MOJAVE: XV. VLBA 15 GHz Total Intensity and Polarization Maps of 437 Parsec-Scale AGN Jets From 1996-2017

We present 5321 milliarcsecond-resolution total intensity and linear polarization maps of 437 active galactic nuclei (AGNs) obtained with the VLBA at 15 GHz as part of the MOJAVE survey, and also from the NRAO data archive. The former is a long-term program to study the structure and evolution of powerful parsec-scale outflows associated with AGNs. The targeted AGNs are drawn from several flux-limited radio and gamma-ray samples, and all have correlated VLBA flux densities greater than about 50 mJy at 15 GHz. Approximately 80% of these AGNs are associated with gamma-ray sources detected by the Fermi LAT instrument. The vast majority were observed with the VLBA on 5 to 15 occasions between 1996 January 19 and 2016 December 26, at intervals ranging from a month to several years, with the most typical sampling interval being six months. A detailed analysis of the linear and circular polarization evolution of these AGN jets are presented in other papers in this series.

==> anc/table2.tex <==
\documentclass[12pt,preprint]{aastex} 
\newcommand{\n}{\nodata} 
\usepackage{lscape} 
\begin{document} 
%\documentclass[12pt,preprint]{aastex} 
%\newcommand{\n}{\nodata} 
%\begin{document} 
\begin{landscape} 
\begin{deluxetable}{llllcrrcccccrc} 
\tablecolumns{14} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{maptable}Summary of 15 GHz Image Parameters}  
\tablehead{ & &  & 
\colhead{$B_\mathrm{maj}$} &\colhead{$B_\mathrm{min}$} & \colhead{$B_\mathrm{pa}$} &  
\colhead{$I_\mathrm{tot}$} &  \colhead{$\sigma_\mathrm{I}$}  &  \colhead{$I_\mathrm{base}$} & 
\colhead{$P_\mathrm{tot}$} & \colhead{$\sigma_\mathrm{Q,U}$}  & \colhead{$P_\mathrm{base}$}&\colhead{EVPA} &  \colhead{Fig.} \\ 
\colhead{Source} & \colhead{Alias} & \colhead {Epoch} & 
\colhead{(mas)} &\colhead{(mas)} & \colhead{(\arcdeg)} &  
\colhead{(mJy)} & \colhead{(mJy} & \colhead{(mJy}  &  \colhead{(mJy) } &   \colhead{(mJy}  &  \colhead{(mJy }& \colhead{(\arcdeg)} & \colhead{Num.} \\ 
 &  &  &   & 
 & &   
 & \colhead{beam$^{-1}$)}  &  \colhead{beam$^{-1}$)} & & \colhead{beam$^{-1}$)}  &  \colhead{beam$^{-1}$)} & & \\ 
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &  
\colhead{(5)} & \colhead{(6)} & \colhead{(7)} & \colhead{(8)} & \colhead{(9)}& \colhead{(10)} &  \colhead{(11)} & \colhead{(12)} &   \colhead{(13)} &  \colhead{(14)} } 
\startdata 
0003+380 & S4 0003+38  & 2006 Mar 9 & 1.01 & 0.73 & 18 & 650 & 0.44 & 1.15 & 16 & 0.45 & 1.48  &$78$ & 4.1   \\  
 &   & 2006 Dec 1 & 0.85 & 0.58 & $-$17 & 512 & 0.41 & 1.10 & 9.2 & 0.46 & 1.42  &$146$ & 4.2   \\  
 &   & 2007 Mar 28 & 0.86 & 0.61 & $-$15 & 604 & 0.33 & 0.80 & 5.6 & 0.35 & 1.08  &$144$ & 4.3   \\  
 &   & 2007 Aug 24 & 0.92 & 0.58 & $-$28 & 555 & 0.25 & 0.80 & 7.3 & 0.30 & 0.88  &$166$ & 4.4   \\  
 &   & 2008 May 1 & 0.82 & 0.57 & $-$9 & 808 & 0.24 & 0.70 & 12 & 0.26 & 0.84  &$178$ & 4.5   \\  
 &   & 2008 Jul 17 & 0.84 & 0.55 & $-$12 & 727 & 0.22 & 0.60 & 17 & 0.25 & 0.79  &$175$ & 4.6   \\  
 &   & 2009 Mar 25 & 0.84 & 0.62 & $-$12 & 435 & 0.16 & 0.50 & 10 & 0.17 & 0.56  &$145$ & 4.7   \\  
 &   & 2010 Jul 12 & 0.89 & 0.54 & $-$12 & 438 & 0.17 & 0.50 & 10 & 0.19 & 0.63  &$132$ & 4.8   \\  
 &   & 2011 Jun 6 & 0.91 & 0.54 & $-$10 & 605 & 0.18 & 0.50 & 2.1 & 0.20 & 0.63  &$108$ & 4.9   \\  
 &   & 2013 Aug 12 & 0.84 & 0.53 & $-$4 & 668 & 0.20 & 0.50 & 9.8 & 0.21 & 0.75  &$139$ & 4.10   \\  
0003$-$066 & NRAO 005  & 2003 Feb 5 & 1.32 & 0.53 & $-$6 & 2842 & 0.31 & 1.40 & 103 & 0.37 & 1.00  &$17$ & 4.11   \\  
 &   & 2004 Jun 11 & 1.30 & 0.49 & $-$7 & 3273 & 0.32 & 1.40 & 255 & 0.61 & 1.57  &$22$ & 4.12   \\  
 &   & 2005 Mar 23 & 1.32 & 0.53 & $-$5 & 3034 & 0.27 & 1.50 & 129 & 0.32 & 1.38  &$4$ & 4.13   \\  
 &   & 2005 Jun 3 & 1.37 & 0.53 & $-$8 & 3017 & 0.23 & 1.40 & 110 & 0.30 & 1.00  &$175$ & 4.14   \\  
 &   & 2005 Sep 16 & 1.33 & 0.52 & $-$6 & 2726 & 0.24 & 1.00 & 145 & 0.27 & 1.09  &$4$ & 4.15   \\  
 &   & 2006 Jul 7 & 1.33 & 0.48 & $-$10 & 2149 & 0.47 & 1.80 & 50 & 0.53 & 1.88  &$175$ & 4.16   \\  
 &   & 2007 Jan 6 & 1.29 & 0.53 & $-$5 & 1770 & 0.36 & 3.00 & 43 & 0.43 & 1.39  &$16$ & 4.17   \\  
 &   & 2007 Apr 18 & 1.32 & 0.56 & $-$4 & 2091 & 0.29 & 1.90 & 106 & 0.34 & 1.12  &$29$ & 4.18   \\  
 &   & 2007 Jul 3 & 1.40 & 0.53 & $-$9 & 2131 & 0.24 & 0.90 & 106 & 0.27 & 0.84  &$32$ & 4.19   \\  
 &   & 2007 Sep 6 & 1.26 & 0.50 & $-$4 & 2059 & 0.30 & 1.50 & 102 & 0.31 & 1.03  &$35$ & 4.20   \\  
 &   & 2008 Jul 30 & 1.38 & 0.53 & $-$8 & 1941 & 0.23 & 1.40 & 45 & 0.25 & 0.80  &$21$ & 4.21   \\  
 &   & 2009 May 2 & 1.21 & 0.48 & $-$7 & 2508 & 0.20 & 0.90 & 174 & 0.22 & 0.81  &$16$ & 4.22   \\  
 &   & 2009 Oct 27 & 1.71 & 0.56 & $-$13 & 2141 & 0.16 & 1.00 & 150 & 0.23 & 0.72  &$18$ & 4.23   \\  
 &   & 2010 Aug 6 & 1.33 & 0.59 & 1 & 2135 & 0.21 & 1.10 & 169 & 0.25 & 0.85  &$20$ & 4.24   \\  
 &   & 2010 Nov 29 & 1.48 & 0.53 & $-$8 & 2048 & 0.16 & 1.10 & 149 & 0.19 & 0.60  &$8$ & 4.25   \\  
 &   & 2011 Jun 24 & 1.42 & 0.54 & $-$5 & 2075 & 0.18 & 1.40 & 132 & 0.19 & 1.05  &$16$ & 4.26   \\  
 &   & 2012 Mar 4 & 1.31 & 0.53 & $-$3 & 2124 & 0.17 & 1.40 & 198 & 0.20 & 0.78  &$10$ & 4.27   \\  
 &   & 2012 Nov 2 & 1.37 & 0.53 & $-$7 & 2270 & 0.16 & 0.80 & 204 & 0.18 & 0.62  &$6$ & 4.28   \\  
0006+061 & CRATES J0009+0628  & 2011 Dec 29 & 1.32 & 0.65 & 8 & 209 & 0.22 & 0.80 & 15 & 0.26 & 0.76  &$58$ & 4.29   \\  
 &   & 2012 Jul 12 & 1.28 & 0.52 & $-$13 & 200 & 0.25 & 0.70 & 11 & 0.30 & 0.82  &$59$ & 4.30   \\  
 &   & 2012 Nov 11 & 1.27 & 0.56 & $-$8 & 180 & 0.15 & 0.60 & 9.1 & 0.18 & 0.53  &$52$ & 4.31   \\  
 &   & 2012 Dec 23 & 1.34 & 0.53 & $-$3 & 178 & 0.20 & 1.00 & 11 & 0.23 & 0.67  &$56$ & 4.32   \\  
 &   & 2013 Jun 2 & 1.32 & 0.56 & $-$1 & 160 & 0.23 & 0.80 & 8.8 & 0.27 & 0.82  &$55$ & 4.33   \\  
0007+106 & III Zw 2  & 2004 Feb 11 & 1.17 & 0.51 & $-$6 & 1393 & 0.25 & 0.80 & 2.1 & 0.31 & 0.78  &$17$ & 4.34   \\  
 &   & 2005 Mar 5 & 1.06 & 0.50 & $-$6 & 1858 & 0.26 & 1.50 & 13 & 0.33 & 1.23  &$178$ & 4.35   \\  
 &   & 2005 May 26 & 1.10 & 0.53 & $-$9 & 1888 & 0.27 & 1.00 & 6.9 & 0.32 & 1.10  &$133$ & 4.36   \\  
 &   & 2005 Dec 22 & 1.18 & 0.55 & $-$7 & 1325 & 0.22 & 0.65 & 30 & 0.26 & 0.88  &$146$ & 4.37   \\  
 &   & 2006 Jun 15 & 1.25 & 0.57 & $-$11 & 930 & 0.40 & 1.35 & 4.9 & 0.44 & 1.36  &$141$ & 4.38   \\  
 &   & 2007 Aug 9 & 1.11 & 0.53 & $-$6 & 376 & 0.23 & 0.60 & 5.2 & 0.25 & 0.80  &$88$ & 4.39   \\  
 &   & 2008 Aug 25 & 1.17 & 0.49 & $-$11 & 511 & 0.26 & 0.60 & 2.6 & 0.27 & 0.87  &$122$ & 4.40   \\  
 &   & 2009 Jun 3 & 1.22 & 0.52 & $-$8 & 1232 & 0.17 & 0.60 & 2.9 & 0.19 & 0.59  &$5$ & 4.41   \\  
 &   & 2010 Jul 12 & 1.33 & 0.49 & $-$10 & 1214 & 0.18 & 0.70 & 8.5 & 0.20 & 0.66  &$24$ & 4.42   \\  
 &   & 2011 May 26 & 1.18 & 0.54 & $-$5 & 169 & 0.19 & 0.60 & 2.9 & 0.20 & 0.62  &$25$ & 4.43   \\  
 &   & 2012 Apr 29 & 1.33 & 0.58 & $-$10 & 152 & 0.18 & 0.50 & 0.9 & 0.21 & 0.60  &$2$ & 4.44   \\  
 &   & 2012 Nov 2 & 1.18 & 0.54 & $-$7 & 633 & 0.15 & 0.50 & $<$ 0.5 & 0.17 & 0.52  &\n & 4.45   \\  
 &   & 2013 Jun 2 & 1.18 & 0.54 & $-$2 & 569 & 0.19 & 0.60 & 1.3 & 0.23 & 0.66  &$2$ & 4.46   \\  
0010+405 & 4C +40.01  & 2006 Apr 5 & 0.79 & 0.60 & $-$12 & 509 & 0.42 & 0.95 & 4.1 & 0.48 & 1.39  &$138$ & 4.47   \\  
 &   & 2006 Dec 1 & 0.84 & 0.55 & $-$13 & 431 & 0.48 & 1.15 & 5.9 & 0.57 & 1.55  &$141$ & 4.48   \\  
 &   & 2007 Mar 28 & 0.84 & 0.61 & $-$17 & 465 & 0.30 & 0.85 & 9.7 & 0.34 & 1.08  &$118$ & 4.49   \\  
 &   & 2007 Jul 3 & 0.84 & 0.59 & $-$9 & 520 & 0.23 & 0.55 & 5.5 & 0.24 & 0.83  &$125$ & 4.50   \\  
 &   & 2008 May 30 & 0.92 & 0.53 & $-$7 & 525 & 0.20 & 0.50 & 2.4 & 0.23 & 0.67  &$128$ & 4.51   \\  
 &   & 2008 Nov 19 & 0.83 & 0.57 & $-$14 & 589 & 0.14 & 0.35 & 5.6 & 0.15 & 0.46  &$122$ & 4.52   \\  
 &   & 2009 Jun 15 & 0.87 & 0.58 & $-$13 & 735 & 0.17 & 0.45 & 4.5 & 0.19 & 0.59  &$120$ & 4.53   \\  
 &   & 2010 Feb 11 & 0.82 & 0.60 & $-$3 & 829 & 0.21 & 0.65 & 9.2 & 0.26 & 0.78  &$119$ & 4.54   \\  
 &   & 2010 Aug 27 & 0.81 & 0.56 & $-$5 & 664 & 0.17 & 0.45 & 4.1 & 0.19 & 0.58  &$114$ & 4.55   \\  
 &   & 2010 Oct 15 & 0.88 & 0.57 & $-$5 & 619 & 0.17 & 0.45 & 4.2 & 0.20 & 0.61  &$130$ & 4.56   \\  
 &   & 2010 Dec 24 & 0.83 & 0.60 & $-$4 & 616 & 0.18 & 0.50 & 6.3 & 0.21 & 0.61  &$129$ & 4.57   \\  
 &   & 2011 Jun 24 & 0.86 & 0.59 & $-$10 & 764 & 0.17 & 0.50 & 5.2 & 0.18 & 0.65  &$125$ & 4.58   \\  
0011+189 & RGB J0013+191  & 2013 Dec 15 & 1.06 & 0.58 & 2 & 136 & 0.08 & 0.20 & 4.2 & 0.09 & 0.28  &$17$ & 4.59   \\  
 &   & 2014 Jan 11 & 1.06 & 0.59 & $-$1 & 124 & 0.08 & 0.20 & 3.7 & 0.09 & 0.26  &$19$ & 4.60   \\  
 &   & 2014 Jan 25 & 1.09 & 0.60 & $-$4 & 113 & 0.07 & 0.17 & 4.4 & 0.08 & 0.29  &$9$ & 4.61   \\  
 &   & 2014 Mar 30 & 1.28 & 0.70 & 23 & 129 & 0.09 & 0.25 & 5.0 & 0.12 & 0.32  &$22$ & 4.62   \\  
 &   & 2014 Nov 17 & 1.05 & 0.48 & $-$7 & 136 & 0.10 & 0.25 & 6.1 & 0.11 & 0.32  &$32$ & 4.63   \\  
 &   & 2015 May 18 & 1.05 & 0.53 & $-$6 & 171 & 0.08 & 0.17 & 3.8 & 0.08 & 0.25  &$25$ & 4.64   \\  
 &   & 2015 Dec 19 & 1.12 & 0.53 & $-$6 & 141 & 0.08 & 0.23 & 2.9 & 0.09 & 0.25  &$39$ & 4.65   \\  
 &   & 2016 Mar 5 & 1.09 & 0.52 & $-$8 & 115 & 0.08 & 0.18 & 4.2 & 0.08 & 0.25  &$31$ & 4.66   \\  
0014+813 & S5 0014+813  & 2016 Sep 26\tablenotemark{a} & 0.62 & 0.62 & $-$17 & 882 & 0.10 & 0.30 & 12 & 0.11 & 0.33  &$164$ & 4.67   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.65 & 0.64 & $-$56 & 875 & 0.10 & 0.30 & 13 & 0.11 & 0.40  &$167$ & 4.68   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 0.86 & 0.82 & $-$71 & 809 & 0.10 & 0.90 & 12 & 0.11 & 0.45  &$169$ & 4.69   \\  
0015$-$054 & PMN J0017$-$0512  & 2009 Jul 5 & 1.34 & 0.52 & $-$8 & 291 & 0.19 & 0.50 & 1.3 & 0.21 & 0.55  &$138$ & 4.70   \\  
 &   & 2009 Dec 26 & 1.25 & 0.52 & $-$4 & 194 & 0.16 & 0.50 & 4.8 & 0.18 & 0.52  &$22$ & 4.71   \\  
 &   & 2010 Sep 17 & 1.35 & 0.50 & $-$8 & 287 & 0.19 & 0.60 & 9.4 & 0.21 & 0.57  &$135$ & 4.72   \\  
 &   & 2011 Jul 15 & 1.35 & 0.51 & $-$7 & 330 & 0.18 & 0.60 & 8.6 & 0.20 & 0.54  &$3$ & 4.73   \\  
 &   & 2012 Sep 27 & 1.23 & 0.51 & $-$4 & 212 & 0.17 & 0.50 & 8.2 & 0.19 & 0.53  &$122$ & 4.74   \\  
 &   & 2012 Nov 28 & 1.46 & 0.51 & $-$9 & 254 & 0.16 & 0.50 & 1.7 & 0.18 & 0.55  &$116$ & 4.75   \\  
 &   & 2013 Jan 21 & 1.36 & 0.51 & $-$7 & 218 & 0.18 & 0.55 & 4.4 & 0.20 & 0.60  &$131$ & 4.76   \\  
 &   & 2013 Jul 8 & 1.19 & 0.47 & $-$5 & 431 & 0.21 & 0.55 & 9.4 & 0.23 & 0.93  &$140$ & 4.77   \\  
0016+731 & S5 0016+73  & 2003 Aug 28 & 0.77 & 0.66 & 73 & 1071 & 0.27 & 1.00 & 12 & 0.32 & 1.24  &$103$ & 4.78   \\  
 &   & 2005 Jan 6 & 0.79 & 0.65 & 55 & 1950 & 0.34 & 1.40 & 30 & 0.39 & 1.22  &$112$ & 4.79   \\  
 &   & 2005 May 13 & 0.73 & 0.68 & 86 & 1678 & 0.26 & 1.10 & 32 & 0.31 & 0.96  &$95$ & 4.80   \\  
 &   & 2005 Sep 5 & 0.68 & 0.67 & $-$47 & 1396 & 0.25 & 1.20 & 37 & 0.28 & 0.99  &$103$ & 4.81   \\  
 &   & 2006 Aug 9 & 0.61 & 0.58 & 38 & 2025 & 0.52 & 1.70 & 42 & 0.59 & 1.80  &$105$ & 4.82   \\  
 &   & 2008 Aug 25 & 0.68 & 0.61 & $-$88 & 1397 & 0.26 & 2.00 & 22 & 0.30 & 1.97  &$9$ & 4.83   \\  
 &   & 2010 Sep 27 & 0.71 & 0.66 & 30 & 1029 & 0.17 & 0.70 & 16 & 0.19 & 0.69  &$18$ & 4.84   \\  
0019+058 & PKS 0019+058  & 2014 Feb 14 & 1.22 & 0.54 & $-$7 & 333 & 0.08 & 0.30 & 9.5 & 0.09 & 0.27  &$98$ & 4.85   \\  
 &   & 2014 Jun 5 & 1.18 & 0.53 & $-$6 & 353 & 0.07 & 0.22 & 2.1 & 0.09 & 0.26  &$43$ & 4.86   \\  
 &   & 2014 Jul 31 & 1.13 & 0.51 & $-$6 & 300 & 0.08 & 0.20 & 8.5 & 0.09 & 0.26  &$176$ & 4.87   \\  
 &   & 2014 Nov 17 & 1.19 & 0.49 & $-$7 & 275 & 0.09 & 0.28 & 3.5 & 0.12 & 0.33  &$61$ & 4.88   \\  
 &   & 2015 Jun 16 & 1.19 & 0.52 & $-$3 & 304 & 0.09 & 0.26 & 2.3 & 0.10 & 0.31  &$20$ & 4.89   \\  
 &   & 2016 Jun 16 & 1.30 & 0.66 & 2 & 289 & 0.08 & 0.28 & 7.4 & 0.09 & 0.32  &$39$ & 4.90   \\  
 &   & 2016 Sep 17 & 1.25 & 0.55 & $-$8 & 300 & 0.08 & 0.28 & 1.0 & 0.09 & 0.28  &$152$ & 4.91   \\  
0027+056 & PKS 0027+056  & 2009 May 28 & 1.23 & 0.55 & $-$7 & 650 & 0.17 & 0.70 & 19 & 0.19 & 0.56  &$124$ & 4.92   \\  
 &   & 2009 Aug 19 & 1.33 & 0.54 & $-$9 & 633 & 0.19 & 0.60 & 9.2 & 0.20 & 0.59  &$125$ & 4.93   \\  
 &   & 2010 Jun 19 & 1.70 & 0.55 & $-$15 & 538 & 0.17 & 0.60 & 13 & 0.19 & 0.58  &$138$ & 4.94   \\  
 &   & 2010 Oct 25 & 1.30 & 0.55 & $-$11 & 488 & 0.18 & 0.60 & 9.0 & 0.21 & 0.59  &$127$ & 4.95   \\  
 &   & 2011 Jul 24 & 1.28 & 0.59 & $-$1 & 506 & 0.19 & 0.70 & 12 & 0.21 & 0.64  &$141$ & 4.96   \\  
0035+413 & B3 0035+413  & 2000 Aug 25\tablenotemark{a} & 0.97 & 0.57 & $-$13 & 385 & 0.48 & 1.30 & 10.0 & 0.53 & 1.48  &$56$ & 4.97   \\  
0044+566 & GB6 J0047+5657  & 2014 Jan 25 & 0.77 & 0.65 & 0 & 162 & 0.08 & 0.25 & 3.9 & 0.08 & 0.23  &$16$ & 4.98   \\  
 &   & 2014 May 12 & 0.70 & 0.50 & $-$7 & 194 & 0.10 & 0.25 & 7.0 & 0.11 & 0.37  &$17$ & 4.99   \\  
 &   & 2014 Sep 1 & 0.76 & 0.56 & $-$7 & 217 & 0.09 & 0.35 & 9.9 & 0.10 & 0.30  &$16$ & 4.100   \\  
 &   & 2014 Dec 12 & 0.69 & 0.62 & 9 & 203 & 0.09 & 0.25 & 7.7 & 0.10 & 0.29  &$14$ & 4.101   \\  
 &   & 2015 Jul 20 & 0.63 & 0.61 & 67 & 164 & 0.10 & 0.30 & 9.0 & 0.13 & 0.35  &$19$ & 4.102   \\  
 &   & 2015 Sep 6 & 0.76 & 0.56 & $-$19 & 170 & 0.09 & 0.20 & 12 & 0.09 & 0.30  &$18$ & 4.103   \\  
 &   & 2015 Nov 25 & 0.72 & 0.61 & $-$20 & 206 & 0.08 & 0.20 & 16 & 0.08 & 0.27  &$1$ & 4.104   \\  
 &   & 2016 Jul 16 & 0.70 & 0.58 & $-$12 & 214 & 0.08 & 0.30 & 25 & 0.09 & 0.28  &$8$ & 4.105   \\  
0048$-$071 & OB $-$082  & 2009 Aug 19 & 1.40 & 0.52 & $-$9 & 1228 & 0.20 & 0.70 & 38 & 0.21 & 0.68  &$140$ & 4.106   \\  
 &   & 2010 Mar 10 & 1.32 & 0.49 & $-$8 & 1148 & 0.18 & 0.70 & 35 & 0.20 & 0.57  &$126$ & 4.107   \\  
 &   & 2010 Sep 17 & 1.37 & 0.50 & $-$8 & 1050 & 0.17 & 0.60 & 12 & 0.20 & 0.61  &$128$ & 4.108   \\  
 &   & 2010 Oct 25 & 1.40 & 0.51 & $-$8 & 1071 & 0.20 & 0.70 & 20 & 0.22 & 0.65  &$139$ & 4.109   \\  
 &   & 2011 Feb 20 & 1.22 & 0.47 & $-$7 & 1080 & 0.20 & 0.80 & 18 & 0.21 & 0.65  &$135$ & 4.110   \\  
0048$-$097 & PKS 0048$-$09  & 2003 Aug 28 & 1.27 & 0.52 & $-$5 & 739 & 0.26 & 1.00 & 34 & 0.32 & 1.04  &$29$ & 4.111   \\  
 &   & 2004 Sep 10\tablenotemark{a} & 1.43 & 0.53 & $-$7 & 686 & 0.55 & 1.60 & 6.6 & 0.69 & 1.69  &$25$ & 4.112   \\  
 &   & 2004 Nov 1\tablenotemark{a} & 1.36 & 0.49 & $-$7 & 716 & 0.55 & 1.30 & 14 & 0.55 & 1.48  &$130$ & 4.113   \\  
 &   & 2004 Dec 2 & 1.38 & 0.53 & $-$6 & 757 & 0.23 & 0.80 & 14 & 0.27 & 0.87  &$143$ & 4.114   \\  
 &   & 2005 May 13 & 1.47 & 0.55 & $-$9 & 628 & 0.28 & 1.00 & 7.0 & 0.30 & 0.96  &$9$ & 4.115   \\  
 &   & 2005 Oct 29 & 1.48 & 0.53 & $-$9 & 824 & 0.22 & 1.00 & 9.1 & 0.26 & 0.96  &$35$ & 4.116   \\  
 &   & 2006 Sep 6 & 1.38 & 0.52 & $-$7 & 1167 & 0.48 & 1.50 & 30 & 0.50 & 1.53  &$0$ & 4.117   \\  
 &   & 2007 Aug 24 & 1.68 & 0.55 & $-$14 & 711 & 0.27 & 0.90 & 35 & 0.30 & 1.42  &$11$ & 4.118   \\  
 &   & 2008 Oct 3 & 1.48 & 0.52 & $-$9 & 1096 & 0.17 & 0.70 & 41 & 0.21 & 0.67  &$151$ & 4.119   \\  
 &   & 2010 Feb 11 & 1.35 & 0.52 & $-$3 & 706 & 0.23 & 0.70 & 23 & 0.26 & 0.81  &$72$ & 4.120   \\  
 &   & 2010 Sep 29 & 1.33 & 0.48 & $-$6 & 222 & 0.19 & 0.70 & 1.0 & 0.22 & 0.68  &$154$ & 4.121   \\  
 &   & 2011 Mar 5 & 1.77 & 0.71 & 14 & 579 & 0.20 & 0.60 & 6.0 & 0.22 & 0.67  &$39$ & 4.122   \\  
 &   & 2011 Aug 26 & 1.57 & 0.61 & 0 & 529 & 0.22 & 0.80 & 12 & 0.23 & 0.66  &$24$ & 4.123   \\  
 &   & 2012 Mar 27 & 1.32 & 0.49 & $-$6 & 1056 & 0.19 & 0.60 & 15 & 0.20 & 0.68  &$172$ & 4.124   \\  
0055+300 & NGC 315  & 2006 Feb 12 & 0.98 & 0.61 & $-$15 & 629 & 0.49 & 1.60 & $<$ 1.6 & 0.54 & 1.58  &\n & 4.125   \\  
 &   & 2008 Sep 12 & 0.97 & 0.55 & $-$13 & 696 & 0.24 & 0.70 & 5.2 & 0.24 & 0.69  &$46$ & 4.126   \\  
 &   & 2009 Jun 3 & 1.03 & 0.55 & $-$6 & 665 & 0.17 & 0.60 & 3.8 & 0.19 & 0.58  &$69$ & 4.127   \\  
 &   & 2009 Jul 23 & 0.98 & 0.70 & 3 & 694 & 0.21 & 0.80 & 4.2 & 0.24 & 0.71  &$103$ & 4.128   \\  
 &   & 2010 Jan 16 & 1.07 & 0.64 & $-$11 & 697 & 0.19 & 0.80 & 1.5 & 0.20 & 0.61  &$122$ & 4.129   \\  
 &   & 2012 Dec 10 & 0.95 & 0.62 & $-$9 & 643 & 0.17 & 0.60 & 1.7 & 0.18 & 0.53  &$163$ & 4.130   \\  
0059+581 & TXS 0059+581  & 2002 Nov 23 & 0.80 & 0.63 & $-$6 & 3245 & 0.25 & 2.00 & 61 & 0.28 & 1.05  &$11$ & 4.131   \\  
 &   & 2004 Apr 10 & 0.76 & 0.67 & $-$15 & 1796 & 0.28 & 1.30 & 16 & 0.32 & 1.13  &$2$ & 4.132   \\  
 &   & 2005 Mar 5 & 0.67 & 0.57 & $-$6 & 1168 & 0.25 & 0.85 & 14 & 0.30 & 1.01  &$128$ & 4.133   \\  
 &   & 2005 Jun 15 & 0.73 & 0.61 & $-$15 & 1356 & 0.22 & 0.60 & 46 & 0.26 & 0.98  &$172$ & 4.134   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 0.79 & 0.52 & $-$11 & 2602 & 0.34 & 0.90 & 49 & 0.40 & 1.78  &$22$ & 4.135   \\  
 &   & 2006 May 24 & 0.73 & 0.63 & 28 & 3021 & 0.43 & 1.45 & 60 & 0.48 & 1.93  &$18$ & 4.136   \\  
 &   & 2007 Jan 6 & 0.66 & 0.61 & 20 & 3034 & 0.36 & 1.75 & 56 & 0.38 & 1.51  &$20$ & 4.137   \\  
 &   & 2007 Mar 2 & 0.76 & 0.66 & 25 & 2675 & 0.31 & 1.70 & 75 & 0.34 & 1.76  &$18$ & 4.138   \\  
 &   & 2007 Apr 18 & 0.70 & 0.68 & $-$52 & 3325 & 0.30 & 1.20 & 105 & 0.35 & 1.31  &$21$ & 4.139   \\  
 &   & 2007 Jun 10 & 0.78 & 0.56 & $-$9 & 2921 & 0.29 & 1.20 & 83 & 0.32 & 1.44  &$32$ & 4.140   \\  
 &   & 2007 Aug 16 & 0.78 & 0.64 & 18 & 1952 & 0.22 & 0.95 & 43 & 0.26 & 1.33  &$21$ & 4.141   \\  
 &   & 2008 May 1 & 0.68 & 0.61 & 5 & 1043 & 0.23 & 0.60 & 19 & 0.24 & 0.83  &$153$ & 4.142   \\  
 &   & 2008 Aug 6 & 0.71 & 0.64 & $-$12 & 1598 & 0.23 & 0.70 & 12 & 0.25 & 0.79  &$136$ & 4.143   \\  
 &   & 2008 Nov 26 & 0.69 & 0.65 & 18 & 2488 & 0.14 & 0.55 & 18 & 0.15 & 0.71  &$174$ & 4.144   \\  
 &   & 2009 Mar 25 & 0.72 & 0.65 & $-$36 & 3057 & 0.19 & 1.00 & 17 & 0.19 & 1.10  &$114$ & 4.145   \\  
 &   & 2009 Jul 23 & 0.79 & 0.76 & 28 & 2654 & 0.22 & 1.00 & 25 & 0.22 & 0.89  &$24$ & 4.146   \\  
 &   & 2009 Dec 17 & 0.75 & 0.55 & $-$14 & 1542 & 0.16 & 0.80 & 17 & 0.18 & 0.69  &$179$ & 4.147   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 0.81 & 0.52 & $-$12 & 1853 & 0.35 & 1.05 & 28 & 0.37 & 1.22  &$60$ & 4.148   \\  
 &   & 2010 Sep 27 & 0.76 & 0.62 & $-$19 & 1932 & 0.17 & 0.90 & 40 & 0.18 & 1.19  &$46$ & 4.149   \\  
 &   & 2011 Feb 27 & 0.72 & 0.59 & 7 & 2263 & 0.22 & 0.85 & 38 & 0.24 & 0.97  &$23$ & 4.150   \\  
 &   & 2011 Aug 15 & 0.85 & 0.61 & 0 & 2947 & 0.93 & 1.45 & 45 & 0.26 & 1.38  &$28$ & 4.151   \\  
 &   & 2011 Dec 12 & 0.76 & 0.73 & 18 & 3165 & 0.25 & 3.15 & 64 & 0.25 & 1.58  &$75$ & 4.152   \\  
 &   & 2012 Feb 6 & 0.80 & 0.56 & $-$6 & 3990 & 0.15 & 0.80 & 46 & 0.17 & 1.29  &$56$ & 4.153   \\  
 &   & 2012 Nov 21 & 0.73 & 0.65 & $-$1 & 4426 & 0.17 & 1.20 & 103 & 0.19 & 1.30  &$82$ & 4.154   \\  
 &   & 2013 Feb 10 & 0.69 & 0.58 & 9 & 2950 & 0.17 & 1.00 & 101 & 0.19 & 1.44  &$106$ & 4.155   \\  
 &   & 2013 Jul 22 & 0.80 & 0.72 & $-$87 & 2785 & 0.34 & 0.90 & 62 & 0.34 & 2.01  &$95$ & 4.156   \\  
0106+013 & 4C +01.02  & 2003 Mar 29 & 1.24 & 0.52 & $-$4 & 2909 & 0.27 & 1.40 & 37 & 0.29 & 1.56  &$178$ & 4.157   \\  
 &   & 2004 Sep 11 & 1.33 & 0.56 & $-$7 & 1697 & 0.23 & 1.70 & 38 & 0.27 & 0.92  &$140$ & 4.158   \\  
 &   & 2005 Jul 24 & 1.25 & 0.52 & $-$6 & 1180 & 0.24 & 1.70 & 21 & 0.27 & 0.86  &$137$ & 4.159   \\  
 &   & 2005 Nov 7 & 1.34 & 0.54 & $-$9 & 1022 & 0.22 & 0.80 & 20 & 0.27 & 0.90  &$137$ & 4.160   \\  
 &   & 2006 Jul 7 & 1.30 & 0.51 & $-$10 & 931 & 0.47 & 1.50 & 21 & 0.50 & 1.58  &$143$ & 4.161   \\  
 &   & 2007 Jun 3 & 1.25 & 0.53 & $-$7 & 1009 & 0.35 & 1.20 & 16 & 0.39 & 1.19  &$138$ & 4.162   \\  
 &   & 2008 Nov 19 & 1.30 & 0.52 & $-$8 & 2478 & 0.15 & 1.40 & 17 & 0.16 & 0.61  &$108$ & 4.163   \\  
 &   & 2009 Jun 25 & 1.23 & 0.48 & $-$6 & 2769 & 0.21 & 1.60 & 33 & 0.24 & 0.84  &$117$ & 4.164   \\  
 &   & 2010 Sep 29 & 1.33 & 0.51 & $-$7 & 3833 & 0.21 & 5.60 & 77 & 0.24 & 3.89  &$176$ & 4.165   \\  
 &   & 2011 Dec 12 & 1.31 & 0.63 & 2 & 3602 & 0.23 & 3.70 & 78 & 0.27 & 1.52  &$12$ & 4.166   \\  
 &   & 2012 May 24 & 1.24 & 0.55 & $-$2 & 2989 & 0.22 & 2.40 & 83 & 0.25 & 1.16  &$22$ & 4.167   \\  
 &   & 2012 Nov 2 & 1.35 & 0.58 & $-$6 & 2539 & 0.18 & 1.20 & 99 & 0.19 & 0.76  &$175$ & 4.168   \\  
 &   & 2013 Jun 2 & 1.26 & 0.54 & $-$1 & 2990 & 0.20 & 1.20 & 106 & 0.23 & 1.11  &$16$ & 4.169   \\  
0106+612 & TXS 0106+612  & 2010 Mar 10 & 0.65 & 0.63 & $-$12 & 500 & 0.17 & 0.50 & 1.3 & 0.19 & 0.58  &$59$ & 4.170   \\  
 &   & 2010 Nov 4 & 0.73 & 0.64 & $-$12 & 416 & 0.17 & 0.60 & 18 & 0.21 & 0.56  &$144$ & 4.171   \\  
 &   & 2011 May 21 & 0.62 & 0.56 & $-$4 & 499 & 0.21 & 0.70 & 10 & 0.23 & 0.67  &$132$ & 4.172   \\  
 &   & 2011 Oct 3 & 0.67 & 0.57 & 12 & 384 & 0.16 & 0.60 & 7.7 & 0.18 & 0.52  &$151$ & 4.173   \\  
 &   & 2012 Aug 3 & 0.79 & 0.63 & 15 & 270 & 0.10 & 0.30 & 7.2 & 0.12 & 0.34  &$154$ & 4.174   \\  
 &   & 2012 Dec 23 & 0.89 & 0.62 & 30 & 242 & 0.19 & 0.50 & 5.7 & 0.22 & 0.75  &$138$ & 4.175   \\  
 &   & 2013 May 5 & 0.77 & 0.64 & $-$6 & 434 & 0.17 & 0.50 & 16 & 0.18 & 0.56  &$137$ & 4.176   \\  
0106+678 & 4C +67.04  & 2009 Oct 27 & 0.77 & 0.71 & $-$45 & 391 & 0.20 & 0.60 & 11 & 0.21 & 0.60  &$93$ & 4.177   \\  
 &   & 2010 Jun 19 & 0.74 & 0.63 & $-$52 & 342 & 0.16 & 0.50 & 7.3 & 0.17 & 0.50  &$93$ & 4.178   \\  
 &   & 2010 Nov 20 & 0.70 & 0.65 & 26 & 324 & 0.17 & 0.60 & 6.5 & 0.18 & 0.52  &$75$ & 4.179   \\  
 &   & 2012 Mar 27 & 0.71 & 0.61 & $-$63 & 306 & 0.17 & 0.60 & 12 & 0.19 & 0.54  &$85$ & 4.180   \\  
 &   & 2012 Nov 28 & 0.69 & 0.65 & 2 & 281 & 0.15 & 0.50 & 13 & 0.17 & 0.48  &$92$ & 4.181   \\  
0108+388 & CGRABS J0111+3906  & 2006 Apr 28 & 1.02 & 0.68 & $-$43 & 223 & 0.81 & 2.05 & 6.0 & 0.79 & 2.22  &$53$ & 4.182   \\  
 &   & 2009 May 2 & 0.80 & 0.58 & $-$5 & 440 & 0.20 & 0.95 & 1.0 & 0.21 & 0.63  &$107$ & 4.183   \\  
 &   & 2012 Dec 23 & 1.04 & 0.62 & 9 & 555 & 0.19 & 0.55 & 1.9 & 0.21 & 0.66  &$151$ & 4.184   \\  
0109+224 & S2 0109+22  & 1999 Dec 27\tablenotemark{a} & 1.05 & 0.57 & $-$11 & 915 & 0.44 & 0.85 & 18 & 0.59 & 1.25  &$106$ & 4.185   \\  
 &   & 2002 Jun 15 & 1.06 & 0.55 & $-$5 & 986 & 0.25 & 0.90 & 43 & 0.30 & 0.94  &$85$ & 4.186   \\  
 &   & 2003 Jun 15 & 1.04 & 0.54 & $-$9 & 666 & 0.25 & 0.80 & 16 & 0.27 & 0.84  &$73$ & 4.187   \\  
 &   & 2005 Feb 5 & 1.15 & 0.74 & 25 & 406 & 0.30 & 0.85 & 21 & 0.36 & 1.17  &$80$ & 4.188   \\  
 &   & 2005 Jun 15 & 1.08 & 0.57 & $-$11 & 223 & 0.29 & 0.85 & 12 & 0.28 & 0.99  &$82$ & 4.189   \\  
 &   & 2005 Sep 19 & 1.04 & 0.61 & $-$11 & 313 & 0.24 & 0.70 & 1.5 & 0.29 & 0.99  &$38$ & 4.190   \\  
 &   & 2006 May 24 & 1.01 & 0.57 & $-$3 & 728 & 0.45 & 1.15 & 30 & 0.50 & 1.50  &$91$ & 4.191   \\  
 &   & 2007 Feb 5 & 1.23 & 0.60 & $-$16 & 923 & 0.33 & 0.80 & 51 & 0.34 & 1.10  &$94$ & 4.192   \\  
 &   & 2007 Jul 3 & 1.06 & 0.55 & $-$10 & 543 & 0.23 & 0.75 & 23 & 0.24 & 0.71  &$87$ & 4.193   \\  
 &   & 2008 May 1 & 1.00 & 0.54 & $-$9 & 605 & 0.23 & 0.70 & 48 & 0.25 & 0.79  &$92$ & 4.194   \\  
 &   & 2008 Jul 17 & 1.03 & 0.53 & $-$10 & 515 & 0.22 & 0.70 & 32 & 0.25 & 0.77  &$89$ & 4.195   \\  
 &   & 2008 Aug 6 & 1.08 & 0.56 & $-$7 & 500 & 0.22 & 0.60 & 30 & 0.26 & 0.76  &$85$ & 4.196   \\  
 &   & 2008 Oct 3 & 1.14 & 0.57 & $-$12 & 756 & 0.17 & 0.50 & 21 & 0.19 & 0.60  &$84$ & 4.197   \\  
 &   & 2009 Jan 7 & 1.06 & 0.61 & $-$3 & 1265 & 0.16 & 0.55 & 2.3 & 0.19 & 0.65  &$1$ & 4.198   \\  
 &   & 2009 Jan 30 & 1.03 & 0.59 & $-$4 & 1229 & 0.14 & 0.40 & 26 & 0.15 & 0.55  &$105$ & 4.199   \\  
 &   & 2009 Feb 25 & 1.00 & 0.55 & $-$6 & 941 & 0.17 & 0.50 & 29 & 0.18 & 0.57  &$103$ & 4.200   \\  
 &   & 2009 Jul 5 & 1.02 & 0.56 & $-$6 & 481 & 0.18 & 0.50 & 12 & 0.19 & 0.58  &$67$ & 4.201   \\  
 &   & 2010 Jul 12 & 1.20 & 0.50 & $-$11 & 408 & 0.17 & 0.55 & 18 & 0.20 & 0.59  &$87$ & 4.202   \\  
 &   & 2011 Apr 11 & 0.91 & 0.50 & $-$6 & 395 & 0.19 & 0.55 & 11 & 0.21 & 0.62  &$93$ & 4.203   \\  
 &   & 2012 Mar 4 & 1.16 & 0.59 & 6 & 330 & 0.19 & 0.60 & 2.6 & 0.20 & 0.58  &$79$ & 4.204   \\  
 &   & 2012 Sep 27 & 1.02 & 0.53 & $-$5 & 338 & 0.16 & 0.45 & 2.7 & 0.18 & 0.52  &$85$ & 4.205   \\  
 &   & 2012 Dec 10 & 1.01 & 0.61 & $-$7 & 400 & 0.17 & 0.45 & 12 & 0.18 & 0.56  &$72$ & 4.206   \\  
 &   & 2013 Jul 8 & 0.97 & 0.49 & $-$3 & 613 & 0.21 & 0.50 & 8.1 & 0.22 & 0.71  &$25$ & 4.207   \\  
0109+351 & B2 0109+35  & 2010 Oct 15 & 0.93 & 0.56 & $-$5 & 899 & 0.18 & 0.60 & 24 & 0.19 & 0.58  &$102$ & 4.208   \\  
 &   & 2011 Mar 5 & 0.96 & 0.78 & 18 & 1181 & 0.17 & 0.70 & 10 & 0.19 & 0.56  &$104$ & 4.209   \\  
 &   & 2012 Jan 14 & 1.01 & 0.62 & 6 & 1063 & 0.18 & 0.70 & 10 & 0.21 & 0.61  &$99$ & 4.210   \\  
 &   & 2012 Nov 21 & 0.95 & 0.60 & $-$9 & 758 & 0.17 & 0.70 & 13 & 0.18 & 0.54  &$106$ & 4.211   \\  
 &   & 2013 Feb 10 & 0.84 & 0.54 & $-$8 & 715 & 0.16 & 0.60 & 5.8 & 0.18 & 0.56  &$113$ & 4.212   \\  
0110+318 & 4C +31.03  & 2009 Jun 3 & 0.96 & 0.55 & $-$5 & 709 & 0.18 & 0.45 & 11 & 0.21 & 0.61  &$119$ & 4.213   \\  
 &   & 2009 Aug 19 & 1.01 & 0.60 & $-$10 & 571 & 0.18 & 0.70 & 1.1 & 0.21 & 0.61  &$20$ & 4.214   \\  
 &   & 2010 Mar 10 & 0.91 & 0.55 & $-$8 & 559 & 0.18 & 0.50 & 16 & 0.18 & 0.54  &$8$ & 4.215   \\  
 &   & 2010 Oct 15 & 0.95 & 0.56 & $-$6 & 644 & 0.17 & 0.40 & 13 & 0.19 & 0.55  &$118$ & 4.216   \\  
 &   & 2011 Apr 11 & 0.83 & 0.50 & $-$6 & 678 & 0.20 & 0.55 & 17 & 0.21 & 0.63  &$28$ & 4.217   \\  
 &   & 2012 Jan 14 & 0.94 & 0.59 & $-$4 & 820 & 0.17 & 0.55 & 12 & 0.20 & 0.64  &$7$ & 4.218   \\  
 &   & 2012 Sep 2 & 0.94 & 0.53 & $-$9 & 427 & 0.18 & 0.50 & 11 & 0.21 & 0.60  &$26$ & 4.219   \\  
 &   & 2013 Mar 31 & 1.06 & 0.69 & 19 & 589 & 0.17 & 0.45 & 2.8 & 0.19 & 0.65  &$6$ & 4.220   \\  
 &   & 2013 Aug 20 & 0.80 & 0.46 & $-$8 & 767 & 0.28 & 0.90 & 3.4 & 0.33 & 0.77  &$39$ & 4.221   \\  
0111+021 & UGC 00773  & 2006 Mar 9 & 1.45 & 0.74 & 3 & 475 & 0.44 & 1.50 & $<$ 1.4 & 0.48 & 1.35  &\n & 4.222   \\  
 &   & 2006 Nov 10 & 1.34 & 0.54 & $-$10 & 514 & 0.41 & 1.50 & 3.6 & 0.52 & 1.31  &$163$ & 4.223   \\  
 &   & 2007 Apr 18 & 1.30 & 0.56 & $-$8 & 537 & 0.28 & 1.00 & 1.7 & 0.33 & 0.94  &$128$ & 4.224   \\  
 &   & 2008 May 30 & 1.37 & 0.53 & $-$9 & 419 & 0.20 & 0.80 & 2.5 & 0.24 & 0.67  &$162$ & 4.225   \\  
 &   & 2008 Nov 19 & 1.32 & 0.53 & $-$10 & 464 & 0.14 & 0.60 & 1.7 & 0.16 & 0.47  &$134$ & 4.226   \\  
 &   & 2010 Dec 24 & 1.38 & 0.57 & $-$5 & 576 & 0.20 & 1.00 & 2.7 & 0.23 & 0.61  &$20$ & 4.227   \\  
 &   & 2013 Aug 12 & 1.18 & 0.50 & $-$5 & 566 & 0.21 & 0.70 & 2.4 & 0.23 & 1.19  &$120$ & 4.228   \\  
0113$-$118 & PKS 0113$-$118  & 2009 Dec 17 & 1.41 & 0.49 & $-$9 & 956 & 0.16 & 1.00 & 12 & 0.18 & 0.53  &$164$ & 4.229   \\  
 &   & 2010 Aug 27 & 1.27 & 0.48 & $-$7 & 1131 & 0.19 & 0.70 & 6.6 & 0.22 & 0.62  &$168$ & 4.230   \\  
 &   & 2010 Nov 29 & 1.57 & 0.51 & $-$10 & 1022 & 0.16 & 0.70 & 6.2 & 0.18 & 0.53  &$159$ & 4.231   \\  
 &   & 2011 Dec 12 & 1.37 & 0.60 & 2 & 1084 & 0.23 & 0.70 & 4.0 & 0.24 & 0.91  &$52$ & 4.232   \\  
 &   & 2012 Nov 2 & 1.35 & 0.49 & $-$7 & 953 & 0.16 & 0.80 & 8.5 & 0.19 & 0.59  &$144$ & 4.233   \\  
 &   & 2013 Aug 12 & 1.25 & 0.46 & $-$7 & 1026 & 0.21 & 0.80 & 8.8 & 0.22 & 1.88  &$124$ & 4.234   \\  
0116$-$219 & OC $-$228  & 2009 Jul 23 & 1.72 & 0.63 & 6 & 706 & 0.23 & 0.80 & 18 & 0.27 & 0.87  &$110$ & 4.235   \\  
 &   & 2010 Jan 16 & 1.61 & 0.54 & $-$9 & 661 & 0.15 & 0.60 & 13 & 0.18 & 0.53  &$123$ & 4.236   \\  
 &   & 2010 Sep 17 & 1.41 & 0.49 & $-$5 & 668 & 0.19 & 0.60 & 3.9 & 0.21 & 0.61  &$100$ & 4.237   \\  
 &   & 2010 Dec 24 & 1.55 & 0.54 & 1 & 611 & 0.23 & 0.80 & 13 & 0.27 & 0.74  &$94$ & 4.238   \\  
 &   & 2011 Jun 24 & 1.52 & 0.54 & $-$3 & 660 & 0.20 & 0.80 & 9.5 & 0.22 & 0.80  &$64$ & 4.239   \\  
 &   & 2011 Sep 12 & 1.35 & 0.47 & $-$6 & 607 & 0.23 & 0.80 & 11 & 0.26 & 0.72  &$111$ & 4.240   \\  
 &   & 2011 Dec 29 & 1.47 & 0.56 & 4 & 706 & 0.23 & 0.90 & 1.5 & 0.25 & 0.94  &$103$ & 4.241   \\  
 &   & 2012 Apr 29 & 1.60 & 0.58 & $-$4 & 922 & 0.21 & 0.75 & 10 & 0.24 & 0.72  &$125$ & 4.242   \\  
0118$-$272 & OC $-$230.4  & 2009 Dec 26 & 1.43 & 0.50 & $-$7 & 553 & 0.19 & 1.60 & 31 & 0.21 & 1.38  &$172$ & 4.243   \\  
 &   & 2010 Sep 17 & 1.52 & 0.49 & $-$7 & 563 & 0.24 & 1.70 & 31 & 0.25 & 1.59  &$0$ & 4.244   \\  
 &   & 2011 Jul 15 & 1.46 & 0.53 & $-$8 & 571 & 0.23 & 0.90 & 38 & 0.27 & 2.00  &$175$ & 4.245   \\  
 &   & 2012 Jul 12 & 1.61 & 0.48 & $-$10 & 494 & 0.27 & 0.90 & 42 & 0.35 & 1.62  &$174$ & 4.246   \\  
 &   & 2013 Jul 8 & 1.33 & 0.47 & $-$3 & 588 & 0.22 & 0.70 & 43 & 0.24 & 1.49  &$171$ & 4.247   \\  
0119+115 & PKS 0119+11  & 2003 Mar 1 & 0.96 & 0.47 & $-$3 & 1228 & 0.26 & 1.10 & 35 & 0.33 & 1.08  &$0$ & 4.248   \\  
 &   & 2004 Aug 9 & 1.26 & 0.57 & $-$7 & 1404 & 0.24 & 0.90 & 41 & 0.28 & 0.96  &$24$ & 4.249   \\  
 &   & 2005 Jan 6 & 1.18 & 0.55 & $-$3 & 1600 & 0.29 & 1.00 & 37 & 0.33 & 0.96  &$7$ & 4.250   \\  
 &   & 2005 Jun 3 & 1.16 & 0.55 & $-$9 & 1508 & 0.23 & 0.90 & 18 & 0.27 & 0.85  &$4$ & 4.251   \\  
 &   & 2006 Jun 15 & 1.20 & 0.56 & $-$7 & 1525 & 0.41 & 1.70 & 41 & 0.48 & 1.33  &$159$ & 4.252   \\  
 &   & 2007 Jun 3 & 1.13 & 0.51 & $-$7 & 2120 & 0.36 & 1.20 & 128 & 0.38 & 1.18  &$83$ & 4.253   \\  
 &   & 2008 Jul 30 & 1.20 & 0.56 & $-$10 & 3611 & 0.23 & 2.85 & 177 & 0.25 & 0.85  &$25$ & 4.254   \\  
 &   & 2009 Jun 15 & 1.21 & 0.53 & $-$10 & 3556 & 0.19 & 1.60 & 173 & 0.21 & 0.77  &$150$ & 4.255   \\  
 &   & 2010 Jun 19 & 1.76 & 0.57 & $-$16 & 1540 & 0.16 & 1.60 & 74 & 0.17 & 0.62  &$38$ & 4.256   \\  
 &   & 2010 Nov 13 & 1.16 & 0.52 & $-$5 & 1544 & 0.16 & 0.80 & 47 & 0.18 & 0.54  &$22$ & 4.257   \\  
 &   & 2011 Jun 6 & 1.14 & 0.50 & $-$4 & 1751 & 0.17 & 0.80 & 44 & 0.20 & 0.65  &$6$ & 4.258   \\  
0122$-$003 & UM 321  & 2010 Sep 29 & 1.27 & 0.50 & $-$5 & 988 & 0.18 & 2.00 & 19 & 0.21 & 0.82  &$3$ & 4.259   \\  
 &   & 2011 Feb 20 & 1.21 & 0.51 & $-$6 & 842 & 0.22 & 0.90 & 17 & 0.23 & 0.65  &$177$ & 4.260   \\  
 &   & 2011 Jul 15 & 1.39 & 0.63 & 0 & 731 & 0.19 & 1.40 & 15 & 0.19 & 0.63  &$12$ & 4.261   \\  
 &   & 2012 May 24 & 1.26 & 0.56 & $-$1 & 776 & 0.20 & 0.80 & 31 & 0.23 & 0.71  &$0$ & 4.262   \\  
 &   & 2012 Nov 11 & 1.34 & 0.53 & $-$7 & 732 & 0.15 & 0.70 & 16 & 0.23 & 0.60  &$176$ & 4.263   \\  
 &   & 2013 Feb 28 & 1.26 & 0.56 & $-$2 & 857 & 0.18 & 1.60 & 17 & 0.20 & 0.64  &$174$ & 4.264   \\  
0128+554 & TXS 0128+554  & 2016 Sep 26\tablenotemark{a} & 0.76 & 0.65 & $-$4 & 111 & 0.13 & 0.30 & 1.3 & 0.15 & 0.38  &$99$ & 4.265   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.82 & 0.58 & 2 & 114 & 0.11 & 0.25 & 3.3 & 0.13 & 0.40  &$94$ & 4.266   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.00 & 0.78 & 41 & 109 & 0.13 & 0.30 & 0.5 & 0.15 & 0.45  &$26$ & 4.267   \\  
0130$-$171 & OC $-$150  & 2009 Oct 27 & 1.54 & 0.55 & $-$10 & 2024 & 0.18 & 0.70 & 45 & 0.20 & 0.70  &$3$ & 4.268   \\  
 &   & 2010 Jun 19 & 1.49 & 0.49 & $-$10 & 1355 & 0.17 & 1.10 & 33 & 0.20 & 0.62  &$149$ & 4.269   \\  
 &   & 2010 Nov 4 & 1.40 & 0.53 & $-$4 & 1831 & 0.19 & 1.10 & 8.2 & 0.23 & 0.78  &$156$ & 4.270   \\  
 &   & 2011 May 21 & 1.25 & 0.45 & $-$6 & 2674 & 0.24 & 1.80 & 51 & 0.28 & 1.49  &$141$ & 4.271   \\  
 &   & 2012 Jan 2 & 1.69 & 0.63 & 5 & 2186 & 0.20 & 1.00 & 3.5 & 0.22 & 0.73  &$112$ & 4.272   \\  
 &   & 2012 Aug 3 & 1.37 & 0.49 & $-$5 & 2306 & 0.12 & 0.75 & 27 & 0.15 & 0.56  &$21$ & 4.273   \\  
 &   & 2013 Jul 30 & 1.32 & 0.50 & $-$5 & 1669 & 0.26 & 0.85 & 41 & 0.29 & 1.36  &$103$ & 4.274   \\  
0133+388 & B3 0133+388  & 2010 Nov 29 & 0.98 & 0.58 & 9 & 7 & 0.68 & 1.65 & $<$ 1.8 & 0.59 & 1.78  &\n & 4.275   \\  
0133+476 & DA 55  & 1999 Jul 24\tablenotemark{a} & 0.99 & 0.59 & $-$41 & 3307 & 0.46 & 1.40 & 53 & 0.49 & 1.80  &$136$ & 4.276   \\  
 &   & 1999 Oct 16\tablenotemark{a} & 0.87 & 0.51 & $-$19 & 4009 & 0.51 & 2.20 & 122 & 0.57 & 1.80  &$65$ & 4.277   \\  
 &   & 1999 Dec 23\tablenotemark{a} & 0.83 & 0.52 & $-$15 & 3622 & 0.48 & 2.40 & 29 & 0.56 & 2.30  &$116$ & 4.278   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 0.95 & 0.51 & $-$9 & 4351 & 0.35 & 1.00 & 70 & 0.40 & 3.20  &$88$ & 4.279   \\  
 &   & 2001 Jun 30\tablenotemark{a} & 1.09 & 0.48 & $-$13 & 5612 & 0.44 & 2.40 & 99 & 0.45 & 1.74  &$37$ & 4.280   \\  
 &   & 2001 Nov 2\tablenotemark{a} & 1.07 & 0.48 & $-$11 & 4720 & 0.42 & 2.30 & 101 & 0.52 & 1.90  &$87$ & 4.281   \\  
 &   & 2002 Jan 7\tablenotemark{a} & 1.15 & 0.54 & $-$7 & 4968 & 0.40 & 2.10 & 96 & 0.49 & 2.97  &$119$ & 4.282   \\  
 &   & 2002 Jun 15 & 0.89 & 0.56 & $-$1 & 4367 & 0.25 & 1.80 & 133 & 0.30 & 1.64  &$116$ & 4.283   \\  
 &   & 2003 Feb 5 & 0.81 & 0.61 & 10 & 4955 & 0.30 & 1.90 & 73 & 0.41 & 1.32  &$144$ & 4.284   \\  
 &   & 2004 Jun 11 & 0.75 & 0.57 & $-$7 & 4264 & 0.26 & 1.80 & 82 & 0.32 & 1.71  &$57$ & 4.285   \\  
 &   & 2005 Mar 5 & 0.71 & 0.58 & $-$18 & 3322 & 0.26 & 1.10 & 33 & 0.29 & 1.36  &$64$ & 4.286   \\  
 &   & 2005 Sep 16 & 0.80 & 0.60 & $-$10 & 2481 & 0.23 & 0.90 & 25 & 0.26 & 1.05  &$112$ & 4.287   \\  
 &   & 2006 Aug 9 & 0.73 & 0.54 & $-$14 & 1781 & 0.49 & 1.50 & 17 & 0.54 & 1.63  &$171$ & 4.288   \\  
 &   & 2007 Apr 18 & 0.79 & 0.64 & $-$19 & 3771 & 0.31 & 1.50 & 92 & 0.33 & 1.38  &$154$ & 4.289   \\  
 &   & 2008 Jun 25 & 0.76 & 0.57 & $-$8 & 3242 & 0.23 & 1.60 & 53 & 0.26 & 1.15  &$83$ & 4.290   \\  
 &   & 2009 Jun 25 & 0.86 & 0.53 & 8 & 4429 & 0.24 & 2.00 & 87 & 0.24 & 1.03  &$97$ & 4.291   \\  
 &   & 2009 Dec 10 & 0.81 & 0.56 & $-$10 & 4078 & 0.17 & 1.00 & 124 & 0.20 & 0.86  &$97$ & 4.292   \\  
 &   & 2010 Aug 6 & 0.75 & 0.62 & $-$25 & 3089 & 0.21 & 0.80 & 75 & 0.21 & 0.88  &$109$ & 4.293   \\  
 &   & 2010 Nov 20 & 0.77 & 0.59 & $-$11 & 2534 & 0.17 & 0.90 & 43 & 0.18 & 0.69  &$134$ & 4.294   \\  
 &   & 2011 Feb 27 & 0.82 & 0.54 & 3 & 2335 & 0.22 & 0.80 & 52 & 0.23 & 0.91  &$100$ & 4.295   \\  
 &   & 2011 Aug 26 & 0.93 & 0.68 & $-$5 & 2565 & 0.21 & 1.00 & 75 & 0.21 & 1.00  &$117$ & 4.296   \\  
 &   & 2012 Apr 29 & 0.82 & 0.69 & $-$30 & 2148 & 0.19 & 0.60 & 55 & 0.20 & 0.94  &$85$ & 4.297   \\  
 &   & 2012 Nov 11 & 0.77 & 0.60 & $-$10 & 2093 & 0.15 & 0.70 & 51 & 0.17 & 0.79  &$15$ & 4.298   \\  
 &   & 2013 Jul 22 & 0.79 & 0.75 & $-$45 & 5380 & 0.37 & 2.20 & 252 & 0.40 & 4.50  &$40$ & 4.299   \\  
0136+176 & PKS 0136+176  & 2009 May 28 & 1.11 & 0.56 & $-$9 & 259 & 0.19 & 0.60 & 5.3 & 0.20 & 0.56  &$29$ & 4.300   \\  
 &   & 2009 Dec 17 & 1.30 & 0.53 & $-$10 & 230 & 0.17 & 0.70 & 3.1 & 0.20 & 0.55  &$46$ & 4.301   \\  
 &   & 2010 Nov 4 & 1.17 & 0.67 & $-$1 & 240 & 0.21 & 0.90 & 7.8 & 0.24 & 0.75  &$35$ & 4.302   \\  
 &   & 2011 Jul 24 & 1.39 & 0.83 & 6 & 229 & 0.26 & 0.90 & 5.1 & 0.30 & 0.92  &$42$ & 4.303   \\  
 &   & 2012 Jun 25 & 1.10 & 0.49 & $-$8 & 226 & 0.13 & 0.50 & 4.6 & 0.15 & 0.41  &$59$ & 4.304   \\  
0138$-$097 & PKS 0139$-$09  & 2014 Jan 11 & 1.36 & 0.55 & $-$2 & 335 & 0.09 & 0.25 & 23 & 0.10 & 0.31  &$74$ & 4.305   \\  
 &   & 2014 Mar 30 & 1.59 & 0.65 & 12 & 364 & 0.08 & 0.24 & 22 & 0.10 & 0.32  &$73$ & 4.306   \\  
 &   & 2014 Sep 1 & 1.25 & 0.48 & $-$3 & 549 & 0.10 & 0.29 & 29 & 0.12 & 0.38  &$75$ & 4.307   \\  
 &   & 2015 May 8 & 1.30 & 0.50 & $-$6 & 455 & 0.07 & 0.40 & 7.5 & 0.13 & 0.49  &$73$ & 4.308   \\  
 &   & 2015 Aug 11 & 1.21 & 0.48 & $-$3 & 402 & 0.09 & 0.28 & 14 & 0.14 & 0.35  &$80$ & 4.309   \\  
 &   & 2015 Oct 2 & 1.41 & 0.53 & $-$8 & 544 & 0.08 & 0.30 & 30 & 0.12 & 0.50  &$77$ & 4.310   \\  
 &   & 2016 Jan 22 & 1.32 & 0.51 & $-$6 & 490 & 0.08 & 0.30 & 32 & 0.10 & 0.32  &$79$ & 4.311   \\  
 &   & 2016 Jun 3 & 1.25 & 0.49 & $-$4 & 721 & 0.09 & 0.26 & 43 & 0.09 & 0.49  &$76$ & 4.312   \\  
0141+268 & TXS 0141+268  & 2009 Dec 26 & 1.00 & 0.57 & $-$3 & 233 & 0.16 & 0.35 & 7.8 & 0.17 & 0.54  &$172$ & 4.313   \\  
 &   & 2010 Sep 29 & 0.97 & 0.52 & $-$5 & 334 & 0.17 & 0.55 & 16 & 0.19 & 0.56  &$171$ & 4.314   \\  
 &   & 2010 Dec 24 & 0.99 & 0.56 & $-$7 & 286 & 0.21 & 0.70 & 8.8 & 0.24 & 0.65  &$14$ & 4.315   \\  
 &   & 2011 Aug 15 & 1.08 & 0.51 & 3 & 203 & 0.26 & 0.95 & 9.1 & 0.25 & 0.71  &$174$ & 4.316   \\  
 &   & 2012 Jul 12 & 1.04 & 0.52 & $-$18 & 289 & 0.20 & 0.60 & 5.5 & 0.22 & 0.63  &$169$ & 4.317   \\  
 &   & 2013 May 5 & 1.11 & 0.60 & $-$18 & 161 & 0.17 & 0.50 & 1.6 & 0.20 & 0.59  &$20$ & 4.318   \\  
0142$-$278 & OC $-$270  & 2009 Dec 26 & 1.36 & 0.49 & $-$5 & 952 & 0.19 & 0.80 & 36 & 0.22 & 0.63  &$42$ & 4.319   \\  
 &   & 2010 Oct 25 & 1.60 & 0.51 & $-$11 & 952 & 0.21 & 0.70 & 24 & 0.24 & 0.69  &$22$ & 4.320   \\  
 &   & 2011 May 26 & 1.29 & 0.47 & $-$6 & 653 & 0.21 & 0.60 & 24 & 0.24 & 1.09  &$13$ & 4.321   \\  
 &   & 2012 Feb 6 & 1.30 & 0.47 & $-$6 & 1235 & 0.17 & 0.70 & 10 & 0.19 & 0.67  &$6$ & 4.322   \\  
 &   & 2012 Sep 27 & 1.28 & 0.48 & $-$5 & 904 & 0.19 & 0.80 & 22 & 0.22 & 0.74  &$34$ & 4.323   \\  
 &   & 2013 Aug 20 & 1.20 & 0.39 & $-$7 & 632 & 0.36 & 1.10 & 28 & 0.47 & 1.07  &$12$ & 4.324   \\  
 &   & 2016 Sep 17 & 1.34 & 0.50 & $-$7 & 783 & 0.10 & 0.29 & 4.0 & 0.10 & 0.33  &$154$ & 4.325   \\  
0149+218 & PKS 0149+21  & 2006 Feb 12 & 1.01 & 0.56 & $-$8 & 1213 & 0.47 & 1.50 & 46 & 0.52 & 1.45  &$152$ & 4.326   \\  
 &   & 2007 Feb 5 & 1.22 & 0.59 & $-$13 & 996 & 0.32 & 1.20 & 37 & 0.35 & 1.05  &$159$ & 4.327   \\  
 &   & 2007 Mar 28 & 1.05 & 0.56 & $-$11 & 910 & 0.35 & 1.10 & 31 & 0.37 & 1.05  &$153$ & 4.328   \\  
 &   & 2007 Jul 3 & 1.06 & 0.57 & $-$9 & 884 & 0.23 & 0.80 & 30 & 0.27 & 0.73  &$161$ & 4.329   \\  
 &   & 2008 Jun 25 & 1.06 & 0.53 & $-$11 & 819 & 0.22 & 0.70 & 41 & 0.26 & 0.71  &$0$ & 4.330   \\  
 &   & 2009 Jun 15 & 1.09 & 0.55 & $-$10 & 775 & 0.17 & 0.60 & 32 & 0.18 & 0.55  &$179$ & 4.331   \\  
 &   & 2011 Aug 26 & 1.14 & 0.79 & 6 & 1210 & 0.20 & 0.70 & 25 & 0.22 & 0.66  &$131$ & 4.332   \\  
0151+081 & GB6 J0154+0823  & 2013 Dec 15 & 1.18 & 0.58 & $-$1 & 205 & 0.08 & 0.30 & 15 & 0.09 & 0.28  &$127$ & 4.333   \\  
 &   & 2014 Feb 14 & 1.20 & 0.54 & $-$6 & 202 & 0.07 & 0.20 & 12 & 0.08 & 0.25  &$125$ & 4.334   \\  
 &   & 2014 Jun 5 & 1.16 & 0.53 & $-$5 & 173 & 0.08 & 0.23 & 2.7 & 0.09 & 0.31  &$126$ & 4.335   \\  
 &   & 2014 Jul 31 & 1.12 & 0.53 & $-$7 & 166 & 0.09 & 0.25 & 11 & 0.09 & 0.28  &$119$ & 4.336   \\  
 &   & 2015 May 18 & 1.17 & 0.52 & $-$7 & 89 & 0.07 & 0.20 & 3.2 & 0.08 & 0.24  &$116$ & 4.337   \\  
 &   & 2015 Nov 25 & 1.13 & 0.54 & $-$4 & 110 & 0.08 & 0.17 & 4.4 & 0.09 & 0.26  &$105$ & 4.338   \\  
 &   & 2016 May 23 & 1.19 & 0.54 & $-$4 & 75 & 0.08 & 0.23 & 4.3 & 0.09 & 0.28  &$119$ & 4.339   \\  
 &   & 2016 Oct 29 & 1.31 & 0.56 & $-$10 & 77 & 0.09 & 0.26 & 3.5 & 0.12 & 0.50  &$123$ & 4.340   \\  
0159+723 & S5 0159+723  & 2014 Feb 27 & 0.67 & 0.65 & $-$64 & 248 & 0.08 & 0.30 & 1.3 & 0.10 & 0.28  &$88$ & 4.341   \\  
 &   & 2014 May 12 & 0.60 & 0.54 & 50 & 243 & 0.10 & 0.34 & 3.9 & 0.11 & 0.31  &$45$ & 4.342   \\  
 &   & 2015 Jan 18 & 0.71 & 0.64 & 29 & 296 & 0.09 & 0.24 & 1.8 & 0.10 & 0.30  &$169$ & 4.343   \\  
 &   & 2015 Jul 20 & 0.68 & 0.53 & $-$77 & 293 & 0.10 & 0.32 & 3.1 & 0.12 & 0.32  &$19$ & 4.344   \\  
 &   & 2016 Jan 16 & 0.70 & 0.63 & $-$8 & 378 & 0.10 & 0.37 & 6.1 & 0.11 & 0.34  &$13$ & 4.345   \\  
 &   & 2016 Jun 16 & 0.72 & 0.68 & $-$26 & 431 & 0.08 & 0.33 & 8.9 & 0.08 & 0.27  &$22$ & 4.346   \\  
0200+304 & NVSS J020344+304238  & 2011 May 26 & 0.92 & 0.53 & $-$4 & 329 & 0.20 & 0.60 & 14 & 0.20 & 0.60  &$11$ & 4.347   \\  
 &   & 2011 Oct 3 & 0.92 & 0.51 & $-$5 & 312 & 0.17 & 0.50 & 6.4 & 0.18 & 0.54  &$160$ & 4.348   \\  
 &   & 2013 Feb 28 & 0.93 & 0.58 & $-$2 & 340 & 0.17 & 0.50 & 5.0 & 0.21 & 0.56  &$111$ & 4.349   \\  
 &   & 2013 Jul 8 & 0.86 & 0.52 & $-$9 & 266 & 0.20 & 0.60 & 5.0 & 0.21 & 0.61  &$138$ & 4.350   \\  
 &   & 2013 Aug 20 & 0.82 & 0.45 & $-$8 & 331 & 0.28 & 0.80 & 6.4 & 0.31 & 0.78  &$115$ & 4.351   \\  
 &   & 2015 Nov 25 & 0.92 & 0.56 & $-$8 & 431 & 0.08 & 0.23 & 11 & 0.08 & 0.25  &$68$ & 4.352   \\  
 &   & 2016 Jun 9 & 0.97 & 0.51 & $-$6 & 294 & 0.08 & 0.33 & 2.1 & 0.09 & 0.26  &$133$ & 4.353   \\  
 &   & 2016 Nov 18 & 0.94 & 0.57 & 2 & 350 & 0.08 & 0.23 & 7.1 & 0.08 & 0.26  &$21$ & 4.354   \\  
0202+149 & 4C +15.05  & 2002 Oct 9 & 1.28 & 0.60 & $-$16 & 1601 & 0.23 & 1.60 & 2.4 & 0.27 & 0.91  &$96$ & 4.355   \\  
 &   & 2004 Feb 11 & 1.24 & 0.56 & $-$11 & 1209 & 0.31 & 1.50 & 1.7 & 0.38 & 0.97  &$89$ & 4.356   \\  
 &   & 2005 Mar 23 & 1.09 & 0.55 & $-$9 & 914 & 0.23 & 1.05 & 2.0 & 0.28 & 0.88  &$87$ & 4.357   \\  
 &   & 2005 Jul 24 & 1.18 & 0.58 & $-$6 & 889 & 0.23 & 1.10 & 1.2 & 0.27 & 0.85  &$146$ & 4.358   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 1.52 & 0.52 & $-$12 & 947 & 0.36 & 1.05 & 4.4 & 0.42 & 1.20  &$99$ & 4.359   \\  
 &   & 2006 Sep 6 & 1.32 & 0.57 & $-$19 & 917 & 0.44 & 1.60 & 3.5 & 0.47 & 1.41  &$145$ & 4.360   \\  
 &   & 2007 Aug 24 & 1.24 & 0.55 & $-$17 & 1197 & 0.24 & 1.10 & 5.9 & 0.28 & 0.93  &$145$ & 4.361   \\  
 &   & 2008 Aug 6 & 1.20 & 0.58 & $-$11 & 812 & 0.25 & 1.10 & 3.8 & 0.26 & 0.84  &$169$ & 4.362   \\  
 &   & 2009 Feb 25 & 1.13 & 0.54 & $-$7 & 837 & 0.16 & 0.70 & 7.6 & 0.17 & 0.56  &$17$ & 4.363   \\  
 &   & 2009 Dec 10 & 1.62 & 0.56 & $-$16 & 782 & 0.18 & 0.80 & 1.3 & 0.20 & 0.72  &$137$ & 4.364   \\  
 &   & 2010 Aug 27 & 1.14 & 0.54 & $-$8 & 1140 & 0.18 & 1.45 & 3.4 & 0.19 & 0.57  &$92$ & 4.365   \\  
 &   & 2010 Nov 29 & 1.20 & 0.53 & $-$9 & 924 & 0.16 & 1.20 & 3.1 & 0.16 & 0.50  &$155$ & 4.366   \\  
 &   & 2011 Jun 6 & 1.13 & 0.52 & $-$5 & 782 & 0.19 & 0.90 & 2.9 & 0.20 & 0.62  &$49$ & 4.367   \\  
 &   & 2012 Mar 4 & 1.25 & 0.60 & 4 & 927 & 0.17 & 1.00 & 3.7 & 0.20 & 0.59  &$127$ & 4.368   \\  
 &   & 2012 Sep 27 & 1.05 & 0.56 & $-$4 & 937 & 0.17 & 0.70 & 3.0 & 0.18 & 0.58  &$168$ & 4.369   \\  
 &   & 2013 Jun 2 & 1.21 & 0.58 & $-$6 & 793 & 0.19 & 0.85 & 3.2 & 0.21 & 0.61  &$5$ & 4.370   \\  
 &   & 2013 Dec 15 & 1.14 & 0.58 & $-$1 & 828 & 0.08 & 0.65 & 3.6 & 0.16 & 0.99  &$143$ & 4.371   \\  
 &   & 2014 Dec 12 & 1.05 & 0.53 & $-$1 & 1255 & 0.09 & 0.57 & 1.0 & 0.09 & 0.34  &$110$ & 4.372   \\  
 &   & 2015 Aug 11 & 1.12 & 0.51 & $-$5 & 1267 & 0.10 & 0.58 & 1.2 & 0.11 & 0.35  &$34$ & 4.373   \\  
 &   & 2016 May 23 & 1.12 & 0.54 & $-$6 & 1183 & 0.08 & 0.50 & 3.4 & 0.09 & 0.48  &$10$ & 4.374   \\  
 &   & 2016 Aug 9 & 1.07 & 0.53 & $-$7 & 1042 & 0.08 & 0.44 & 0.4 & 0.09 & 0.34  &$120$ & 4.375   \\  
 &   & 2016 Nov 18 & 1.10 & 0.57 & $-$2 & 1177 & 0.07 & 0.42 & 3.0 & 0.09 & 0.36  &$19$ & 4.376   \\  
0202+319 & B2 0202+31  & 2003 Mar 29 & 0.96 & 0.54 & $-$6 & 2321 & 0.25 & 1.60 & 37 & 0.29 & 0.96  &$105$ & 4.377   \\  
 &   & 2004 Oct 18 & 1.28 & 0.58 & $-$26 & 1413 & 0.29 & 1.20 & 25 & 0.32 & 0.99  &$157$ & 4.378   \\  
 &   & 2005 May 13 & 1.01 & 0.60 & $-$14 & 1616 & 0.26 & 1.00 & 9.2 & 0.30 & 1.18  &$84$ & 4.379   \\  
 &   & 2005 Sep 5 & 0.98 & 0.60 & $-$15 & 1850 & 0.25 & 1.10 & 37 & 0.29 & 1.06  &$63$ & 4.380   \\  
 &   & 2005 Sep 23 & 0.90 & 0.55 & $-$14 & 1861 & 0.27 & 1.30 & 43 & 0.29 & 1.03  &$57$ & 4.381   \\  
 &   & 2006 Aug 9 & 0.85 & 0.52 & $-$10 & 2181 & 0.48 & 1.60 & 11 & 0.56 & 1.69  &$172$ & 4.382   \\  
 &   & 2008 Aug 25 & 0.93 & 0.56 & $-$13 & 3158 & 0.25 & 2.00 & 112 & 0.29 & 1.07  &$107$ & 4.383   \\  
 &   & 2010 Aug 6 & 0.88 & 0.57 & $-$11 & 2404 & 0.20 & 1.40 & 81 & 0.20 & 0.78  &$102$ & 4.384   \\  
0202$-$172 & PKS 0202$-$17  & 2009 Jul 5 & 1.47 & 0.52 & $-$10 & 1451 & 0.21 & 1.00 & 66 & 0.26 & 0.80  &$97$ & 4.385   \\  
 &   & 2010 Jan 16 & 1.45 & 0.54 & $-$8 & 1328 & 0.17 & 1.00 & 34 & 0.19 & 0.62  &$109$ & 4.386   \\  
 &   & 2010 Nov 4 & 1.58 & 0.58 & $-$5 & 1199 & 0.20 & 0.90 & 36 & 0.22 & 0.69  &$111$ & 4.387   \\  
 &   & 2012 Mar 4 & 1.32 & 0.56 & $-$2 & 1318 & 0.19 & 1.20 & 23 & 0.25 & 0.67  &$137$ & 4.388   \\  
 &   & 2013 Jul 8 & 1.38 & 0.49 & $-$6 & 1714 & 0.24 & 1.10 & 31 & 0.28 & 1.28  &$116$ & 4.389   \\  
0203$-$120 & PMN J0206$-$1150  & 2014 Feb 27 & 1.23 & 0.48 & $-$5 & 361 & 0.09 & 0.30 & 6.1 & 0.10 & 0.40  &$31$ & 4.390   \\  
 &   & 2014 Jun 5 & 1.32 & 0.51 & $-$7 & 283 & 0.08 & 0.25 & 1.0 & 0.09 & 0.36  &$146$ & 4.391   \\  
 &   & 2014 Nov 17 & 1.33 & 0.48 & $-$6 & 242 & 0.10 & 0.30 & 4.4 & 0.10 & 0.39  &$48$ & 4.392   \\  
 &   & 2015 Jul 20 & 1.29 & 0.50 & 3 & 373 & 0.11 & 0.32 & 5.1 & 0.13 & 0.42  &$57$ & 4.393   \\  
 &   & 2015 Dec 19 & 1.31 & 0.51 & $-$4 & 224 & 0.09 & 0.26 & 2.5 & 0.09 & 0.26  &$69$ & 4.394   \\  
 &   & 2016 May 23 & 1.28 & 0.51 & $-$3 & 224 & 0.08 & 0.34 & 8.6 & 0.09 & 0.31  &$77$ & 4.395   \\  
 &   & 2016 Nov 12 & 1.22 & 0.51 & $-$2 & 420 & 0.08 & 0.25 & 5.0 & 0.10 & 0.30  &$120$ & 4.396   \\  
0208+106 & MG1 J021114+1051  & 2011 Feb 27 & 1.09 & 0.52 & $-$1 & 1318 & 0.21 & 0.70 & 50 & 0.23 & 0.66  &$94$ & 4.397   \\  
 &   & 2011 Jun 6 & 1.17 & 0.51 & $-$5 & 984 & 0.19 & 0.60 & 5.5 & 0.21 & 0.61  &$124$ & 4.398   \\  
 &   & 2011 Dec 29 & 1.25 & 0.60 & 8 & 722 & 0.20 & 0.90 & 9.9 & 0.22 & 0.68  &$2$ & 4.399   \\  
 &   & 2012 Jul 12 & 1.32 & 0.50 & $-$15 & 718 & 0.20 & 1.00 & 11 & 0.22 & 0.69  &$158$ & 4.400   \\  
 &   & 2012 Dec 10 & 1.19 & 0.57 & $-$5 & 1122 & 0.16 & 0.60 & 46 & 0.19 & 0.55  &$135$ & 4.401   \\  
 &   & 2013 May 5 & 1.33 & 0.58 & $-$15 & 1722 & 0.18 & 0.60 & 46 & 0.20 & 0.65  &$112$ & 4.402   \\  
 &   & 2013 Aug 20 & 1.12 & 0.41 & $-$11 & 1790 & 0.28 & 1.80 & 127 & 0.33 & 1.00  &$124$ & 4.403   \\  
0210+515 & TXS 0210+515  & 2016 Sep 26\tablenotemark{a} & 0.81 & 0.56 & $-$5 & 105 & 0.09 & 0.25 & $<$ 0.3 & 0.11 & 0.33  &\n & 4.404   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.86 & 0.60 & 2 & 108 & 0.09 & 0.20 & 1.3 & 0.11 & 0.30  &$54$ & 4.405   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 0.93 & 0.86 & 49 & 94 & 0.09 & 0.24 & $<$ 0.3 & 0.11 & 0.35  &\n & 4.406   \\  
0212+735 & S5 0212+73  & 2000 Jun 27\tablenotemark{a} & 0.79 & 0.55 & $-$8 & 2709 & 0.38 & 1.20 & 98 & 0.42 & 1.31  &$130$ & 4.407   \\  
 &   & 2003 May 9 & 0.75 & 0.65 & $-$50 & 2321 & 0.24 & 2.00 & 191 & 0.28 & 0.84  &$139$ & 4.408   \\  
 &   & 2004 Dec 2 & 0.69 & 0.67 & 81 & 2842 & 0.21 & 1.10 & 222 & 0.25 & 0.87  &$137$ & 4.409   \\  
 &   & 2005 May 26 & 0.70 & 0.61 & 72 & 3041 & 0.27 & 1.40 & 253 & 0.32 & 1.08  &$139$ & 4.410   \\  
 &   & 2005 Nov 7 & 0.67 & 0.66 & $-$72 & 3068 & 0.25 & 1.20 & 216 & 0.26 & 0.89  &$142$ & 4.411   \\  
 &   & 2006 Jul 7 & 0.66 & 0.60 & 39 & 3275 & 0.50 & 1.80 & 230 & 0.51 & 1.54  &$142$ & 4.412   \\  
 &   & 2007 Apr 18 & 0.77 & 0.69 & 52 & 3541 & 0.32 & 1.60 & 168 & 0.34 & 1.08  &$144$ & 4.413   \\  
 &   & 2008 Sep 12 & 0.68 & 0.63 & $-$53 & 3776 & 0.27 & 1.60 & 113 & 0.28 & 0.97  &$154$ & 4.414   \\  
 &   & 2009 Aug 19 & 0.76 & 0.70 & 64 & 3605 & 0.21 & 1.10 & 83 & 0.20 & 0.66  &$166$ & 4.415   \\  
 &   & 2010 Jun 19 & 0.71 & 0.70 & $-$77 & 3134 & 0.18 & 0.90 & 56 & 0.19 & 0.66  &$171$ & 4.416   \\  
 &   & 2010 Nov 20 & 0.71 & 0.61 & 45 & 3007 & 0.18 & 1.10 & 49 & 0.19 & 0.72  &$164$ & 4.417   \\  
0214+083 & PMN J0217+0837  & 2010 Feb 11 & 1.18 & 0.57 & $-$4 & 572 & 0.23 & 0.90 & 21 & 0.26 & 0.80  &$6$ & 4.418   \\  
 &   & 2010 Sep 27 & 1.24 & 0.54 & $-$8 & 391 & 0.16 & 0.60 & 22 & 0.18 & 0.59  &$177$ & 4.419   \\  
 &   & 2011 Feb 20 & 1.12 & 0.53 & $-$8 & 328 & 0.21 & 0.90 & 24 & 0.22 & 0.63  &$176$ & 4.420   \\  
 &   & 2011 Jul 15 & 1.26 & 0.56 & $-$7 & 432 & 0.18 & 0.60 & 32 & 0.20 & 0.61  &$2$ & 4.421   \\  
 &   & 2012 Feb 6 & 1.29 & 0.63 & 4 & 515 & 0.16 & 0.70 & 34 & 0.18 & 0.54  &$178$ & 4.422   \\  
 &   & 2013 Feb 28 & 1.18 & 0.58 & $-$3 & 516 & 0.18 & 0.70 & 33 & 0.21 & 0.66  &$178$ & 4.423   \\  
 &   & 2014 Jan 11 & 1.20 & 0.61 & $-$1 & 574 & 0.09 & 0.30 & 38 & 0.13 & 0.35  &$3$ & 4.424   \\  
 &   & 2014 Dec 12 & 1.10 & 0.55 & 2 & 720 & 0.10 & 0.39 & 23 & 0.11 & 0.36  &$1$ & 4.425   \\  
 &   & 2015 Dec 19 & 1.21 & 0.51 & $-$6 & 1132 & 0.07 & 0.35 & 15 & 0.16 & 0.82  &$36$ & 4.426   \\  
 &   & 2016 Dec 26 & 1.33 & 0.63 & 5 & 972 & 0.10 & 0.50 & 24 & 0.12 & 0.46  &$0$ & 4.427   \\  
0215+015 & OD 026  & 1999 Dec 27\tablenotemark{a} & 1.35 & 0.55 & $-$9 & 3238 & 0.47 & 2.60 & 76 & 0.52 & 1.62  &$134$ & 4.428   \\  
 &   & 2002 May 31 & 1.36 & 0.54 & $-$10 & 910 & 0.23 & 0.80 & 18 & 0.26 & 0.89  &$90$ & 4.429   \\  
 &   & 2003 Jun 15 & 1.40 & 0.57 & $-$10 & 223 & 0.59 & 1.80 & 3.3 & 1.01 & 2.49  &$79$ & 4.430   \\  
 &   & 2005 Feb 5 & 1.42 & 0.70 & 16 & 618 & 0.30 & 1.20 & 9.9 & 0.39 & 1.24  &$74$ & 4.431   \\  
 &   & 2005 Jun 15 & 1.26 & 0.53 & $-$7 & 1150 & 0.23 & 0.90 & 24 & 0.28 & 0.83  &$102$ & 4.432   \\  
 &   & 2005 Sep 19 & 1.33 & 0.57 & $-$9 & 1363 & 0.26 & 1.00 & 27 & 0.29 & 1.56  &$70$ & 4.433   \\  
 &   & 2006 Apr 28 & 1.27 & 0.53 & $-$7 & 1163 & 0.47 & 1.70 & 11 & 0.57 & 1.65  &$148$ & 4.434   \\  
 &   & 2006 Dec 1 & 1.27 & 0.49 & $-$11 & 1168 & 0.44 & 1.70 & 11 & 0.51 & 1.50  &$34$ & 4.435   \\  
 &   & 2007 Mar 28 & 1.30 & 0.53 & $-$8 & 1696 & 0.30 & 1.10 & 19 & 0.36 & 1.16  &$128$ & 4.436   \\  
 &   & 2007 Jul 3 & 1.32 & 0.53 & $-$9 & 1265 & 0.22 & 0.80 & 42 & 0.24 & 0.74  &$128$ & 4.437   \\  
 &   & 2007 Sep 6 & 1.20 & 0.53 & $-$3 & 1061 & 0.25 & 1.10 & 22 & 0.34 & 2.64  &$22$ & 4.438   \\  
 &   & 2008 Nov 19 & 1.27 & 0.53 & $-$8 & 2002 & 0.15 & 0.70 & 60 & 0.16 & 0.57  &$3$ & 4.439   \\  
 &   & 2010 Feb 11 & 1.25 & 0.53 & $-$3 & 2157 & 0.23 & 1.00 & 87 & 0.26 & 1.01  &$157$ & 4.440   \\  
 &   & 2010 Sep 27 & 1.33 & 0.54 & $-$9 & 1513 & 0.18 & 0.70 & 19 & 0.19 & 0.74  &$112$ & 4.441   \\  
 &   & 2011 Mar 5 & 1.42 & 0.72 & 9 & 1663 & 0.19 & 1.20 & 37 & 0.22 & 0.78  &$160$ & 4.442   \\  
 &   & 2011 Aug 26 & 1.48 & 0.73 & 5 & 1726 & 0.22 & 1.40 & 69 & 0.22 & 0.81  &$52$ & 4.443   \\  
 &   & 2012 Feb 6 & 1.27 & 0.52 & $-$5 & 1565 & 0.16 & 1.00 & 21 & 0.17 & 0.56  &$57$ & 4.444   \\  
 &   & 2012 Sep 27 & 1.20 & 0.53 & $-$5 & 1142 & 0.18 & 0.70 & 34 & 0.19 & 0.64  &$30$ & 4.445   \\  
0219+428 & 3C 66A  & 2006 Apr 5 & 0.80 & 0.60 & $-$15 & 910 & 0.42 & 1.00 & 66 & 0.46 & 1.31  &$6$ & 4.446   \\  
 &   & 2006 Nov 10 & 0.86 & 0.60 & $-$5 & 1094 & 0.41 & 1.05 & 93 & 0.44 & 1.25  &$11$ & 4.447   \\  
 &   & 2007 Mar 28 & 0.83 & 0.59 & $-$13 & 849 & 0.35 & 1.00 & 76 & 0.34 & 1.01  &$4$ & 4.448   \\  
 &   & 2007 Jul 3 & 0.82 & 0.59 & $-$11 & 963 & 0.24 & 0.60 & 78 & 0.25 & 0.75  &$3$ & 4.449   \\  
 &   & 2008 May 30 & 0.88 & 0.56 & 1 & 879 & 0.21 & 0.60 & 57 & 0.22 & 0.67  &$0$ & 4.450   \\  
 &   & 2008 Aug 25 & 0.79 & 0.56 & $-$13 & 853 & 0.26 & 0.70 & 60 & 0.27 & 0.79  &$173$ & 4.451   \\  
 &   & 2008 Nov 19 & 0.80 & 0.59 & $-$17 & 700 & 0.14 & 0.50 & 43 & 0.15 & 0.45  &$168$ & 4.452   \\  
 &   & 2008 Dec 7\tablenotemark{a} & 0.80 & 0.58 & $-$38 & 587 & 0.49 & 0.75 & 26 & 0.59 & 1.23  &$10$ & 4.453   \\  
 &   & 2009 Feb 25 & 0.79 & 0.61 & $-$7 & 679 & 0.17 & 0.45 & 53 & 0.17 & 0.52  &$169$ & 4.454   \\  
 &   & 2009 Jun 15 & 0.83 & 0.58 & $-$10 & 626 & 0.18 & 0.45 & 34 & 0.18 & 0.52  &$170$ & 4.455   \\  
 &   & 2009 Dec 17 & 0.88 & 0.54 & $-$11 & 552 & 0.16 & 0.55 & 22 & 0.17 & 0.48  &$176$ & 4.456   \\  
 &   & 2010 Feb 11 & 0.82 & 0.62 & $-$11 & 691 & 0.24 & 0.80 & 32 & 0.26 & 0.71  &$164$ & 4.457   \\  
 &   & 2010 Aug 27 & 0.77 & 0.57 & $-$9 & 695 & 0.18 & 0.60 & 26 & 0.19 & 0.55  &$153$ & 4.458   \\  
 &   & 2010 Nov 13 & 0.84 & 0.58 & $-$1 & 711 & 0.16 & 0.60 & 13 & 0.17 & 0.50  &$164$ & 4.459   \\  
 &   & 2011 Feb 20 & 0.75 & 0.55 & $-$13 & 680 & 0.18 & 0.60 & 13 & 0.18 & 0.53  &$163$ & 4.460   \\  
 &   & 2011 Mar 5 & 0.85 & 0.80 & $-$15 & 766 & 0.18 & 0.60 & 22 & 0.19 & 0.62  &$161$ & 4.461   \\  
 &   & 2011 May 26 & 0.79 & 0.56 & $-$4 & 699 & 0.20 & 0.60 & 28 & 0.20 & 0.59  &$154$ & 4.462   \\  
 &   & 2011 Sep 12 & 0.77 & 0.56 & $-$3 & 692 & 0.20 & 0.60 & 13 & 0.21 & 0.58  &$156$ & 4.463   \\  
 &   & 2012 Jan 14 & 0.86 & 0.67 & $-$10 & 592 & 0.20 & 0.60 & 15 & 0.21 & 0.60  &$147$ & 4.464   \\  
 &   & 2013 Aug 12 & 0.77 & 0.56 & $-$4 & 473 & 0.20 & 0.60 & 14 & 0.22 & 0.64  &$128$ & 4.465   \\  
0224+671 & 4C +67.05  & 2002 Nov 23 & 0.83 & 0.70 & 15 & 1235 & 0.26 & 1.45 & 7.9 & 0.28 & 0.84  &$120$ & 4.466   \\  
 &   & 2004 Apr 10 & 0.74 & 0.68 & 43 & 841 & 0.30 & 1.00 & 14 & 0.33 & 0.97  &$19$ & 4.467   \\  
 &   & 2005 Apr 21 & 0.85 & 0.72 & 7 & 677 & 0.26 & 0.80 & 13 & 0.31 & 0.95  &$39$ & 4.468   \\  
 &   & 2005 Sep 5 & 0.72 & 0.66 & 19 & 864 & 0.28 & 0.90 & 9.4 & 0.32 & 1.07  &$95$ & 4.469   \\  
 &   & 2005 Nov 7 & 0.67 & 0.65 & $-$17 & 966 & 0.23 & 0.80 & 6.4 & 0.26 & 0.85  &$95$ & 4.470   \\  
 &   & 2006 Oct 6 & 0.67 & 0.63 & 12 & 732 & 0.45 & 1.20 & 26 & 0.53 & 1.25  &$76$ & 4.471   \\  
 &   & 2007 Apr 18 & 0.78 & 0.69 & 30 & 895 & 0.30 & 0.90 & 27 & 0.35 & 1.02  &$84$ & 4.472   \\  
 &   & 2007 Aug 9 & 0.70 & 0.63 & 49 & 830 & 0.25 & 0.90 & 22 & 0.27 & 0.81  &$90$ & 4.473   \\  
 &   & 2008 Jun 25 & 0.68 & 0.61 & 20 & 984 & 0.25 & 0.70 & 31 & 0.27 & 0.80  &$99$ & 4.474   \\  
 &   & 2009 Jan 7 & 0.77 & 0.74 & $-$22 & 817 & 0.16 & 0.60 & 17 & 0.18 & 0.55  &$93$ & 4.475   \\  
 &   & 2009 Jun 3 & 0.76 & 0.62 & 36 & 874 & 0.20 & 0.70 & 15 & 0.22 & 0.64  &$92$ & 4.476   \\  
 &   & 2010 Jan 16 & 0.81 & 0.72 & $-$32 & 1358 & 0.22 & 0.90 & 26 & 0.24 & 0.76  &$161$ & 4.477   \\  
 &   & 2010 Nov 4 & 0.71 & 0.69 & 44 & 889 & 0.18 & 0.60 & 6.0 & 0.20 & 0.57  &$64$ & 4.478   \\  
 &   & 2011 Jul 24 & 0.80 & 0.66 & 11 & 873 & 0.20 & 0.60 & 4.8 & 0.22 & 0.66  &$154$ & 4.479   \\  
 &   & 2012 Mar 27 & 0.65 & 0.61 & $-$31 & 697 & 0.18 & 0.40 & 22 & 0.18 & 0.54  &$104$ & 4.480   \\  
 &   & 2012 Nov 21 & 0.69 & 0.65 & $-$30 & 930 & 0.18 & 0.60 & 28 & 0.17 & 0.55  &$99$ & 4.481   \\  
 &   & 2013 Feb 10 & 0.67 & 0.57 & $-$9 & 953 & 0.17 & 0.50 & 29 & 0.18 & 0.55  &$102$ & 4.482   \\  
 &   & 2013 Jul 30 & 0.71 & 0.59 & 30 & 1270 & 0.23 & 0.70 & 20 & 0.24 & 0.72  &$116$ & 4.483   \\  
0229+131 & 4C +13.14  & 2010 Oct 25 & 1.22 & 0.54 & $-$10 & 1900 & 0.17 & 1.00 & 46 & 0.18 & 0.57  &$175$ & 4.484   \\  
 &   & 2011 Apr 11 & 1.06 & 0.51 & $-$5 & 1996 & 0.21 & 0.90 & 22 & 0.22 & 0.70  &$156$ & 4.485   \\  
 &   & 2011 Aug 26 & 1.28 & 0.75 & 3 & 1856 & 0.20 & 0.70 & 24 & 0.22 & 0.73  &$174$ & 4.486   \\  
 &   & 2012 Jan 14 & 1.19 & 0.64 & 2 & 1814 & 0.17 & 1.00 & 16 & 0.20 & 0.68  &$153$ & 4.487   \\  
 &   & 2012 Sep 2 & 1.18 & 0.54 & $-$5 & 1666 & 0.19 & 0.80 & 27 & 0.21 & 0.61  &$147$ & 4.488   \\  
 &   & 2012 Dec 10 & 1.17 & 0.58 & $-$8 & 1657 & 0.15 & 0.70 & 32 & 0.18 & 0.57  &$158$ & 4.489   \\  
 &   & 2013 Jun 2 & 1.14 & 0.53 & $-$2 & 1829 & 0.18 & 1.00 & 29 & 0.21 & 0.65  &$152$ & 4.490   \\  
0234+285 & 4C +28.07  & 1997 Aug 10\tablenotemark{a} & 0.98 & 0.51 & $-$13 & 1802 & 0.25 & 1.40 & 16 & 0.27 & 0.92  &$151$ & 4.491   \\  
 &   & 1998 Jan 2\tablenotemark{a} & 1.03 & 0.58 & 3 & 1817 & 0.26 & 1.30 & 35 & 0.27 & 0.85  &$130$ & 4.492   \\  
 &   & 1998 Apr 27\tablenotemark{a} & 0.92 & 0.52 & 1 & 1929 & 0.25 & 1.10 & 18 & 0.30 & 0.90  &$100$ & 4.493   \\  
 &   & 1999 Jan 7\tablenotemark{a} & 0.95 & 0.64 & 0 & 2061 & 0.21 & 0.70 & 19 & 0.22 & 1.00  &$108$ & 4.494   \\  
 &   & 1999 Jul 17\tablenotemark{a} & 1.46 & 0.55 & $-$9 & 2775 & 0.43 & 4.00 & 52 & 0.43 & 1.91  &$151$ & 4.495   \\  
 &   & 2002 Nov 23 & 1.11 & 0.55 & $-$15 & 3928 & 0.25 & 2.00 & 10 & 0.28 & 1.03  &$164$ & 4.496   \\  
 &   & 2004 Feb 11 & 0.93 & 0.57 & $-$12 & 2867 & 0.29 & 1.90 & 49 & 0.35 & 0.88  &$126$ & 4.497   \\  
 &   & 2005 Mar 23 & 0.92 & 0.56 & $-$12 & 4142 & 0.22 & 2.30 & 40 & 0.27 & 1.30  &$99$ & 4.498   \\  
 &   & 2005 Oct 29 & 1.04 & 0.58 & $-$17 & 4763 & 0.23 & 2.00 & 79 & 0.26 & 0.97  &$108$ & 4.499   \\  
 &   & 2006 Sep 6 & 0.99 & 0.56 & $-$12 & 2934 & 0.44 & 1.60 & 31 & 0.47 & 1.41  &$65$ & 4.500   \\  
 &   & 2007 Jun 3 & 0.99 & 0.55 & $-$4 & 2931 & 0.36 & 2.20 & 86 & 0.41 & 1.23  &$63$ & 4.501   \\  
 &   & 2008 Jul 30 & 0.98 & 0.59 & $-$11 & 3227 & 0.22 & 1.90 & 60 & 0.23 & 0.91  &$71$ & 4.502   \\  
 &   & 2009 Jun 25 & 1.02 & 0.53 & 2 & 2532 & 0.22 & 1.30 & 54 & 0.24 & 0.76  &$132$ & 4.503   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 1.03 & 0.51 & $-$9 & 2262 & 0.35 & 1.50 & 13 & 0.38 & 1.12  &$95$ & 4.504   \\  
 &   & 2010 Sep 17 & 0.94 & 0.55 & $-$10 & 2221 & 0.17 & 1.00 & 45 & 0.19 & 0.60  &$75$ & 4.505   \\  
 &   & 2011 May 26 & 0.92 & 0.56 & $-$5 & 2646 & 0.21 & 1.00 & 97 & 0.22 & 0.80  &$122$ & 4.506   \\  
 &   & 2011 Jun 24 & 0.97 & 0.56 & $-$8 & 2581 & 0.16 & 1.60 & 97 & 0.19 & 1.41  &$128$ & 4.507   \\  
 &   & 2011 Sep 12 & 0.93 & 0.50 & $-$7 & 3136 & 0.19 & 1.00 & 145 & 0.23 & 0.93  &$132$ & 4.508   \\  
 &   & 2012 Jan 2 & 1.01 & 0.67 & $-$9 & 4016 & 0.21 & 1.20 & 116 & 0.22 & 0.80  &$149$ & 4.509   \\  
0235+164 & AO 0235+164  & 2002 Jun 27\tablenotemark{a} & 1.25 & 0.49 & $-$7 & 1897 & 0.47 & 1.60 & 21 & 0.52 & 1.54  &$26$ & 4.510   \\  
 &   & 2002 Jul 3\tablenotemark{a} & 1.17 & 0.51 & $-$4 & 1873 & 0.59 & 2.50 & 24 & 0.65 & 1.94  &$17$ & 4.511   \\  
 &   & 2002 Nov 15\tablenotemark{a} & 1.29 & 0.49 & $-$8 & 1465 & 0.47 & 1.30 & 27 & 0.51 & 1.51  &$2$ & 4.512   \\  
 &   & 2003 Mar 1 & 0.89 & 0.52 & $-$3 & 1565 & 0.26 & 1.10 & 69 & 0.33 & 1.06  &$165$ & 4.513   \\  
 &   & 2003 May 26\tablenotemark{a} & 1.24 & 0.49 & $-$5 & 1445 & 0.50 & 1.70 & 20 & 0.50 & 1.53  &$50$ & 4.514   \\  
 &   & 2003 Aug 27\tablenotemark{a} & 1.15 & 0.50 & $-$8 & 1444 & 0.35 & 1.00 & 16 & 0.39 & 1.26  &$178$ & 4.515   \\  
 &   & 2004 Aug 12\tablenotemark{a} & 1.16 & 0.55 & $-$8 & 1655 & 0.38 & 1.10 & 17 & 0.47 & 1.41  &$26$ & 4.516   \\  
 &   & 2004 Sep 11 & 1.12 & 0.58 & $-$6 & 1732 & 0.23 & 1.20 & 4.0 & 0.27 & 0.89  &$123$ & 4.517   \\  
 &   & 2005 May 26 & 1.05 & 0.56 & $-$9 & 1375 & 0.24 & 1.00 & 27 & 0.30 & 1.03  &$114$ & 4.518   \\  
 &   & 2005 Jun 5\tablenotemark{a} & 1.21 & 0.52 & $-$7 & 1625 & 0.33 & 1.00 & 32 & 0.37 & 1.19  &$106$ & 4.519   \\  
 &   & 2005 Dec 22 & 1.11 & 0.59 & $-$11 & 2784 & 0.22 & 0.90 & 60 & 0.28 & 0.98  &$118$ & 4.520   \\  
 &   & 2006 Jun 15 & 1.13 & 0.54 & $-$10 & 2086 & 0.39 & 1.50 & 22 & 0.46 & 1.73  &$25$ & 4.521   \\  
 &   & 2008 Sep 2\tablenotemark{a} & 1.23 & 0.50 & $-$14 & 3949 & 0.28 & 1.50 & 131 & 0.32 & 1.94  &$20$ & 4.522   \\  
 &   & 2009 Mar 25 & 1.13 & 0.55 & $-$9 & 3077 & 0.16 & 1.90 & 17 & 0.19 & 0.78  &$13$ & 4.523   \\  
0238+711 & S5 0238+711  & 2012 Mar 27 & 0.64 & 0.63 & $-$82 & 206 & 0.17 & 0.50 & 7.6 & 0.19 & 0.53  &$38$ & 4.524   \\  
 &   & 2012 Sep 2 & 0.79 & 0.62 & 30 & 172 & 0.22 & 0.70 & 5.5 & 0.24 & 0.70  &$41$ & 4.525   \\  
 &   & 2012 Nov 28 & 0.79 & 0.70 & 33 & 156 & 0.20 & 0.60 & 6.2 & 0.23 & 0.66  &$52$ & 4.526   \\  
 &   & 2013 Jan 21 & 0.78 & 0.67 & $-$7 & 165 & 0.17 & 0.60 & 6.4 & 0.18 & 0.53  &$39$ & 4.527   \\  
 &   & 2013 Jul 22 & 0.96 & 0.80 & $-$88 & 148 & 0.43 & 1.00 & 2.9 & 0.44 & 1.27  &$27$ & 4.528   \\  
 &   & 2014 Jan 25 & 0.73 & 0.71 & 80 & 138 & 0.07 & 0.34 & 3.5 & 0.09 & 0.25  &$37$ & 4.529   \\  
 &   & 2014 Nov 17 & 0.71 & 0.62 & $-$13 & 161 & 0.12 & 0.35 & 1.7 & 0.13 & 0.33  &$29$ & 4.530   \\  
 &   & 2015 Aug 11 & 0.80 & 0.55 & 38 & 118 & 0.10 & 0.41 & $<$ 0.5 & 0.18 & 0.35  &\n & 4.531   \\  
 &   & 2016 Jan 22 & 0.73 & 0.65 & 16 & 129 & 0.09 & 0.26 & 3.5 & 0.09 & 0.28  &$71$ & 4.532   \\  
 &   & 2016 Jun 9 & 0.69 & 0.61 & 14 & 114 & 0.08 & 0.35 & 3.7 & 0.10 & 0.28  &$79$ & 4.533   \\  
 &   & 2016 Nov 18 & 0.69 & 0.65 & 58 & 124 & 0.07 & 0.22 & 1.4 & 0.08 & 0.26  &$40$ & 4.534   \\  
0238$-$084 & NGC 1052  & 2003 Aug 28 & 1.39 & 0.61 & 0 & 1078 & 0.29 & 1.20 & 2.8 & 0.34 & 1.05  &$56$ & 4.535   \\  
 &   & 2004 Aug 9 & 1.52 & 0.61 & $-$3 & 1236 & 0.29 & 1.10 & 2.9 & 0.31 & 1.10  &$88$ & 4.536   \\  
 &   & 2004 Dec 2 & 1.36 & 0.54 & $-$7 & 1555 & 0.23 & 0.85 & 2.5 & 0.27 & 0.88  &$6$ & 4.537   \\  
 &   & 2006 Mar 9 & 1.78 & 0.86 & 0 & 1083 & 0.45 & 1.60 & 3.8 & 0.51 & 1.46  &$115$ & 4.538   \\  
 &   & 2006 Dec 1 & 1.41 & 0.51 & $-$11 & 992 & 0.49 & 1.25 & $<$ 1.6 & 0.54 & 1.59  &\n & 4.539   \\  
 &   & 2007 Feb 5 & 1.64 & 0.56 & $-$12 & 1078 & 0.32 & 0.85 & 5.0 & 0.36 & 1.29  &$176$ & 4.540   \\  
 &   & 2007 Mar 28 & 1.38 & 0.52 & $-$8 & 1005 & 0.37 & 1.20 & 4.9 & 0.38 & 1.08  &$76$ & 4.541   \\  
 &   & 2007 Jun 10 & 1.35 & 0.50 & $-$7 & 955 & 0.33 & 1.10 & 2.4 & 0.34 & 0.99  &$2$ & 4.542   \\  
 &   & 2007 Aug 9 & 1.37 & 0.51 & $-$8 & 880 & 0.23 & 1.00 & 4.8 & 0.23 & 0.69  &$105$ & 4.543   \\  
 &   & 2007 Sep 6 & 1.49 & 0.55 & $-$11 & 876 & 0.29 & 1.50 & 1.8 & 0.29 & 0.89  &$97$ & 4.544   \\  
 &   & 2008 May 1 & 1.36 & 0.51 & $-$6 & 1015 & 0.25 & 1.00 & 4.5 & 0.29 & 0.82  &$8$ & 4.545   \\  
 &   & 2008 Jul 17 & 1.36 & 0.52 & $-$7 & 909 & 0.21 & 1.00 & 3.6 & 0.23 & 0.70  &$148$ & 4.546   \\  
 &   & 2008 Aug 6 & 1.36 & 0.53 & $-$8 & 971 & 0.24 & 0.95 & 7.5 & 0.27 & 0.82  &$133$ & 4.547   \\  
 &   & 2008 Nov 26 & 2.10 & 0.68 & $-$12 & 981 & 0.15 & 0.90 & 0.7 & 0.16 & 0.55  &$80$ & 4.548   \\  
 &   & 2009 Feb 25 & 1.35 & 0.50 & $-$7 & 943 & 0.17 & 0.80 & 5.4 & 0.19 & 0.58  &$159$ & 4.549   \\  
 &   & 2009 May 28 & 1.38 & 0.53 & $-$6 & 888 & 0.16 & 0.70 & 2.7 & 0.18 & 0.58  &$44$ & 4.550   \\  
 &   & 2009 Jul 23 & 1.38 & 0.58 & 1 & 996 & 0.20 & 0.90 & $<$ 0.7 & 0.24 & 0.67  &\n & 4.551   \\  
 &   & 2009 Dec 10 & 1.39 & 0.52 & $-$8 & 1135 & 0.17 & 0.60 & 2.3 & 0.19 & 0.54  &$64$ & 4.552   \\  
 &   & 2010 Jun 19 & 1.59 & 0.57 & $-$8 & 1009 & 0.18 & 0.70 & 2.3 & 0.20 & 0.56  &$33$ & 4.553   \\  
 &   & 2010 Nov 4 & 1.40 & 0.59 & $-$2 & 1168 & 0.19 & 0.80 & 2.9 & 0.23 & 0.70  &$160$ & 4.554   \\  
 &   & 2010 Dec 24 & 1.40 & 0.49 & $-$3 & 1196 & 0.21 & 0.70 & 3.6 & 0.23 & 0.63  &$76$ & 4.555   \\  
 &   & 2011 May 21 & 1.21 & 0.45 & $-$7 & 1271 & 0.21 & 0.70 & 2.1 & 0.23 & 0.84  &$42$ & 4.556   \\  
 &   & 2011 Oct 3 & 1.30 & 0.48 & $-$6 & 1274 & 0.16 & 0.60 & 1.1 & 0.17 & 0.52  &$172$ & 4.557   \\  
 &   & 2012 Mar 27 & 1.40 & 0.50 & $-$7 & 1422 & 0.18 & 0.65 & 7.4 & 0.20 & 0.64  &$131$ & 4.558   \\  
0239+843 & NVSS J024948+843556  & 2014 May 12 & 1.05 & 0.69 & $-$52 & 100 & 0.12 & 0.47 & 1.4 & 0.17 & 0.47  &$148$ & 4.559   \\  
 &   & 2014 Jul 31 & 1.07 & 0.68 & $-$51 & 97 & 0.12 & 0.33 & 1.0 & 0.16 & 0.45  &$134$ & 4.560   \\  
 &   & 2015 May 8 & 0.70 & 0.63 & $-$48 & 104 & 0.08 & 0.24 & 0.8 & 0.10 & 0.29  &$129$ & 4.561   \\  
 &   & 2015 Oct 2 & 0.75 & 0.63 & $-$76 & 102 & 0.10 & 0.30 & 0.7 & 0.12 & 0.35  &$134$ & 4.562   \\  
 &   & 2016 Mar 5 & 0.82 & 0.73 & $-$60 & 100 & 0.09 & 0.28 & 1.9 & 0.10 & 0.29  &$105$ & 4.563   \\  
 &   & 2016 Jul 16 & 0.74 & 0.62 & $-$82 & 109 & 0.09 & 0.28 & 1.8 & 0.11 & 0.31  &$94$ & 4.564   \\  
0241+622 & TXS 0241+622  & 2006 Apr 5 & 0.79 & 0.69 & 34 & 602 & 0.40 & 1.40 & 4.2 & 0.43 & 1.23  &$169$ & 4.565   \\  
 &   & 2007 Jan 6 & 0.67 & 0.62 & 82 & 1485 & 0.37 & 1.70 & 2.2 & 0.39 & 1.14  &$31$ & 4.566   \\  
 &   & 2007 Jun 10 & 0.70 & 0.62 & $-$36 & 1578 & 0.31 & 1.20 & 1.7 & 0.37 & 1.26  &$143$ & 4.567   \\  
 &   & 2007 Aug 16 & 0.75 & 0.66 & 38 & 1688 & 0.24 & 0.65 & 4.6 & 0.27 & 0.80  &$148$ & 4.568   \\  
 &   & 2008 Aug 6 & 0.74 & 0.64 & 2 & 2308 & 0.23 & 0.90 & 3.6 & 0.27 & 0.93  &$3$ & 4.569   \\  
 &   & 2009 Jun 3 & 0.78 & 0.64 & 42 & 2086 & 0.20 & 1.00 & 3.3 & 0.23 & 0.80  &$157$ & 4.570   \\  
 &   & 2009 Oct 27 & 0.81 & 0.68 & 10 & 1618 & 0.17 & 1.15 & 4.2 & 0.18 & 0.81  &$162$ & 4.571   \\  
 &   & 2010 Jul 12 & 0.69 & 0.60 & $-$8 & 1841 & 0.19 & 0.65 & 2.8 & 0.21 & 0.70  &$171$ & 4.572   \\  
 &   & 2011 Apr 11 & 0.66 & 0.57 & 34 & 1285 & 0.19 & 0.70 & 1.4 & 0.21 & 0.67  &$7$ & 4.573   \\  
 &   & 2012 Mar 27 & 0.69 & 0.62 & $-$10 & 1040 & 0.17 & 0.65 & 1.1 & 0.19 & 0.56  &$1$ & 4.574   \\  
 &   & 2012 Dec 23 & 0.90 & 0.67 & 23 & 1016 & 0.19 & 0.55 & 1.3 & 0.20 & 0.69  &$116$ & 4.575   \\  
0248+430 & B3 0248+430  & 2001 Sep 6\tablenotemark{a} & 1.20 & 0.66 & $-$8 & 687 & 0.29 & 1.30 & 2.0 & 0.33 & 1.00  &$43$ & 4.576   \\  
0250+320 & GB6 J0253+3217  & 2012 Mar 4 & 1.12 & 0.67 & 14 & 294 & 0.17 & 0.50 & 24 & 0.19 & 0.57  &$39$ & 4.577   \\  
 &   & 2012 Aug 3 & 1.00 & 0.56 & $-$12 & 301 & 0.10 & 0.30 & 17 & 0.11 & 0.36  &$44$ & 4.578   \\  
 &   & 2012 Nov 11 & 0.95 & 0.55 & $-$9 & 222 & 0.14 & 0.50 & 17 & 0.16 & 0.49  &$32$ & 4.579   \\  
 &   & 2013 Mar 31 & 1.26 & 0.73 & 29 & 283 & 0.17 & 0.40 & 16 & 0.19 & 0.55  &$39$ & 4.580   \\  
 &   & 2013 Jul 22 & 0.88 & 0.73 & $-$12 & 282 & 0.30 & 0.90 & 15 & 0.34 & 0.91  &$56$ & 4.581   \\  
 &   & 2014 Jan 11 & 0.95 & 0.65 & 1 & 263 & 0.08 & 0.25 & 13 & 0.10 & 0.29  &$42$ & 4.582   \\  
 &   & 2014 Mar 30 & 0.98 & 0.70 & 6 & 246 & 0.08 & 0.26 & 15 & 0.09 & 0.30  &$39$ & 4.583   \\  
 &   & 2015 Jan 18 & 1.00 & 0.59 & 2 & 338 & 0.09 & 0.33 & 15 & 0.10 & 0.26  &$22$ & 4.584   \\  
 &   & 2015 Aug 11 & 0.96 & 0.51 & 1 & 303 & 0.10 & 0.28 & 7.4 & 0.12 & 0.30  &$22$ & 4.585   \\  
 &   & 2015 Nov 25 & 0.90 & 0.55 & $-$8 & 310 & 0.08 & 0.27 & 11 & 0.08 & 0.24  &$14$ & 4.586   \\  
 &   & 2016 Jun 3 & 0.91 & 0.53 & $-$8 & 246 & 0.08 & 0.24 & 13 & 0.09 & 0.26  &$15$ & 4.587   \\  
0250$-$225 & OD $-$283  & 2009 Mar 25 & 1.47 & 0.52 & $-$6 & 517 & 0.18 & 0.60 & 11 & 0.21 & 0.59  &$23$ & 4.588   \\  
 &   & 2009 Jul 23 & 1.53 & 0.59 & 4 & 349 & 0.23 & 0.70 & 6.9 & 0.25 & 0.65  &$77$ & 4.589   \\  
 &   & 2009 Oct 27 & 1.52 & 0.52 & $-$8 & 402 & 0.18 & 0.60 & 8.3 & 0.20 & 0.59  &$38$ & 4.590   \\  
 &   & 2010 Feb 11 & 1.44 & 0.50 & $-$2 & 673 & 0.23 & 0.80 & 11 & 0.26 & 1.39  &$104$ & 4.591   \\  
 &   & 2010 Sep 29 & 1.37 & 0.48 & $-$5 & 525 & 0.20 & 0.60 & 3.8 & 0.23 & 0.87  &$35$ & 4.592   \\  
 &   & 2011 May 21 & 1.30 & 0.46 & $-$5 & 422 & 0.23 & 0.70 & 7.6 & 0.25 & 0.72  &$119$ & 4.593   \\  
 &   & 2011 Aug 15 & 1.29 & 0.51 & $-$4 & 510 & 0.30 & 1.00 & 3.3 & 0.28 & 0.84  &$105$ & 4.594   \\  
 &   & 2012 Dec 10 & 1.59 & 0.53 & $-$3 & 607 & 0.18 & 0.60 & 6.0 & 0.24 & 0.63  &$162$ & 4.595   \\  
 &   & 2016 Sep 17 & 1.37 & 0.51 & $-$5 & 420 & 0.09 & 0.27 & 1.5 & 0.10 & 0.32  &$155$ & 4.596   \\  
0256+075 & OD 94.7  & 2004 Sep 10\tablenotemark{a} & 1.25 & 0.58 & $-$8 & 395 & 0.64 & 1.55 & 14 & 0.81 & 1.60  &$53$ & 4.597   \\  
 &   & 2004 Nov 1\tablenotemark{a} & 1.21 & 0.55 & $-$4 & 386 & 0.48 & 1.00 & 17 & 0.52 & 1.22  &$47$ & 4.598   \\  
 &   & 2008 Dec 5\tablenotemark{a} & 1.16 & 0.51 & $-$8 & 465 & 0.54 & 0.90 & 12 & 0.62 & 1.24  &$24$ & 4.599   \\  
 &   & 2016 Sep 26\tablenotemark{a} & 1.14 & 0.49 & $-$7 & 853 & 0.09 & 0.40 & 91 & 0.22 & 0.45  &$47$ & 4.600   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.16 & 0.51 & $-$6 & 810 & 0.09 & 0.26 & 96 & 0.12 & 0.35  &$41$ & 4.601   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.40 & 0.70 & 10 & 698 & 0.10 & 0.30 & 68 & 0.11 & 0.50  &$43$ & 4.602   \\  
0300+470 & 4C +47.08  & 1997 Aug 10\tablenotemark{a} & 0.90 & 0.49 & $-$5 & 990 & 0.49 & 1.50 & 9.0 & 0.55 & 1.52  &$141$ & 4.603   \\  
 &   & 1999 Dec 27\tablenotemark{a} & 0.82 & 0.63 & $-$5 & 921 & 0.44 & 1.20 & 6.2 & 0.57 & 1.30  &$98$ & 4.604   \\  
 &   & 2002 Nov 23 & 0.83 & 0.61 & $-$23 & 1251 & 0.24 & 1.00 & 12 & 0.27 & 0.79  &$79$ & 4.605   \\  
 &   & 2004 Feb 11 & 0.75 & 0.61 & $-$13 & 992 & 0.27 & 0.90 & 18 & 0.34 & 0.86  &$39$ & 4.606   \\  
 &   & 2004 Sep 11 & 0.76 & 0.64 & $-$9 & 905 & 0.25 & 0.90 & 8.6 & 0.29 & 0.96  &$119$ & 4.607   \\  
 &   & 2004 Dec 2 & 0.80 & 0.65 & $-$3 & 916 & 0.21 & 0.70 & 11 & 0.25 & 0.81  &$12$ & 4.608   \\  
 &   & 2005 Feb 5 & 0.94 & 0.76 & 49 & 779 & 0.28 & 1.10 & 17 & 0.35 & 1.18  &$6$ & 4.609   \\  
 &   & 2005 Sep 19 & 0.80 & 0.64 & $-$28 & 730 & 0.24 & 1.10 & 15 & 0.28 & 0.90  &$29$ & 4.610   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 0.92 & 0.50 & $-$12 & 738 & 0.34 & 1.00 & 14 & 0.38 & 1.11  &$23$ & 4.611   \\  
 &   & 2006 Nov 10 & 0.81 & 0.60 & $-$8 & 710 & 0.40 & 1.20 & 4.5 & 0.44 & 1.30  &$66$ & 4.612   \\  
 &   & 2007 Feb 5 & 0.87 & 0.66 & $-$15 & 759 & 0.32 & 1.00 & 1.6 & 0.34 & 1.08  &$144$ & 4.613   \\  
 &   & 2008 Aug 25 & 0.81 & 0.58 & $-$6 & 904 & 0.24 & 0.80 & 22 & 0.28 & 0.82  &$142$ & 4.614   \\  
 &   & 2009 Jul 23 & 0.83 & 0.71 & $-$4 & 1078 & 0.20 & 0.70 & 11 & 0.23 & 0.86  &$89$ & 4.615   \\  
 &   & 2010 Sep 17 & 0.75 & 0.58 & $-$11 & 2058 & 0.16 & 0.90 & 40 & 0.18 & 0.67  &$78$ & 4.616   \\  
 &   & 2011 Jul 24 & 0.90 & 0.70 & $-$2 & 1967 & 0.21 & 1.00 & 30 & 0.21 & 0.86  &$96$ & 4.617   \\  
 &   & 2012 May 24 & 0.80 & 0.64 & 3 & 1998 & 0.21 & 1.10 & 28 & 0.23 & 0.76  &$113$ & 4.618   \\  
 &   & 2012 Nov 11 & 0.81 & 0.59 & $-$9 & 1922 & 0.15 & 1.00 & 29 & 0.18 & 1.10  &$72$ & 4.619   \\  
 &   & 2013 Feb 10 & 0.75 & 0.59 & $-$9 & 2000 & 0.16 & 0.85 & 7.5 & 0.19 & 0.76  &$137$ & 4.620   \\  
 &   & 2013 Jun 2 & 0.82 & 0.59 & $-$1 & 2240 & 0.19 & 0.80 & 34 & 0.22 & 0.88  &$25$ & 4.621   \\  
 &   & 2013 Jul 30 & 0.76 & 0.61 & $-$9 & 2288 & 0.23 & 0.70 & 27 & 0.23 & 0.82  &$15$ & 4.622   \\  
 &   & 2014 Feb 14 & 0.83 & 0.58 & 1 & 2924 & 0.08 & 0.50 & 61 & 0.09 & 0.65  &$81$ & 4.623   \\  
 &   & 2014 Sep 1 & 0.80 & 0.53 & $-$6 & 2613 & 0.10 & 0.70 & 25 & 0.11 & 0.62  &$81$ & 4.624   \\  
 &   & 2015 Jun 16 & 0.89 & 0.56 & 11 & 2450 & 0.10 & 0.54 & 28 & 0.19 & 1.09  &$109$ & 4.625   \\  
 &   & 2015 Dec 19 & 0.85 & 0.54 & $-$7 & 2373 & 0.08 & 0.40 & 7.6 & 0.11 & 1.44  &$168$ & 4.626   \\  
 &   & 2016 May 23 & 0.84 & 0.54 & $-$7 & 2118 & 0.09 & 0.80 & 43 & 0.10 & 0.74  &$16$ & 4.627   \\  
 &   & 2016 Aug 9 & 0.76 & 0.56 & $-$13 & 2068 & 0.09 & 0.57 & 28 & 0.13 & 0.60  &$22$ & 4.628   \\  
 &   & 2016 Nov 12 & 0.87 & 0.58 & 0 & 2230 & 0.12 & 2.10 & 27 & 0.09 & 1.25  &$135$ & 4.629   \\  
0301$-$243 & PKS 0301$-$243  & 2010 Mar 10 & 1.50 & 0.52 & $-$6 & 211 & 0.22 & 0.70 & 2.5 & 0.24 & 0.68  &$73$ & 4.630   \\  
 &   & 2010 Aug 6 & 1.33 & 0.47 & $-$3 & 219 & 0.23 & 0.70 & 2.0 & 0.23 & 0.66  &$130$ & 4.631   \\  
 &   & 2011 Apr 11 & 1.29 & 0.47 & $-$4 & 183 & 0.27 & 0.80 & 4.9 & 0.35 & 0.92  &$177$ & 4.632   \\  
 &   & 2011 Aug 15 & 1.22 & 0.46 & 0 & 136 & 0.21 & 0.80 & 2.1 & 0.22 & 0.69  &$168$ & 4.633   \\  
 &   & 2012 Jan 2 & 1.88 & 0.60 & $-$7 & 236 & 0.22 & 0.90 & 1.0 & 0.25 & 0.75  &$165$ & 4.634   \\  
 &   & 2012 Dec 10 & 1.49 & 0.52 & $-$5 & 190 & 0.18 & 0.60 & 3.6 & 0.20 & 0.58  &$80$ & 4.635   \\  
0305+039 & 3C 78  & 2006 Feb 12 & 1.19 & 0.53 & $-$6 & 501 & 0.47 & 1.40 & 2.8 & 0.54 & 1.67  &$140$ & 4.636   \\  
 &   & 2007 Jan 6 & 1.17 & 0.52 & $-$6 & 415 & 0.38 & 1.10 & 3.1 & 0.47 & 1.20  &$85$ & 4.637   \\  
 &   & 2007 Apr 18 & 1.23 & 0.54 & $-$8 & 472 & 0.28 & 1.00 & 7.9 & 0.32 & 0.91  &$83$ & 4.638   \\  
 &   & 2007 Aug 24 & 1.30 & 0.52 & $-$12 & 507 & 0.24 & 0.80 & 8.0 & 0.28 & 0.82  &$79$ & 4.639   \\  
 &   & 2008 May 30 & 1.24 & 0.50 & $-$7 & 462 & 0.20 & 0.80 & 3.5 & 0.21 & 0.62  &$56$ & 4.640   \\  
 &   & 2008 Oct 3 & 1.41 & 0.57 & $-$10 & 449 & 0.19 & 0.70 & 1.9 & 0.20 & 0.58  &$43$ & 4.641   \\  
 &   & 2009 Jan 7 & 1.34 & 0.62 & $-$4 & 418 & 0.15 & 0.60 & 3.1 & 0.18 & 0.55  &$43$ & 4.642   \\  
 &   & 2009 Feb 25 & 1.23 & 0.55 & $-$7 & 463 & 0.17 & 0.60 & 3.6 & 0.19 & 0.54  &$71$ & 4.643   \\  
 &   & 2009 Jun 15 & 1.27 & 0.51 & $-$8 & 468 & 0.18 & 0.80 & 2.6 & 0.19 & 0.57  &$47$ & 4.644   \\  
0306+102 & OE +110  & 1999 Dec 27\tablenotemark{a} & 1.22 & 0.56 & $-$8 & 944 & 0.45 & 0.70 & 19 & 0.47 & 1.06  &$68$ & 4.645   \\  
 &   & 2016 Sep 26\tablenotemark{a} & 1.12 & 0.49 & $-$6 & 1311 & 0.09 & 0.35 & 84 & 0.16 & 0.55  &$72$ & 4.646   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.14 & 0.49 & $-$7 & 1324 & 0.10 & 0.45 & 99 & 0.13 & 0.32  &$67$ & 4.647   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.36 & 0.69 & 10 & 1239 & 0.10 & 0.50 & 101 & 0.13 & 0.50  &$70$ & 4.648   \\  
0309+411 & NRAO 128  & 2006 Apr 28 & 0.83 & 0.59 & $-$14 & 735 & 0.46 & 1.40 & 2.7 & 0.50 & 1.55  &$159$ & 4.649   \\  
 &   & 2007 Jan 6 & 0.76 & 0.57 & $-$21 & 810 & 0.34 & 0.80 & 2.1 & 0.38 & 1.06  &$96$ & 4.650   \\  
 &   & 2007 Jun 3 & 0.81 & 0.55 & $-$3 & 936 & 0.37 & 1.05 & 4.6 & 0.39 & 1.16  &$177$ & 4.651   \\  
 &   & 2008 May 1 & 0.82 & 0.58 & $-$18 & 923 & 0.23 & 0.80 & 7.0 & 0.26 & 0.80  &$48$ & 4.652   \\  
 &   & 2008 Jul 30 & 0.81 & 0.60 & $-$10 & 936 & 0.21 & 0.60 & 4.8 & 0.24 & 0.69  &$39$ & 4.653   \\  
 &   & 2009 Jun 25 & 0.89 & 0.54 & 10 & 944 & 0.20 & 0.80 & 2.5 & 0.23 & 0.77  &$55$ & 4.654   \\  
 &   & 2011 Aug 26 & 0.89 & 0.80 & $-$16 & 646 & 0.19 & 0.60 & 3.6 & 0.21 & 0.66  &$64$ & 4.655   \\  
 &   & 2013 Aug 12 & 0.78 & 0.53 & $-$5 & 709 & 0.19 & 0.60 & 3.1 & 0.22 & 1.26  &$94$ & 4.656   \\  
0313+411 & IC 310  & 2012 Mar 4 & 1.52 & 0.84 & 27 & 112 & 0.39 & 1.20 & $<$ 1.5 & 0.49 & 1.43  &\n & 4.657   \\  
 &   & 2012 Sep 27 & 1.27 & 0.83 & 31 & 96 & 0.20 & 0.60 & 1.8 & 0.25 & 0.77  &$166$ & 4.658   \\  
 &   & 2012 Dec 10 & 0.98 & 0.82 & 4 & 102 & 0.20 & 0.60 & 3.2 & 0.24 & 0.70  &$161$ & 4.659   \\  
 &   & 2013 May 5 & 1.19 & 1.05 & $-$1 & 102 & 0.38 & 1.10 & 3.1 & 0.39 & 1.12  &$147$ & 4.660   \\  
 &   & 2013 Dec 15 & 1.00 & 0.71 & 6 & 108 & 0.09 & 0.25 & 3.0 & 0.09 & 0.33  &$154$ & 4.661   \\  
 &   & 2014 May 12 & 1.06 & 0.62 & 2 & 111 & 0.11 & 0.40 & 4.5 & 0.13 & 0.35  &$157$ & 4.662   \\  
 &   & 2015 Jul 20 & 0.76 & 0.55 & $-$11 & 104 & 0.15 & 0.43 & 1.9 & 0.21 & 0.53  &$175$ & 4.663   \\  
 &   & 2016 Jan 16 & 1.00 & 0.61 & 2 & 108 & 0.10 & 0.30 & 3.1 & 0.12 & 0.34  &$163$ & 4.664   \\  
0316+413 & 3C 84  & 1997 Feb 9\tablenotemark{a} & 0.81 & 0.57 & $-$4 & 16611 & 0.68 & 8.00 & 41 & 0.48 & 1.80  &$25$ & 4.665   \\  
 &   & 1997 Apr 6\tablenotemark{a} & 0.86 & 0.61 & 18 & 15919 & 0.85 & 6.40 & 20 & 0.57 & 1.84  &$106$ & 4.666   \\  
 &   & 1997 Jun 1\tablenotemark{a} & 0.80 & 0.59 & $-$11 & 16400 & 1.62 & 7.00 & 44 & 0.54 & 1.92  &$61$ & 4.667   \\  
 &   & 1997 Dec 7\tablenotemark{a} & 0.80 & 0.57 & $-$10 & 16543 & 0.65 & 2.50 & 59 & 0.31 & 2.43  &$45$ & 4.668   \\  
 &   & 1999 Dec 27\tablenotemark{a} & 0.96 & 0.59 & $-$17 & 13487 & 0.98 & 7.00 & 30 & 0.56 & 1.20  &$174$ & 4.669   \\  
 &   & 2001 Jun 30\tablenotemark{a} & 0.87 & 0.59 & $-$14 & 11856 & 1.70 & 9.00 & 65 & 0.65 & 2.25  &$154$ & 4.670   \\  
 &   & 2001 Nov 2\tablenotemark{a} & 0.85 & 0.60 & $-$7 & 11086 & 1.45 & 13.00 & 54 & 0.76 & 3.14  &$149$ & 4.671   \\  
 &   & 2002 Jan 7\tablenotemark{a} & 0.88 & 0.67 & $-$10 & 11205 & 2.65 & 16.00 & 71 & 0.61 & 3.00  &$149$ & 4.672   \\  
 &   & 2002 Dec 13\tablenotemark{a} & 1.25 & 0.52 & 2 & 9528 & 2.71 & 10.00 & 41 & 0.59 & 3.00  &$141$ & 4.673   \\  
 &   & 2003 Mar 1 & 0.66 & 0.56 & $-$6 & 9714 & 0.40 & 7.00 & 62 & 0.31 & 1.78  &$148$ & 4.674   \\  
 &   & 2003 Aug 23\tablenotemark{a} & 1.11 & 0.49 & 0 & 10189 & 1.06 & 8.10 & 45 & 0.54 & 3.00  &$139$ & 4.675   \\  
 &   & 2004 May 29\tablenotemark{a} & 1.08 & 0.53 & 0 & 10698 & 1.18 & 9.00 & 64 & 0.59 & 2.30  &$138$ & 4.676   \\  
 &   & 2004 Aug 9 & 0.98 & 0.59 & $-$2 & 12518 & 0.32 & 4.00 & 61 & 0.30 & 1.68  &$133$ & 4.677   \\  
 &   & 2005 Mar 5 & 0.77 & 0.56 & $-$17 & 12314 & 0.33 & 5.60 & 39 & 0.35 & 1.33  &$126$ & 4.678   \\  
 &   & 2005 Jun 3 & 0.84 & 0.60 & $-$13 & 14598 & 0.26 & 1.60 & 64 & 0.27 & 1.46  &$135$ & 4.679   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 0.95 & 0.50 & $-$9 & 13041 & 0.49 & 3.30 & 53 & 0.42 & 1.35  &$137$ & 4.680   \\  
 &   & 2006 Sep 6 & 0.83 & 0.56 & $-$14 & 12491 & 0.70 & 6.20 & 63 & 0.53 & 1.57  &$134$ & 4.681   \\  
 &   & 2007 Mar 2 & 0.86 & 0.66 & 2 & 12799 & 0.47 & 4.60 & 14 & 0.52 & 1.04  &$130$ & 4.682   \\  
 &   & 2007 Sep 6 & 0.80 & 0.57 & $-$1 & 13509 & 0.59 & 5.10 & 16 & 0.31 & 1.61  &$160$ & 4.683   \\  
 &   & 2008 Aug 25 & 0.87 & 0.58 & $-$7 & 16461 & 0.39 & 2.10 & 33 & 0.29 & 1.24  &$136$ & 4.684   \\  
 &   & 2009 Jan 30 & 0.86 & 0.60 & 1 & 17991 & 0.29 & 1.70 & 48 & 0.18 & 1.05  &$134$ & 4.685   \\  
 &   & 2009 May 28 & 0.78 & 0.54 & $-$7 & 19110 & 0.40 & 1.50 & 34 & 0.25 & 2.31  &$124$ & 4.686   \\  
 &   & 2009 Oct 27 & 0.90 & 0.54 & $-$11 & 19252 & 0.45 & 2.00 & 40 & 0.22 & 1.37  &$144$ & 4.687   \\  
 &   & 2010 Aug 6 & 0.75 & 0.53 & $-$9 & 21387 & 0.42 & 1.60 & 8.4 & 0.26 & 1.19  &$74$ & 4.688   \\  
 &   & 2010 Sep 29 & 0.77 & 0.53 & $-$5 & 20584 & 0.41 & 4.40 & 35 & 0.28 & 1.48  &$130$ & 4.689   \\  
 &   & 2010 Nov 20 & 0.73 & 0.51 & $-$10 & 22201 & 0.30 & 1.00 & 37 & 0.21 & 1.26  &$166$ & 4.690   \\  
 &   & 2011 Feb 27 & 0.80 & 0.53 & 5 & 20908 & 0.60 & 2.85 & 22 & 0.31 & 1.38  &$96$ & 4.691   \\  
 &   & 2011 Jun 24 & 0.74 & 0.55 & $-$12 & 21970 & 0.37 & 4.00 & 21 & 0.24 & 2.55  &$69$ & 4.692   \\  
 &   & 2011 Dec 12 & 0.88 & 0.60 & 8 & 26415 & 0.61 & 5.05 & 49 & 0.39 & 1.85  &$128$ & 4.693   \\  
 &   & 2012 Mar 4 & 0.92 & 0.65 & 24 & 27629 & 0.49 & 5.90 & 21 & 0.29 & 1.63  &$100$ & 4.694   \\  
 &   & 2012 Nov 28 & 0.85 & 0.56 & $-$7 & 30773 & 0.46 & 15.05 & 14 & 0.32 & 1.48  &$74$ & 4.695   \\  
 &   & 2013 Jul 22 & 0.76 & 0.63 & $-$54 & 28609 & 0.81 & 5.42 & 8.9 & 0.58 & 10.00  &$13$ & 4.696   \\  
 &   & 2014 Feb 14 & 0.70 & 0.46 & $-$3 & 31975 & 0.20 & 1.90 & 19 & 0.23 & 2.00  &$129$ & 4.697   \\  
 &   & 2014 May 4\tablenotemark{a} & 0.66 & 0.45 & 17 & 32850 & 2.95 & 10.00 & 29 & 1.49 & 2.80  &$33$ & 4.698   \\  
 &   & 2014 Jul 31 & 0.71 & 0.43 & $-$9 & 36094 & 0.20 & 1.00 & 11 & 0.20 & 1.88  &$54$ & 4.699   \\  
 &   & 2014 Aug 28\tablenotemark{a} & 0.97 & 0.43 & $-$8 & 25822 & 7.48 & 22.49 & 46 & 1.46 & 4.35  &$61$ & 4.700   \\  
 &   & 2015 May 18 & 0.66 & 0.45 & $-$12 & 28192 & 0.29 & 1.90 & 2.8 & 0.25 & 1.05  &$119$ & 4.701   \\  
 &   & 2015 May 23\tablenotemark{a} & 0.77 & 0.39 & 8 & 31357 & 0.73 & 7.85 & 23 & 0.44 & 2.05  &$54$ & 4.702   \\  
 &   & 2015 Jun 18\tablenotemark{a} & 0.69 & 0.47 & $-$25 & 28907 & 0.88 & 3.63 & 15 & 0.86 & 1.65  &$111$ & 4.703   \\  
 &   & 2015 Sep 6 & 0.75 & 0.46 & $-$9 & 30872 & 0.25 & 1.50 & 16 & 0.20 & 1.87  &$47$ & 4.704   \\  
 &   & 2016 Jan 22 & 0.75 & 0.50 & $-$11 & 35198 & 0.20 & 2.00 & 27 & 0.20 & 1.41  &$141$ & 4.705   \\  
 &   & 2016 Jun 9 & 0.70 & 0.41 & $-$7 & 40552 & 0.22 & 8.00 & 11 & 0.31 & 1.91  &$136$ & 4.706   \\  
 &   & 2016 Sep 17 & 0.76 & 0.45 & $-$14 & 41659 & 0.24 & 1.50 & 31 & 0.50 & 2.00  &$88$ & 4.707   \\  
 &   & 2016 Dec 26 & 0.74 & 0.54 & 8 & 41788 & 1.16 & 26.00 & 11 & 0.55 & 3.50  &$178$ & 4.708   \\  
0321+340 & 1H 0323+342  & 2010 Oct 15 & 0.93 & 0.55 & $-$3 & 311 & 0.17 & 0.60 & 19 & 0.19 & 0.54  &$35$ & 4.709   \\  
 &   & 2011 Mar 5 & 0.93 & 0.76 & $-$11 & 408 & 0.17 & 0.60 & 17 & 0.19 & 0.56  &$27$ & 4.710   \\  
 &   & 2011 May 26 & 0.86 & 0.56 & $-$8 & 350 & 0.20 & 0.60 & 20 & 0.21 & 0.61  &$31$ & 4.711   \\  
 &   & 2011 Jul 15 & 0.93 & 0.55 & $-$9 & 296 & 0.18 & 0.60 & 15 & 0.22 & 0.55  &$31$ & 4.712   \\  
 &   & 2011 Dec 29 & 0.93 & 0.65 & 3 & 387 & 0.22 & 0.60 & 22 & 0.23 & 0.67  &$27$ & 4.713   \\  
 &   & 2012 Jul 12 & 0.99 & 0.55 & $-$18 & 241 & 0.19 & 0.60 & 14 & 0.21 & 0.61  &$33$ & 4.714   \\  
 &   & 2012 Dec 23 & 1.09 & 0.67 & 11 & 276 & 0.18 & 0.60 & 22 & 0.22 & 0.67  &$25$ & 4.715   \\  
 &   & 2013 Jul 8 & 0.83 & 0.52 & $-$12 & 265 & 0.20 & 0.50 & 26 & 0.22 & 0.61  &$33$ & 4.716   \\  
 &   & 2014 Feb 8\tablenotemark{a} & 1.01 & 0.59 & 5 & 503 & 0.11 & 0.34 & 7.6 & 0.12 & 0.40  &$11$ & 4.717   \\  
 &   & 2014 May 4\tablenotemark{a} & 1.12 & 0.58 & 13 & 422 & 0.13 & 0.40 & 13 & 0.16 & 0.49  &$29$ & 4.718   \\  
 &   & 2014 Jun 30\tablenotemark{a} & 0.94 & 0.52 & 4 & 324 & 0.11 & 0.35 & 9.6 & 0.12 & 0.50  &$28$ & 4.719   \\  
 &   & 2014 Aug 28\tablenotemark{a} & 1.01 & 0.53 & 10 & 306 & 0.12 & 0.36 & 12 & 0.14 & 0.42  &$27$ & 4.720   \\  
 &   & 2014 Dec 15\tablenotemark{a} & 0.98 & 0.60 & 7 & 257 & 0.10 & 0.30 & 17 & 0.11 & 0.35  &$25$ & 4.721   \\  
 &   & 2015 Feb 20\tablenotemark{a} & 0.91 & 0.55 & 4 & 316 & 0.11 & 0.34 & 5.7 & 0.12 & 0.40  &$29$ & 4.722   \\  
 &   & 2015 Jun 18\tablenotemark{a} & 0.98 & 0.56 & 8 & 247 & 0.10 & 0.32 & 7.0 & 0.12 & 0.37  &$24$ & 4.723   \\  
0329+654 & TXS 0329+654  & 2014 Feb 27 & 0.79 & 0.67 & 48 & 54 & 0.14 & 0.50 & 0.9 & 0.18 & 0.46  &$87$ & 4.724   \\  
 &   & 2014 Jun 5 & 0.84 & 0.74 & 36 & 58 & 0.16 & 0.57 & $<$ 0.6 & 0.21 & 0.42  &\n & 4.725   \\  
 &   & 2015 May 8 & 0.78 & 0.62 & 38 & 64 & 0.10 & 0.35 & $<$ 0.4 & 0.14 & 0.32  &\n & 4.726   \\  
 &   & 2015 Oct 2 & 0.78 & 0.65 & 52 & 67 & 0.10 & 0.36 & $<$ 0.5 & 0.15 & 0.34  &\n & 4.727   \\  
 &   & 2016 Mar 5 & 0.88 & 0.69 & 28 & 62 & 0.13 & 0.38 & 2.1 & 0.16 & 0.42  &$118$ & 4.728   \\  
 &   & 2016 Jul 16 & 0.91 & 0.60 & 13 & 54 & 0.19 & 0.50 & 1.6 & 0.26 & 0.56  &$114$ & 4.729   \\  
 &   & 2016 Dec 26 & 0.85 & 0.73 & 28 & 74 & 0.12 & 0.40 & 2.9 & 0.13 & 0.40  &$127$ & 4.730   \\  
0333+321 & NRAO 140  & 2003 Mar 29 & 0.94 & 0.55 & $-$10 & 2276 & 0.27 & 0.90 & 47 & 0.31 & 0.90  &$46$ & 4.731   \\  
 &   & 2004 Oct 18 & 1.24 & 0.57 & $-$24 & 2105 & 0.27 & 1.00 & 38 & 0.33 & 0.93  &$41$ & 4.732   \\  
 &   & 2005 May 13 & 1.00 & 0.59 & $-$13 & 2071 & 0.26 & 1.00 & 37 & 0.30 & 0.87  &$52$ & 4.733   \\  
 &   & 2005 Sep 23 & 0.91 & 0.54 & $-$12 & 1855 & 0.25 & 0.90 & 58 & 0.31 & 0.98  &$49$ & 4.734   \\  
 &   & 2005 Oct 29 & 1.00 & 0.58 & $-$15 & 1727 & 0.21 & 0.80 & 43 & 0.26 & 0.86  &$48$ & 4.735   \\  
 &   & 2006 Jul 7 & 0.88 & 0.54 & $-$11 & 1348 & 0.47 & 1.40 & 50 & 0.50 & 1.44  &$59$ & 4.736   \\  
 &   & 2007 Aug 9 & 0.89 & 0.58 & $-$12 & 1077 & 0.23 & 0.70 & 56 & 0.25 & 0.71  &$46$ & 4.737   \\  
 &   & 2009 Mar 25 & 0.92 & 0.58 & $-$11 & 1475 & 0.16 & 0.50 & 48 & 0.19 & 0.57  &$42$ & 4.738   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 0.95 & 0.52 & $-$7 & 2995 & 0.36 & 1.37 & 38 & 0.38 & 1.45  &$52$ & 4.739   \\  
 &   & 2010 Aug 27 & 0.88 & 0.55 & $-$9 & 2970 & 0.18 & 1.10 & 41 & 0.19 & 0.64  &$41$ & 4.740   \\  
 &   & 2011 Sep 12 & 0.87 & 0.52 & $-$7 & 2601 & 0.20 & 1.10 & 67 & 0.22 & 0.69  &$36$ & 4.741   \\  
 &   & 2012 Sep 2 & 0.98 & 0.56 & $-$2 & 2008 & 0.18 & 0.65 & 62 & 0.20 & 0.63  &$29$ & 4.742   \\  
 &   & 2013 Mar 31 & 0.92 & 0.76 & 13 & 1638 & 0.19 & 0.70 & 41 & 0.22 & 0.80  &$32$ & 4.743   \\  
 &   & 2014 Jan 25 & 0.91 & 0.60 & $-$4 & 1369 & 0.08 & 0.50 & 41 & 0.09 & 0.28  &$27$ & 4.744   \\  
 &   & 2015 Jan 18 & 0.97 & 0.58 & 2 & 1398 & 0.09 & 0.85 & 28 & 0.10 & 0.37  &$46$ & 4.745   \\  
 &   & 2015 Nov 25 & 0.90 & 0.53 & $-$7 & 1293 & 0.08 & 0.19 & 50 & 0.09 & 0.28  &$33$ & 4.746   \\  
 &   & 2016 Jun 16 & 0.94 & 0.59 & $-$5 & 1328 & 0.08 & 0.50 & 44 & 0.08 & 0.38  &$31$ & 4.747   \\  
 &   & 2016 Dec 26 & 1.17 & 0.63 & $-$5 & 1628 & 0.11 & 0.50 & 51 & 0.11 & 0.45  &$36$ & 4.748   \\  
0336$-$019 & CTA 26  & 2000 Aug 25\tablenotemark{a} & 1.32 & 0.48 & $-$10 & 1682 & 0.37 & 2.00 & 15 & 0.41 & 1.29  &$125$ & 4.749   \\  
 &   & 2003 Feb 5 & 1.31 & 0.55 & $-$7 & 3443 & 0.27 & 1.90 & 121 & 0.31 & 0.96  &$83$ & 4.750   \\  
 &   & 2004 Jun 11 & 1.25 & 0.50 & $-$7 & 2399 & 0.27 & 1.30 & 48 & 0.34 & 1.01  &$88$ & 4.751   \\  
 &   & 2005 Jul 24 & 1.27 & 0.52 & $-$6 & 2154 & 0.22 & 1.10 & 66 & 0.27 & 0.92  &$83$ & 4.752   \\  
 &   & 2005 Sep 16 & 1.31 & 0.53 & $-$7 & 2016 & 0.25 & 1.10 & 75 & 0.29 & 1.37  &$95$ & 4.753   \\  
 &   & 2006 Aug 9 & 1.18 & 0.46 & $-$8 & 2311 & 0.57 & 2.70 & 113 & 0.65 & 2.01  &$96$ & 4.754   \\  
 &   & 2007 Mar 2 & 1.30 & 0.55 & $-$5 & 1952 & 0.32 & 1.20 & 56 & 0.34 & 1.21  &$94$ & 4.755   \\  
 &   & 2007 Jun 10 & 1.29 & 0.51 & $-$8 & 1958 & 0.30 & 1.50 & 84 & 0.35 & 1.07  &$95$ & 4.756   \\  
 &   & 2007 Aug 16 & 1.32 & 0.57 & $-$4 & 2210 & 0.25 & 1.90 & 75 & 0.28 & 1.06  &$93$ & 4.757   \\  
 &   & 2008 May 1 & 1.27 & 0.49 & $-$6 & 2238 & 0.24 & 1.20 & 33 & 0.28 & 0.93  &$85$ & 4.758   \\  
 &   & 2008 Nov 26 & 1.58 & 0.54 & $-$13 & 2452 & 0.16 & 1.50 & 47 & 0.18 & 0.69  &$94$ & 4.759   \\  
 &   & 2009 Jan 30 & 1.32 & 0.54 & $-$6 & 2662 & 0.15 & 0.70 & 23 & 0.16 & 0.61  &$111$ & 4.760   \\  
 &   & 2009 May 2 & 1.15 & 0.46 & $-$8 & 2361 & 0.21 & 0.80 & 58 & 0.23 & 0.92  &$105$ & 4.761   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 1.26 & 0.49 & $-$6 & 2195 & 0.37 & 1.20 & 36 & 0.39 & 1.37  &$121$ & 4.762   \\  
 &   & 2010 Jul 12 & 1.41 & 0.47 & $-$9 & 2351 & 0.20 & 1.00 & 33 & 0.22 & 0.84  &$123$ & 4.763   \\  
 &   & 2010 Oct 25 & 1.36 & 0.50 & $-$9 & 2788 & 0.17 & 0.80 & 22 & 0.19 & 0.72  &$151$ & 4.764   \\  
 &   & 2010 Nov 29 & 1.41 & 0.48 & $-$8 & 2168 & 0.15 & 0.90 & 24 & 0.16 & 0.62  &$144$ & 4.765   \\  
 &   & 2010 Dec 24 & 1.37 & 0.48 & $-$6 & 2333 & 0.22 & 1.80 & 41 & 0.25 & 0.93  &$125$ & 4.766   \\  
 &   & 2011 Aug 15 & 1.28 & 0.55 & $-$2 & 2730 & 0.73 & 2.30 & 28 & 0.27 & 1.13  &$158$ & 4.767   \\  
 &   & 2012 Apr 29 & 1.46 & 0.67 & $-$2 & 3587 & 0.19 & 1.30 & 78 & 0.24 & 0.99  &$174$ & 4.768   \\  
0346+800 & S5 0346+80  & 2009 Aug 19 & 0.69 & 0.67 & $-$85 & 323 & 0.18 & 0.60 & 39 & 0.19 & 0.54  &$162$ & 4.769   \\  
 &   & 2010 Jul 12 & 0.62 & 0.60 & 14 & 270 & 0.19 & 0.50 & 43 & 0.21 & 0.60  &$157$ & 4.770   \\  
 &   & 2011 Jun 6 & 0.67 & 0.60 & $-$24 & 289 & 0.19 & 0.60 & 40 & 0.20 & 0.61  &$139$ & 4.771   \\  
 &   & 2012 Aug 3 & 0.72 & 0.62 & $-$29 & 204 & 0.10 & 0.40 & 15 & 0.11 & 0.33  &$141$ & 4.772   \\  
 &   & 2013 Jul 8 & 0.64 & 0.55 & $-$36 & 300 & 0.22 & 0.50 & 31 & 0.24 & 0.58  &$134$ & 4.773   \\  
0347$-$211 & OE $-$280  & 2009 Jul 5 & 1.44 & 0.52 & $-$6 & 626 & 0.22 & 0.90 & 11 & 0.25 & 0.90  &$32$ & 4.774   \\  
 &   & 2010 Jan 16 & 1.57 & 0.56 & $-$6 & 382 & 0.16 & 0.55 & 6.1 & 0.19 & 0.53  &$113$ & 4.775   \\  
 &   & 2010 Aug 6 & 1.42 & 0.49 & $-$6 & 436 & 0.21 & 0.70 & 8.4 & 0.24 & 0.68  &$86$ & 4.776   \\  
 &   & 2010 Nov 20 & 1.57 & 0.51 & $-$5 & 460 & 0.18 & 0.60 & 7.7 & 0.23 & 0.61  &$98$ & 4.777   \\  
 &   & 2011 Jun 6 & 1.43 & 0.51 & $-$3 & 474 & 0.20 & 0.60 & 13 & 0.23 & 0.64  &$75$ & 4.778   \\  
 &   & 2012 Jun 25 & 1.27 & 0.47 & $-$5 & 520 & 0.16 & 0.80 & 12 & 0.19 & 1.08  &$121$ & 4.779   \\  
 &   & 2013 Aug 20 & 1.31 & 0.45 & $-$7 & 554 & 0.29 & 0.80 & 13 & 0.33 & 0.80  &$94$ & 4.780   \\  
0355+508 & NRAO 150  & 2007 Mar 2 & 0.78 & 0.71 & 8 & 8351 & 0.40 & 5.30 & 40 & 0.39 & 1.55  &$49$ & 4.781   \\  
 &   & 2008 Jan 12\tablenotemark{a} & 0.72 & 0.51 & $-$18 & 11759 & 0.22 & 3.00 & 38 & 0.21 & 2.65  &$38$ & 4.782   \\  
 &   & 2008 Jul 5\tablenotemark{a} & 0.73 & 0.50 & $-$11 & 13193 & 0.31 & 3.10 & 108 & 0.26 & 3.46  &$29$ & 4.783   \\  
 &   & 2008 Sep 12 & 0.84 & 0.64 & $-$2 & 13672 & 0.33 & 7.30 & 207 & 0.28 & 2.84  &$21$ & 4.784   \\  
 &   & 2010 Nov 4 & 0.78 & 0.65 & $-$11 & 9914 & 0.22 & 7.00 & 114 & 0.22 & 3.50  &$54$ & 4.785   \\  
 &   & 2012 Jan 14 & 0.81 & 0.68 & $-$22 & 9431 & 0.24 & 4.30 & 29 & 0.22 & 1.14  &$141$ & 4.786   \\  
 &   & 2016 Oct 29 & 0.85 & 0.52 & $-$5 & 10745 & 0.10 & 3.00 & 391 & 0.32 & 3.00  &$111$ & 4.787   \\  
 &   & 2016 Nov 12 & 0.80 & 0.57 & $-$4 & 10127 & 0.15 & 8.00 & 401 & 0.19 & 2.00  &$111$ & 4.788   \\  
0400+258 & CTD 026  & 2010 Oct 15 & 1.03 & 0.55 & $-$7 & 1846 & 0.18 & 1.10 & 101 & 0.20 & 1.18  &$134$ & 4.789   \\  
 &   & 2010 Nov 20 & 1.05 & 0.57 & $-$11 & 1917 & 0.17 & 1.00 & 100 & 0.18 & 0.57  &$131$ & 4.790   \\  
 &   & 2011 Apr 11 & 0.96 & 0.49 & $-$7 & 1850 & 0.18 & 1.00 & 72 & 0.20 & 0.64  &$121$ & 4.791   \\  
 &   & 2011 Sep 12 & 0.94 & 0.47 & $-$9 & 1920 & 0.22 & 1.10 & 83 & 0.24 & 0.67  &$111$ & 4.792   \\  
 &   & 2012 Apr 29 & 1.07 & 0.61 & $-$16 & 1722 & 0.18 & 1.10 & 51 & 0.20 & 0.76  &$119$ & 4.793   \\  
 &   & 2013 Jul 22 & 1.16 & 0.74 & $-$27 & 1330 & 0.30 & 0.90 & 56 & 0.34 & 0.98  &$129$ & 4.794   \\  
0403$-$132 & PKS 0403$-$13  & 2002 May 31 & 1.46 & 0.53 & $-$8 & 1398 & 0.24 & 1.20 & 4.4 & 0.28 & 1.06  &$18$ & 4.795   \\  
 &   & 2004 Apr 10 & 1.27 & 0.51 & $-$3 & 1137 & 0.31 & 1.10 & 40 & 0.36 & 1.16  &$25$ & 4.796   \\  
 &   & 2004 Sep 11 & 1.38 & 0.51 & $-$8 & 1225 & 0.25 & 1.10 & 17 & 0.31 & 1.08  &$148$ & 4.797   \\  
 &   & 2004 Dec 2 & 1.50 & 0.53 & $-$7 & 1441 & 0.21 & 0.90 & 23 & 0.28 & 1.07  &$138$ & 4.798   \\  
 &   & 2005 Feb 5 & 1.67 & 0.67 & 15 & 1628 & 0.29 & 1.10 & 14 & 0.39 & 1.74  &$136$ & 4.799   \\  
 &   & 2005 Sep 19 & 1.43 & 0.54 & $-$7 & 1346 & 0.26 & 1.10 & 16 & 0.30 & 1.08  &$48$ & 4.800   \\  
 &   & 2006 May 24 & 1.43 & 0.51 & $-$8 & 1811 & 0.47 & 1.25 & 57 & 0.52 & 1.56  &$29$ & 4.801   \\  
 &   & 2007 Feb 5 & 1.69 & 0.57 & $-$12 & 1453 & 0.35 & 1.00 & 71 & 0.41 & 1.26  &$76$ & 4.802   \\  
 &   & 2007 Jul 3 & 1.43 & 0.51 & $-$9 & 946 & 0.23 & 0.80 & 52 & 0.26 & 0.83  &$48$ & 4.803   \\  
 &   & 2008 Jul 17 & 1.38 & 0.49 & $-$8 & 933 & 0.23 & 0.70 & 58 & 0.26 & 0.85  &$9$ & 4.804   \\  
 &   & 2009 Jan 7 & 1.46 & 0.57 & $-$5 & 752 & 0.16 & 0.70 & 4.2 & 0.19 & 0.56  &$33$ & 4.805   \\  
 &   & 2009 Jun 15 & 1.42 & 0.52 & $-$6 & 941 & 0.19 & 0.70 & 5.4 & 0.20 & 0.60  &$56$ & 4.806   \\  
 &   & 2010 Jan 16 & 1.43 & 0.55 & $-$6 & 737 & 0.18 & 0.60 & 13 & 0.19 & 0.63  &$100$ & 4.807   \\  
 &   & 2010 Nov 13 & 1.43 & 0.53 & $-$7 & 885 & 0.18 & 0.60 & 43 & 0.20 & 0.59  &$19$ & 4.808   \\  
 &   & 2012 Mar 27 & 1.35 & 0.49 & $-$6 & 783 & 0.17 & 0.70 & 15 & 0.19 & 0.57  &$172$ & 4.809   \\  
0414$-$189 & PKS 0414$-$189  & 2006 Apr 5 & 1.50 & 0.54 & $-$5 & 433 & 0.49 & 1.50 & 8.6 & 0.57 & 1.70  &$67$ & 4.810   \\  
 &   & 2007 Jan 6 & 1.39 & 0.48 & $-$3 & 617 & 0.36 & 1.10 & 11 & 0.49 & 1.36  &$111$ & 4.811   \\  
 &   & 2007 Jun 3 & 1.33 & 0.49 & $-$5 & 714 & 0.43 & 1.40 & 25 & 0.49 & 1.45  &$89$ & 4.812   \\  
 &   & 2008 Jun 25 & 1.38 & 0.48 & $-$7 & 837 & 0.26 & 0.90 & 14 & 0.30 & 1.37  &$20$ & 4.813   \\  
 &   & 2009 Feb 25 & 1.56 & 0.54 & $-$6 & 933 & 0.18 & 1.00 & 49 & 0.22 & 0.71  &$20$ & 4.814   \\  
 &   & 2009 May 2 & 1.30 & 0.46 & $-$7 & 944 & 0.22 & 0.80 & 56 & 0.25 & 1.15  &$31$ & 4.815   \\  
 &   & 2009 Jun 3 & 1.47 & 0.52 & $-$8 & 959 & 0.21 & 0.70 & 48 & 0.24 & 0.88  &$41$ & 4.816   \\  
 &   & 2009 Dec 10 & 1.54 & 0.53 & $-$7 & 763 & 0.18 & 0.70 & 27 & 0.21 & 0.60  &$45$ & 4.817   \\  
 &   & 2010 Aug 27 & 1.34 & 0.48 & $-$5 & 1142 & 0.20 & 0.70 & 22 & 0.24 & 0.72  &$137$ & 4.818   \\  
 &   & 2010 Nov 29 & 1.43 & 0.48 & $-$7 & 1057 & 0.17 & 0.60 & 7.1 & 0.20 & 0.57  &$106$ & 4.819   \\  
 &   & 2011 Jun 6 & 1.41 & 0.50 & $-$4 & 805 & 0.20 & 0.70 & 7.6 & 0.22 & 0.80  &$152$ & 4.820   \\  
 &   & 2013 Aug 20 & 1.26 & 0.43 & $-$9 & 761 & 0.29 & 1.00 & 7.4 & 0.32 & 0.83  &$174$ & 4.821   \\  
0415+379 & 3C 111  & 2000 Jun 27\tablenotemark{a} & 1.02 & 0.52 & $-$7 & 2529 & 0.42 & 1.20 & 39 & 0.49 & 1.38  &$140$ & 4.822   \\  
 &   & 2002 Oct 9 & 1.44 & 0.79 & 3 & 1667 & 0.25 & 1.65 & 10 & 0.30 & 1.09  &$98$ & 4.823   \\  
 &   & 2003 Aug 28 & 0.84 & 0.75 & $-$2 & 2090 & 0.26 & 0.95 & 13 & 0.32 & 1.05  &$108$ & 4.824   \\  
 &   & 2004 Apr 10 & 0.84 & 0.63 & 8 & 1893 & 0.28 & 0.85 & 18 & 0.33 & 1.00  &$130$ & 4.825   \\  
 &   & 2004 Oct 18 & 1.12 & 0.58 & $-$23 & 2723 & 0.27 & 1.00 & 21 & 0.31 & 0.99  &$136$ & 4.826   \\  
 &   & 2005 Jan 6 & 0.93 & 0.63 & $-$4 & 3080 & 0.30 & 0.90 & 19 & 0.36 & 1.11  &$141$ & 4.827   \\  
 &   & 2005 Sep 23 & 0.87 & 0.54 & $-$10 & 2367 & 0.25 & 1.40 & 23 & 0.29 & 0.95  &$160$ & 4.828   \\  
 &   & 2006 May 24 & 0.82 & 0.59 & $-$14 & 4289 & 0.44 & 3.05 & 10.0 & 0.51 & 1.50  &$14$ & 4.829   \\  
 &   & 2007 Jan 6 & 0.83 & 0.55 & $-$19 & 3051 & 0.38 & 1.35 & 11 & 0.39 & 1.35  &$81$ & 4.830   \\  
 &   & 2007 Mar 2 & 0.85 & 0.65 & $-$3 & 3244 & 0.31 & 1.05 & 7.5 & 0.39 & 1.08  &$162$ & 4.831   \\  
 &   & 2007 Apr 18 & 0.85 & 0.63 & $-$13 & 3566 & 0.31 & 1.85 & 14 & 0.34 & 1.22  &$168$ & 4.832   \\  
 &   & 2007 Jun 10 & 0.88 & 0.61 & $-$5 & 3836 & 0.34 & 1.30 & 5.3 & 0.35 & 1.10  &$83$ & 4.833   \\  
 &   & 2007 Sep 6 & 0.90 & 0.56 & $-$1 & 5705 & 0.26 & 1.55 & 27 & 0.28 & 1.01  &$43$ & 4.834   \\  
 &   & 2008 May 1 & 0.91 & 0.57 & $-$16 & 6554 & 0.27 & 1.45 & 26 & 0.27 & 1.28  &$73$ & 4.835   \\  
 &   & 2008 Jul 17 & 0.93 & 0.54 & $-$11 & 5676 & 0.28 & 1.55 & 20 & 0.27 & 0.92  &$45$ & 4.836   \\  
 &   & 2008 Aug 6 & 0.91 & 0.61 & $-$16 & 5251 & 0.25 & 1.95 & 8.9 & 0.26 & 1.30  &$123$ & 4.837   \\  
 &   & 2008 Sep 12 & 0.91 & 0.59 & $-$10 & 5020 & 0.25 & 1.20 & 9.1 & 0.24 & 1.03  &$51$ & 4.838   \\  
 &   & 2008 Nov 26 & 0.93 & 0.60 & $-$19 & 4782 & 0.17 & 1.05 & 11 & 0.16 & 0.67  &$122$ & 4.839   \\  
 &   & 2009 Jan 30 & 0.90 & 0.60 & $-$10 & 5795 & 0.15 & 1.00 & 27 & 0.16 & 0.65  &$121$ & 4.840   \\  
 &   & 2009 May 2 & 0.79 & 0.53 & $-$9 & 5507 & 0.24 & 1.10 & 18 & 0.22 & 0.80  &$154$ & 4.841   \\  
 &   & 2009 Jun 15 & 0.86 & 0.57 & $-$9 & 4595 & 0.20 & 1.50 & 21 & 0.20 & 0.80  &$3$ & 4.842   \\  
 &   & 2009 Jul 23 & 0.92 & 0.69 & 3 & 4408 & 0.24 & 1.00 & 30 & 0.23 & 0.81  &$30$ & 4.843   \\  
 &   & 2009 Dec 10 & 0.88 & 0.58 & $-$5 & 3058 & 0.16 & 0.55 & 13 & 0.17 & 0.55  &$38$ & 4.844   \\  
 &   & 2010 Feb 11 & 0.87 & 0.57 & $-$15 & 3353 & 0.24 & 1.15 & 18 & 0.24 & 0.77  &$73$ & 4.845   \\  
 &   & 2010 Mar 10 & 0.83 & 0.57 & $-$13 & 2924 & 0.20 & 0.50 & 19 & 0.19 & 0.62  &$71$ & 4.846   \\  
 &   & 2010 Jul 12 & 0.91 & 0.52 & $-$10 & 2688 & 0.18 & 0.60 & 22 & 0.20 & 0.64  &$92$ & 4.847   \\  
 &   & 2010 Aug 27 & 0.82 & 0.55 & $-$12 & 2722 & 0.18 & 0.45 & 17 & 0.20 & 0.61  &$104$ & 4.848   \\  
 &   & 2010 Sep 29 & 0.84 & 0.53 & $-$6 & 2667 & 0.18 & 0.60 & 19 & 0.21 & 0.64  &$107$ & 4.849   \\  
 &   & 2010 Nov 4 & 0.88 & 0.60 & $-$8 & 2541 & 0.18 & 0.85 & 23 & 0.20 & 0.75  &$104$ & 4.850   \\  
 &   & 2010 Nov 29 & 0.91 & 0.54 & $-$11 & 2514 & 0.16 & 0.65 & 26 & 0.16 & 0.57  &$111$ & 4.851   \\  
 &   & 2010 Dec 24 & 0.83 & 0.53 & $-$19 & 2572 & 0.21 & 0.55 & 20 & 0.22 & 0.73  &$107$ & 4.852   \\  
 &   & 2011 Feb 20 & 0.81 & 0.53 & $-$14 & 2535 & 0.17 & 0.45 & 30 & 0.18 & 0.70  &$111$ & 4.853   \\  
 &   & 2011 Feb 27 & 0.83 & 0.55 & 5 & 2820 & 0.23 & 0.80 & 42 & 0.24 & 0.82  &$108$ & 4.854   \\  
 &   & 2011 Mar 5 & 0.88 & 0.70 & $-$13 & 2900 & 0.18 & 1.40 & 37 & 0.20 & 0.63  &$113$ & 4.855   \\  
 &   & 2011 May 21 & 0.85 & 0.49 & $-$10 & 2914 & 0.20 & 1.05 & 31 & 0.21 & 0.98  &$118$ & 4.856   \\  
 &   & 2011 Jul 24 & 1.00 & 0.67 & 2 & 2831 & 0.21 & 1.15 & 32 & 0.23 & 0.75  &$132$ & 4.857   \\  
 &   & 2011 Aug 26 & 0.90 & 0.74 & $-$11 & 2802 & 0.20 & 0.50 & 44 & 0.21 & 0.80  &$132$ & 4.858   \\  
 &   & 2011 Oct 3 & 0.86 & 0.55 & $-$3 & 2741 & 0.17 & 0.55 & 48 & 0.19 & 0.59  &$134$ & 4.859   \\  
 &   & 2011 Dec 12 & 1.02 & 0.64 & 5 & 2576 & 0.22 & 0.60 & 61 & 0.24 & 0.74  &$143$ & 4.860   \\  
 &   & 2011 Dec 29 & 0.90 & 0.62 & 3 & 2587 & 0.21 & 1.30 & 59 & 0.22 & 0.79  &$149$ & 4.861   \\  
 &   & 2012 Jan 14 & 0.91 & 0.62 & $-$13 & 2644 & 0.19 & 0.55 & 61 & 0.21 & 0.62  &$148$ & 4.862   \\  
 &   & 2012 Mar 4 & 0.98 & 0.76 & 28 & 2326 & 0.20 & 1.35 & 57 & 0.20 & 0.66  &$147$ & 4.863   \\  
 &   & 2012 Apr 29 & 0.93 & 0.64 & $-$23 & 2478 & 0.19 & 0.55 & 55 & 0.20 & 0.62  &$147$ & 4.864   \\  
 &   & 2012 May 24 & 0.90 & 0.57 & $-$1 & 2447 & 0.21 & 0.70 & 60 & 0.22 & 0.74  &$148$ & 4.865   \\  
 &   & 2012 Jun 25 & 0.83 & 0.56 & $-$2 & 2626 & 0.13 & 0.35 & 53 & 0.16 & 0.79  &$148$ & 4.866   \\  
 &   & 2012 Jul 12 & 0.98 & 0.54 & $-$15 & 2566 & 0.20 & 0.60 & 46 & 0.22 & 1.06  &$144$ & 4.867   \\  
 &   & 2012 Aug 3 & 0.97 & 0.56 & $-$9 & 2739 & 0.11 & 0.40 & 48 & 0.13 & 0.48  &$147$ & 4.868   \\  
 &   & 2012 Sep 2 & 0.92 & 0.57 & 1 & 3003 & 0.18 & 0.70 & 50 & 0.20 & 0.63  &$145$ & 4.869   \\  
 &   & 2012 Nov 2 & 0.88 & 0.56 & $-$12 & 2511 & 0.14 & 0.45 & 37 & 0.16 & 0.52  &$144$ & 4.870   \\  
 &   & 2012 Nov 28 & 0.96 & 0.56 & $-$12 & 2703 & 0.16 & 0.50 & 35 & 0.17 & 0.54  &$143$ & 4.871   \\  
 &   & 2012 Dec 23 & 1.04 & 0.67 & 11 & 2975 & 0.20 & 1.05 & 32 & 0.22 & 1.27  &$142$ & 4.872   \\  
 &   & 2013 Jan 21 & 0.90 & 0.56 & $-$6 & 3014 & 0.15 & 0.50 & 35 & 0.17 & 0.54  &$145$ & 4.873   \\  
 &   & 2013 Feb 10 & 0.82 & 0.57 & $-$10 & 3215 & 0.18 & 0.65 & 33 & 0.19 & 0.77  &$140$ & 4.874   \\  
 &   & 2013 Feb 28 & 0.89 & 0.59 & 1 & 3518 & 0.18 & 1.10 & 23 & 0.19 & 0.67  &$135$ & 4.875   \\  
 &   & 2013 Mar 31 & 0.85 & 0.75 & $-$3 & 3558 & 0.22 & 0.90 & 20 & 0.20 & 0.85  &$127$ & 4.876   \\  
 &   & 2013 May 5 & 1.00 & 0.62 & $-$22 & 3224 & 0.18 & 0.60 & 26 & 0.19 & 0.73  &$129$ & 4.877   \\  
 &   & 2013 Jun 2 & 0.91 & 0.55 & $-$1 & 2786 & 0.20 & 0.80 & 28 & 0.21 & 0.80  &$115$ & 4.878   \\  
 &   & 2013 Jul 8 & 0.82 & 0.50 & $-$8 & 2352 & 0.20 & 1.20 & 11 & 0.20 & 0.79  &$137$ & 4.879   \\  
 &   & 2013 Jul 30 & 0.87 & 0.57 & $-$10 & 2665 & 0.23 & 0.70 & 17 & 0.24 & 0.81  &$104$ & 4.880   \\  
 &   & 2013 Aug 20 & 0.82 & 0.47 & $-$15 & 2663 & 0.28 & 0.60 & 23 & 0.28 & 0.73  &$127$ & 4.881   \\  
 &   & 2013 Dec 15 & 0.88 & 0.68 & $-$12 & 3780 & 0.10 & 0.45 & 6.7 & 0.10 & 0.54  &$171$ & 4.882   \\  
 &   & 2014 Jan 11 & 0.88 & 0.66 & $-$1 & 3708 & 0.10 & 0.45 & 4.7 & 0.11 & 0.63  &$2$ & 4.883   \\  
 &   & 2014 Jan 25 & 0.88 & 0.62 & $-$6 & 3557 & 0.08 & 0.90 & 13 & 0.09 & 0.64  &$156$ & 4.884   \\  
 &   & 2014 Feb 27 & 0.81 & 0.48 & $-$6 & 3988 & 0.11 & 0.60 & 6.2 & 0.14 & 0.71  &$29$ & 4.885   \\  
 &   & 2014 May 8\tablenotemark{a} & 0.91 & 0.57 & $-$15 & 3550 & 0.22 & 3.00 & 14 & 0.22 & 0.62  &$52$ & 4.886   \\  
 &   & 2014 May 12 & 0.95 & 0.45 & $-$4 & 3572 & 0.11 & 0.60 & 14 & 0.17 & 0.52  &$47$ & 4.887   \\  
 &   & 2014 Sep 1 & 0.83 & 0.52 & $-$3 & 3881 & 0.11 & 0.47 & 28 & 0.11 & 0.63  &$71$ & 4.888   \\  
 &   & 2014 Dec 12 & 0.79 & 0.60 & $-$2 & 3256 & 0.11 & 0.54 & 29 & 0.12 & 0.47  &$76$ & 4.889   \\  
 &   & 2015 May 18 & 0.85 & 0.50 & $-$7 & 2661 & 0.09 & 0.46 & 11 & 0.10 & 0.25  &$75$ & 4.890   \\  
 &   & 2015 Jul 20 & 0.76 & 0.52 & $-$15 & 2238 & 0.12 & 0.85 & 18 & 0.13 & 0.54  &$82$ & 4.891   \\  
 &   & 2015 Oct 2 & 0.90 & 0.56 & $-$14 & 2033 & 0.08 & 0.70 & 22 & 0.09 & 0.33  &$87$ & 4.892   \\  
 &   & 2016 Jan 16 & 0.93 & 0.58 & $-$1 & 2090 & 0.10 & 0.60 & 20 & 0.12 & 0.38  &$91$ & 4.893   \\  
 &   & 2016 Mar 5 & 0.88 & 0.56 & $-$7 & 1996 & 0.08 & 0.40 & 19 & 0.09 & 0.32  &$91$ & 4.894   \\  
 &   & 2016 Jun 3 & 0.86 & 0.53 & $-$6 & 1955 & 0.08 & 0.25 & 12 & 0.09 & 0.30  &$107$ & 4.895   \\  
 &   & 2016 Jun 16 & 0.88 & 0.60 & $-$5 & 1912 & 0.08 & 0.95 & 9.6 & 0.09 & 0.37  &$107$ & 4.896   \\  
 &   & 2016 Aug 9 & 0.84 & 0.52 & $-$9 & 1658 & 0.08 & 0.28 & 5.0 & 0.09 & 0.35  &$134$ & 4.897   \\  
 &   & 2016 Sep 17 & 0.90 & 0.56 & $-$14 & 1816 & 0.08 & 0.25 & 10 & 0.09 & 0.34  &$128$ & 4.898   \\  
 &   & 2016 Oct 29 & 0.90 & 0.56 & $-$3 & 1875 & 0.08 & 0.25 & 13 & 0.09 & 0.40  &$136$ & 4.899   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.91 & 0.54 & $-$4 & 1887 & 0.09 & 0.33 & 15 & 0.10 & 0.40  &$134$ & 4.900   \\  
 &   & 2016 Nov 12 & 0.92 & 0.57 & 1 & 1868 & 0.08 & 0.25 & 17 & 0.09 & 0.45  &$129$ & 4.901   \\  
 &   & 2016 Nov 18 & 0.83 & 0.60 & $-$5 & 1913 & 0.08 & 0.23 & 15 & 0.08 & 0.27  &$127$ & 4.902   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.02 & 0.72 & 11 & 1732 & 0.10 & 0.40 & 14 & 0.11 & 0.50  &$132$ & 4.903   \\  
0420+417 & 4C +41.11  & 2014 Jan 25 & 0.86 & 0.64 & 0 & 1404 & 0.07 & 1.00 & 65 & 0.09 & 0.54  &$71$ & 4.904   \\  
 &   & 2014 Mar 30 & 1.04 & 0.72 & 10 & 1464 & 0.08 & 1.00 & 36 & 0.11 & 0.62  &$92$ & 4.905   \\  
 &   & 2014 Jul 31 & 0.87 & 0.52 & $-$8 & 1479 & 0.08 & 0.45 & 59 & 0.13 & 0.40  &$95$ & 4.906   \\  
 &   & 2015 Jun 16 & 0.91 & 0.53 & 10 & 1423 & 0.09 & 0.48 & 35 & 0.30 & 1.14  &$102$ & 4.907   \\  
 &   & 2016 Jan 22 & 0.89 & 0.58 & $-$7 & 1000 & 0.08 & 0.44 & 45 & 0.09 & 0.33  &$83$ & 4.908   \\  
 &   & 2016 Jun 9 & 0.85 & 0.53 & 0 & 697 & 0.08 & 0.40 & 12 & 0.11 & 0.45  &$83$ & 4.909   \\  
 &   & 2016 Jul 16 & 0.85 & 0.53 & $-$5 & 713 & 0.08 & 0.29 & 24 & 0.09 & 0.29  &$71$ & 4.910   \\  
 &   & 2016 Nov 18 & 0.81 & 0.60 & $-$4 & 842 & 0.08 & 0.23 & 17 & 0.09 & 0.27  &$82$ & 4.911   \\  
0420$-$014 & PKS 0420$-$01  & 1998 May 29\tablenotemark{a} & 1.22 & 0.50 & $-$6 & 3805 & 0.27 & 0.90 & 30 & 0.31 & 1.50  &$100$ & 4.912   \\  
 &   & 1998 Oct 25\tablenotemark{a} & 1.33 & 0.57 & $-$5 & 3314 & 0.38 & 1.20 & 63 & 0.47 & 1.80  &$104$ & 4.913   \\  
 &   & 1999 Feb 8\tablenotemark{a} & 1.28 & 0.53 & $-$6 & 3003 & 0.35 & 1.00 & 26 & 0.40 & 1.70  &$116$ & 4.914   \\  
 &   & 1999 Dec 31\tablenotemark{a} & 1.38 & 0.52 & $-$11 & 2600 & 0.39 & 1.20 & 11 & 0.41 & 1.40  &$158$ & 4.915   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 1.32 & 0.50 & $-$9 & 3181 & 0.42 & 1.50 & 7.8 & 0.49 & 1.80  &$84$ & 4.916   \\  
 &   & 2001 Mar 5\tablenotemark{a} & 1.34 & 0.67 & $-$1 & 4447 & 0.84 & 3.40 & 95 & 1.02 & 3.32  &$103$ & 4.917   \\  
 &   & 2001 Jun 8\tablenotemark{a} & 1.33 & 0.54 & $-$4 & 5885 & 0.71 & 3.80 & 36 & 0.79 & 3.22  &$143$ & 4.918   \\  
 &   & 2001 Jul 7\tablenotemark{a} & 1.29 & 0.51 & $-$6 & 5671 & 0.71 & 2.80 & 31 & 0.84 & 4.29  &$75$ & 4.919   \\  
 &   & 2002 Jun 27\tablenotemark{a} & 1.40 & 0.53 & $-$9 & 7915 & 0.48 & 4.10 & 144 & 0.55 & 2.81  &$44$ & 4.920   \\  
 &   & 2002 Jul 3\tablenotemark{a} & 1.30 & 0.58 & $-$2 & 8186 & 0.65 & 6.70 & 129 & 0.74 & 4.62  &$39$ & 4.921   \\  
 &   & 2002 Nov 15\tablenotemark{a} & 1.49 & 0.54 & $-$11 & 9656 & 0.47 & 3.50 & 156 & 0.54 & 3.63  &$32$ & 4.922   \\  
 &   & 2003 Mar 1 & 1.14 & 0.47 & $-$6 & 10421 & 0.26 & 3.80 & 97 & 0.36 & 7.27  &$85$ & 4.923   \\  
 &   & 2003 May 26\tablenotemark{a} & 1.26 & 0.53 & $-$4 & 11611 & 0.54 & 5.50 & 110 & 0.59 & 6.94  &$57$ & 4.924   \\  
 &   & 2004 Aug 9 & 1.37 & 0.58 & $-$5 & 6836 & 0.26 & 2.10 & 52 & 0.31 & 3.70  &$82$ & 4.925   \\  
 &   & 2005 Mar 5 & 1.23 & 0.49 & $-$8 & 5165 & 0.26 & 3.80 & 54 & 0.31 & 2.45  &$106$ & 4.926   \\  
 &   & 2005 Jun 15 & 1.29 & 0.52 & $-$7 & 4294 & 0.22 & 2.70 & 41 & 0.29 & 1.78  &$138$ & 4.927   \\  
 &   & 2005 Nov 7 & 1.55 & 0.54 & $-$12 & 3353 & 0.25 & 2.90 & 29 & 0.27 & 1.49  &$79$ & 4.928   \\  
 &   & 2006 Oct 6 & 1.31 & 0.51 & $-$8 & 3743 & 0.45 & 1.60 & 44 & 0.50 & 2.11  &$8$ & 4.929   \\  
 &   & 2007 Mar 2 & 1.31 & 0.56 & $-$5 & 3969 & 0.32 & 1.90 & 64 & 0.36 & 1.57  &$127$ & 4.930   \\  
 &   & 2008 Aug 25 & 1.36 & 0.51 & $-$10 & 4264 & 0.28 & 3.80 & 100 & 0.31 & 1.57  &$77$ & 4.931   \\  
 &   & 2008 Dec 7\tablenotemark{a} & 1.29 & 0.50 & $-$8 & 4502 & 0.58 & 1.70 & 109 & 0.74 & 2.08  &$97$ & 4.932   \\  
 &   & 2009 Jul 5 & 1.36 & 0.51 & $-$11 & 6268 & 0.26 & 3.80 & 101 & 0.34 & 3.48  &$126$ & 4.933   \\  
 &   & 2009 Dec 26 & 1.27 & 0.56 & $-$2 & 7970 & 0.23 & 11.70 & 228 & 0.27 & 2.63  &$91$ & 4.934   \\  
 &   & 2010 Feb 11 & 1.25 & 0.52 & $-$4 & 8366 & 0.29 & 6.10 & 181 & 0.31 & 2.97  &$80$ & 4.935   \\  
 &   & 2010 Sep 27 & 1.37 & 0.53 & $-$8 & 5550 & 0.19 & 4.30 & 87 & 0.21 & 1.11  &$119$ & 4.936   \\  
 &   & 2011 Feb 20 & 1.19 & 0.47 & $-$7 & 4425 & 0.18 & 1.70 & 124 & 0.19 & 1.18  &$130$ & 4.937   \\  
 &   & 2011 Jul 15 & 1.27 & 0.50 & $-$6 & 5301 & 0.19 & 1.60 & 47 & 0.23 & 2.08  &$16$ & 4.938   \\  
 &   & 2012 Feb 6 & 1.28 & 0.53 & $-$4 & 5772 & 0.16 & 1.20 & 98 & 0.17 & 1.31  &$16$ & 4.939   \\  
0422+004 & PKS 0422+00  & 1999 Dec 27\tablenotemark{a} & 1.44 & 0.52 & $-$11 & 729 & 0.45 & 1.50 & 21 & 0.61 & 1.36  &$159$ & 4.940   \\  
 &   & 2002 Jun 15 & 1.25 & 0.50 & $-$7 & 1745 & 0.26 & 1.00 & 135 & 0.32 & 1.18  &$6$ & 4.941   \\  
 &   & 2003 May 9 & 1.23 & 0.51 & $-$4 & 1128 & 0.25 & 1.10 & 90 & 0.31 & 0.97  &$176$ & 4.942   \\  
 &   & 2005 Jan 6 & 1.34 & 0.55 & $-$5 & 790 & 0.29 & 1.30 & 25 & 0.33 & 0.89  &$125$ & 4.943   \\  
 &   & 2005 May 26 & 1.27 & 0.53 & $-$8 & 1419 & 0.25 & 0.90 & 79 & 0.30 & 1.16  &$168$ & 4.944   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 1.46 & 0.50 & $-$10 & 1502 & 0.37 & 1.20 & 140 & 0.42 & 1.22  &$159$ & 4.945   \\  
 &   & 2006 Jun 15 & 1.32 & 0.52 & $-$9 & 871 & 0.43 & 1.40 & 38 & 0.50 & 1.48  &$150$ & 4.946   \\  
 &   & 2007 Aug 9 & 1.28 & 0.53 & $-$8 & 902 & 0.23 & 0.80 & 15 & 0.25 & 0.84  &$145$ & 4.947   \\  
 &   & 2008 Nov 19 & 1.33 & 0.54 & $-$9 & 636 & 0.14 & 0.60 & 19 & 0.16 & 0.50  &$51$ & 4.948   \\  
 &   & 2009 May 2 & 1.20 & 0.48 & $-$8 & 1006 & 0.21 & 1.10 & 62 & 0.24 & 0.72  &$34$ & 4.949   \\  
 &   & 2009 Jun 25 & 1.24 & 0.52 & $-$2 & 847 & 0.23 & 0.90 & 36 & 0.27 & 0.90  &$22$ & 4.950   \\  
 &   & 2009 Dec 17 & 1.36 & 0.51 & $-$8 & 698 & 0.15 & 0.70 & 30 & 0.17 & 0.51  &$15$ & 4.951   \\  
 &   & 2010 Jul 12 & 1.40 & 0.48 & $-$8 & 481 & 0.17 & 0.60 & 6.9 & 0.20 & 0.59  &$15$ & 4.952   \\  
 &   & 2010 Sep 27 & 1.30 & 0.51 & $-$7 & 477 & 0.17 & 0.50 & 3.7 & 0.18 & 0.52  &$23$ & 4.953   \\  
 &   & 2011 Jul 15 & 1.27 & 0.50 & $-$7 & 545 & 0.17 & 0.60 & 20 & 0.21 & 0.60  &$5$ & 4.954   \\  
 &   & 2011 Sep 12 & 1.18 & 0.49 & $-$5 & 559 & 0.23 & 0.70 & 21 & 0.23 & 0.71  &$171$ & 4.955   \\  
 &   & 2012 Feb 6 & 1.26 & 0.53 & $-$5 & 573 & 0.16 & 0.50 & 19 & 0.17 & 0.52  &$177$ & 4.956   \\  
0429+415 & 3C 119  & 2002 Oct 9 & 2.08 & 1.08 & $-$7 & 1073 & 0.28 & 1.50 & 151 & 0.41 & 2.71  &$133$ & 4.957   \\  
 &   & 2006 Mar 9 & 1.06 & 0.79 & $-$18 & 1098 & 0.44 & 1.50 & 153 & 0.55 & 1.56  &$132$ & 4.958   \\  
 &   & 2008 May 30 & 0.92 & 0.55 & $-$12 & 954 & 0.26 & 2.10 & 124 & 0.22 & 1.22  &$130$ & 4.959   \\  
 &   & 2009 Jul 5 & 1.02 & 0.59 & $-$16 & 1177 & 0.22 & 0.90 & 146 & 0.23 & 0.74  &$129$ & 4.960   \\  
 &   & 2011 Mar 5 & 1.33 & 0.94 & $-$8 & 1143 & 0.20 & 0.90 & 138 & 0.26 & 0.74  &$127$ & 4.961   \\  
 &   & 2012 Sep 2 & 1.10 & 0.62 & 1 & 840 & 0.19 & 1.50 & 109 & 0.21 & 0.84  &$121$ & 4.962   \\  
 &   & 2013 Aug 12 & 0.97 & 0.54 & 1 & 855 & 0.27 & 1.70 & 114 & 0.24 & 1.10  &$120$ & 4.963   \\  
0430+052 & 3C 120  & 1996 Jan 19\tablenotemark{a} & 1.14 & 0.52 & 5 & 2094 & 0.50 & 1.90 & 47 & 0.45 & 1.65  &$109$ & 4.964   \\  
 &   & 1996 Mar 22\tablenotemark{a} & 1.17 & 0.58 & 8 & 2256 & 0.43 & 2.70 & 60 & 0.42 & 1.54  &$117$ & 4.965   \\  
 &   & 1996 May 27\tablenotemark{a} & 1.09 & 0.56 & 9 & 2248 & 0.47 & 2.05 & 75 & 0.49 & 1.70  &$128$ & 4.966   \\  
 &   & 1996 Jul 27\tablenotemark{a} & 1.19 & 0.56 & 4 & 2135 & 0.46 & 1.70 & 70 & 0.42 & 1.65  &$129$ & 4.967   \\  
 &   & 1996 Sep 27\tablenotemark{a} & 1.20 & 0.49 & $-$2 & 2940 & 0.33 & 2.35 & 87 & 0.33 & 1.35  &$132$ & 4.968   \\  
 &   & 1996 Dec 6\tablenotemark{a} & 1.24 & 0.53 & 0 & 2823 & 0.52 & 2.05 & 86 & 0.45 & 1.54  &$135$ & 4.969   \\  
 &   & 1998 Jan 3\tablenotemark{a} & 1.31 & 0.51 & $-$7 & 3039 & 0.22 & 1.60 & 52 & 0.27 & 2.05  &$174$ & 4.970   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 1.79 & 0.52 & $-$16 & 2654 & 0.58 & 3.00 & 99 & 0.62 & 2.00  &$155$ & 4.971   \\  
 &   & 2001 Feb 1\tablenotemark{a} & 1.30 & 0.56 & $-$9 & 2174 & 0.20 & 0.90 & 82 & 0.23 & 0.84  &$158$ & 4.972   \\  
 &   & 2001 Mar 5\tablenotemark{a} & 1.28 & 0.62 & $-$6 & 2382 & 0.25 & 1.10 & 69 & 0.25 & 0.91  &$161$ & 4.973   \\  
 &   & 2001 Apr 1\tablenotemark{a} & 1.29 & 0.60 & $-$8 & 2325 & 0.21 & 1.60 & 60 & 0.25 & 0.88  &$157$ & 4.974   \\  
 &   & 2001 Jun 8\tablenotemark{a} & 1.32 & 0.64 & $-$1 & 2106 & 0.29 & 1.40 & 49 & 0.32 & 1.12  &$160$ & 4.975   \\  
 &   & 2001 Jul 7\tablenotemark{a} & 1.25 & 0.52 & $-$8 & 2023 & 0.30 & 1.45 & 52 & 0.33 & 1.10  &$169$ & 4.976   \\  
 &   & 2001 Aug 9\tablenotemark{a} & 1.20 & 0.50 & $-$6 & 2205 & 0.29 & 1.00 & 25 & 0.30 & 1.00  &$161$ & 4.977   \\  
 &   & 2003 Feb 5 & 1.19 & 0.55 & $-$5 & 2485 & 0.31 & 1.50 & 81 & 0.33 & 0.87  &$169$ & 4.978   \\  
 &   & 2003 Aug 28 & 1.24 & 0.65 & $-$4 & 1762 & 0.29 & 1.10 & 67 & 0.32 & 1.15  &$171$ & 4.979   \\  
 &   & 2004 Apr 10 & 1.16 & 0.54 & $-$1 & 2494 & 0.33 & 1.20 & 33 & 0.36 & 1.08  &$170$ & 4.980   \\  
 &   & 2004 Oct 18 & 2.13 & 0.56 & $-$19 & 1563 & 0.26 & 2.00 & 30 & 0.32 & 0.98  &$179$ & 4.981   \\  
 &   & 2005 Jan 6 & 1.26 & 0.54 & $-$4 & 1785 & 0.29 & 1.10 & 38 & 0.31 & 0.99  &$159$ & 4.982   \\  
 &   & 2005 Sep 23 & 1.23 & 0.50 & $-$7 & 2125 & 0.24 & 1.60 & 30 & 0.28 & 0.95  &$157$ & 4.983   \\  
 &   & 2006 May 24 & 1.22 & 0.54 & $-$6 & 2094 & 0.42 & 1.30 & 59 & 0.46 & 1.42  &$174$ & 4.984   \\  
 &   & 2007 Jan 6 & 1.17 & 0.49 & $-$8 & 3534 & 0.38 & 2.20 & 50 & 0.40 & 1.36  &$178$ & 4.985   \\  
 &   & 2007 Mar 2 & 1.26 & 0.58 & $-$5 & 3163 & 0.30 & 0.80 & 69 & 0.32 & 1.12  &$175$ & 4.986   \\  
 &   & 2007 Apr 18 & 1.23 & 0.56 & $-$5 & 3366 & 0.30 & 2.20 & 72 & 0.32 & 1.02  &$170$ & 4.987   \\  
 &   & 2007 Jun 10 & 1.24 & 0.54 & $-$5 & 3220 & 0.33 & 1.50 & 96 & 0.33 & 1.05  &$174$ & 4.988   \\  
 &   & 2007 Aug 16 & 1.24 & 0.57 & 0 & 2752 & 0.24 & 1.10 & 85 & 0.27 & 0.87  &$177$ & 4.989   \\  
 &   & 2008 May 1 & 1.26 & 0.50 & $-$8 & 2748 & 0.27 & 1.40 & 45 & 0.26 & 0.90  &$174$ & 4.990   \\  
 &   & 2008 Jun 25 & 1.21 & 0.49 & $-$7 & 2305 & 0.28 & 0.90 & 57 & 0.28 & 0.93  &$177$ & 4.991   \\  
 &   & 2008 Jul 30 & 1.25 & 0.51 & $-$9 & 2685 & 0.25 & 0.90 & 76 & 0.25 & 0.84  &$2$ & 4.992   \\  
 &   & 2008 Aug 25 & 1.23 & 0.48 & $-$9 & 2812 & 0.32 & 1.50 & 72 & 0.30 & 1.05  &$10$ & 4.993   \\  
 &   & 2008 Oct 3 & 1.40 & 0.55 & $-$12 & 2753 & 0.18 & 0.75 & 67 & 0.18 & 0.71  &$179$ & 4.994   \\  
 &   & 2008 Nov 26 & 1.59 & 0.67 & $-$11 & 2378 & 0.16 & 1.10 & 73 & 0.15 & 0.60  &$178$ & 4.995   \\  
 &   & 2009 Jan 30 & 1.26 & 0.56 & $-$6 & 2701 & 0.14 & 0.85 & 53 & 0.16 & 0.55  &$172$ & 4.996   \\  
 &   & 2009 Mar 25 & 1.25 & 0.55 & $-$7 & 3062 & 0.17 & 1.00 & 126 & 0.18 & 0.64  &$14$ & 4.997   \\  
 &   & 2009 May 28 & 1.20 & 0.51 & $-$7 & 3436 & 0.19 & 0.60 & 123 & 0.21 & 0.96  &$12$ & 4.998   \\  
 &   & 2009 Jul 5 & 1.27 & 0.51 & $-$10 & 2680 & 0.22 & 1.20 & 73 & 0.20 & 0.85  &$2$ & 4.999   \\  
 &   & 2009 Aug 19 & 1.32 & 0.62 & $-$5 & 2679 & 0.19 & 0.90 & 69 & 0.21 & 0.77  &$6$ & 4.1000   \\  
 &   & 2009 Dec 10 & 1.26 & 0.54 & $-$6 & 2344 & 0.17 & 0.80 & 90 & 0.18 & 0.56  &$5$ & 4.1001   \\  
 &   & 2010 Feb 11 & 1.31 & 0.56 & $-$9 & 2252 & 0.23 & 2.00 & 89 & 0.25 & 0.81  &$0$ & 4.1002   \\  
 &   & 2010 Mar 10 & 1.25 & 0.52 & $-$10 & 2099 & 0.36 & 0.70 & 77 & 0.20 & 0.68  &$178$ & 4.1003   \\  
 &   & 2010 Jul 12 & 1.33 & 0.49 & $-$8 & 2104 & 0.19 & 0.70 & 68 & 0.20 & 0.75  &$174$ & 4.1004   \\  
 &   & 2010 Aug 27 & 1.22 & 0.56 & $-$2 & 1709 & 0.18 & 0.70 & 56 & 0.20 & 0.68  &$171$ & 4.1005   \\  
 &   & 2010 Sep 29 & 1.22 & 0.49 & $-$5 & 1588 & 0.20 & 0.75 & 40 & 0.24 & 0.70  &$165$ & 4.1006   \\  
 &   & 2010 Nov 4 & 1.24 & 0.54 & $-$6 & 1578 & 0.18 & 1.50 & 53 & 0.20 & 0.75  &$169$ & 4.1007   \\  
 &   & 2010 Nov 29 & 1.32 & 0.49 & $-$8 & 1809 & 0.17 & 1.40 & 69 & 0.17 & 0.54  &$172$ & 4.1008   \\  
 &   & 2010 Dec 24 & 1.32 & 0.48 & $-$7 & 1805 & 0.20 & 1.00 & 66 & 0.23 & 0.77  &$175$ & 4.1009   \\  
 &   & 2011 Feb 20 & 1.13 & 0.47 & $-$8 & 2201 & 0.18 & 0.80 & 69 & 0.18 & 0.75  &$175$ & 4.1010   \\  
 &   & 2011 Feb 27 & 1.12 & 0.51 & $-$1 & 2440 & 0.22 & 0.45 & 93 & 0.25 & 0.81  &$169$ & 4.1011   \\  
 &   & 2011 Mar 5 & 1.30 & 0.66 & 2 & 2531 & 0.18 & 0.80 & 72 & 0.19 & 0.68  &$173$ & 4.1012   \\  
 &   & 2011 May 21 & 1.15 & 0.48 & $-$8 & 1817 & 0.21 & 1.50 & 52 & 0.22 & 0.88  &$168$ & 4.1013   \\  
 &   & 2011 Jul 24 & 1.35 & 0.63 & 5 & 1360 & 0.21 & 0.70 & 57 & 0.24 & 0.88  &$168$ & 4.1014   \\  
 &   & 2011 Aug 26 & 1.39 & 0.63 & $-$6 & 1450 & 0.19 & 0.70 & 59 & 0.22 & 0.75  &$163$ & 4.1015   \\  
 &   & 2011 Oct 3 & 1.19 & 0.51 & $-$6 & 1584 & 0.18 & 0.50 & 77 & 0.19 & 0.61  &$162$ & 4.1016   \\  
 &   & 2011 Dec 12 & 1.30 & 0.61 & 6 & 1286 & 0.20 & 1.30 & 62 & 0.22 & 0.75  &$167$ & 4.1017   \\  
 &   & 2011 Dec 29 & 1.26 & 0.58 & 2 & 1298 & 0.19 & 0.80 & 65 & 0.24 & 0.74  &$170$ & 4.1018   \\  
 &   & 2012 Jan 14 & 1.25 & 0.59 & $-$4 & 1310 & 0.18 & 0.60 & 65 & 0.20 & 0.64  &$166$ & 4.1019   \\  
 &   & 2012 Mar 4 & 1.44 & 0.70 & 11 & 1275 & 0.20 & 0.55 & 67 & 0.22 & 0.74  &$163$ & 4.1020   \\  
 &   & 2012 Apr 29 & 1.32 & 0.58 & $-$9 & 1413 & 0.18 & 0.50 & 77 & 0.20 & 0.63  &$159$ & 4.1021   \\  
 &   & 2012 May 24 & 1.19 & 0.53 & $-$1 & 1312 & 0.21 & 0.65 & 73 & 0.22 & 0.76  &$157$ & 4.1022   \\  
 &   & 2012 Jul 12 & 1.42 & 0.50 & $-$14 & 1315 & 0.20 & 0.80 & 54 & 0.22 & 0.79  &$158$ & 4.1023   \\  
 &   & 2012 Aug 3 & 1.26 & 0.52 & $-$6 & 1352 & 0.10 & 0.55 & 49 & 0.13 & 0.43  &$157$ & 4.1024   \\  
 &   & 2012 Sep 2 & 1.26 & 0.53 & $-$4 & 1585 & 0.19 & 0.60 & 59 & 0.21 & 0.67  &$153$ & 4.1025   \\  
 &   & 2012 Nov 2 & 1.22 & 0.52 & $-$7 & 1611 & 0.16 & 0.50 & 52 & 0.18 & 0.64  &$155$ & 4.1026   \\  
 &   & 2012 Nov 28 & 1.35 & 0.52 & $-$8 & 1557 & 0.16 & 0.50 & 43 & 0.17 & 0.52  &$162$ & 4.1027   \\  
 &   & 2012 Dec 23 & 1.52 & 0.68 & 7 & 1600 & 0.20 & 1.20 & 49 & 0.24 & 0.75  &$161$ & 4.1028   \\  
 &   & 2013 Jan 21 & 1.19 & 0.52 & $-$6 & 1753 & 0.15 & 0.60 & 49 & 0.16 & 0.52  &$161$ & 4.1029   \\  
 &   & 2013 Feb 10 & 1.14 & 0.50 & $-$7 & 1840 & 0.17 & 0.60 & 37 & 0.19 & 0.71  &$158$ & 4.1030   \\  
 &   & 2013 Feb 28 & 1.21 & 0.55 & $-$3 & 2011 & 0.18 & 0.90 & 44 & 0.19 & 0.67  &$161$ & 4.1031   \\  
 &   & 2013 Mar 31 & 1.20 & 0.66 & 7 & 2310 & 0.22 & 0.70 & 33 & 0.21 & 1.00  &$161$ & 4.1032   \\  
 &   & 2013 Jun 2 & 1.20 & 0.54 & $-$1 & 1838 & 0.19 & 0.80 & 40 & 0.21 & 0.70  &$160$ & 4.1033   \\  
 &   & 2013 Jul 8 & 1.15 & 0.46 & $-$7 & 1586 & 0.21 & 1.50 & 18 & 0.21 & 0.92  &$163$ & 4.1034   \\  
 &   & 2013 Jul 30 & 1.20 & 0.52 & $-$4 & 1716 & 0.22 & 0.70 & 35 & 0.24 & 0.75  &$159$ & 4.1035   \\  
 &   & 2013 Aug 20 & 1.34 & 0.47 & $-$11 & 1527 & 0.22 & 1.40 & 30 & 0.26 & 0.78  &$149$ & 4.1036   \\  
 &   & 2014 Jan 11 & 1.26 & 0.59 & $-$2 & 1720 & 0.09 & 0.50 & 29 & 0.10 & 0.30  &$161$ & 4.1037   \\  
 &   & 2014 Mar 30 & 1.31 & 0.64 & 10 & 1572 & 0.08 & 0.80 & 26 & 0.10 & 0.38  &$158$ & 4.1038   \\  
 &   & 2014 Jun 2\tablenotemark{a} & 1.23 & 0.65 & 4 & 1372 & 0.15 & 1.00 & 6.4 & 0.20 & 0.56  &$171$ & 4.1039   \\  
 &   & 2014 Jun 5 & 1.13 & 0.50 & $-$4 & 1455 & 0.09 & 0.26 & 8.4 & 0.10 & 0.27  &$161$ & 4.1040   \\  
 &   & 2014 Nov 17 & 1.21 & 0.49 & $-$8 & 1834 & 0.09 & 0.95 & 6.0 & 0.11 & 0.51  &$154$ & 4.1041   \\  
 &   & 2015 May 18 & 1.12 & 0.47 & $-$6 & 2299 & 0.09 & 0.26 & 9.4 & 0.09 & 0.36  &$134$ & 4.1042   \\  
 &   & 2015 Jul 20 & 1.11 & 0.53 & 3 & 2370 & 0.13 & 0.75 & 32 & 0.14 & 0.96  &$142$ & 4.1043   \\  
 &   & 2015 Oct 2 & 1.30 & 0.57 & $-$9 & 2259 & 0.09 & 0.80 & 14 & 0.10 & 0.35  &$166$ & 4.1044   \\  
 &   & 2015 Nov 25 & 1.11 & 0.49 & $-$4 & 2373 & 0.08 & 0.40 & 1.9 & 0.09 & 0.53  &$179$ & 4.1045   \\  
 &   & 2016 Jan 16 & 1.24 & 0.53 & $-$5 & 2928 & 0.10 & 0.80 & 15 & 0.12 & 0.50  &$39$ & 4.1046   \\  
 &   & 2016 Mar 5 & 1.19 & 0.52 & $-$7 & 4626 & 0.09 & 0.60 & 12 & 0.11 & 1.12  &$6$ & 4.1047   \\  
 &   & 2016 May 23 & 1.14 & 0.51 & $-$2 & 3277 & 0.10 & 0.70 & 5.6 & 0.12 & 0.60  &$58$ & 4.1048   \\  
 &   & 2016 Jun 3 & 1.14 & 0.48 & $-$5 & 3040 & 0.09 & 0.30 & 20 & 0.09 & 0.44  &$37$ & 4.1049   \\  
 &   & 2016 Jul 16 & 1.18 & 0.50 & $-$6 & 3099 & 0.09 & 0.31 & 21 & 0.09 & 0.43  &$113$ & 4.1050   \\  
 &   & 2016 Aug 9 & 1.11 & 0.49 & $-$6 & 2741 & 0.09 & 0.41 & 11 & 0.12 & 0.58  &$86$ & 4.1051   \\  
 &   & 2016 Sep 17 & 1.21 & 0.52 & $-$8 & 3110 & 0.09 & 0.50 & 2.6 & 0.09 & 0.80  &$50$ & 4.1052   \\  
 &   & 2016 Oct 29 & 1.17 & 0.51 & $-$4 & 3412 & 0.09 & 0.75 & 15 & 0.09 & 1.00  &$176$ & 4.1053   \\  
 &   & 2016 Nov 12 & 1.15 & 0.52 & $-$2 & 3303 & 0.09 & 0.40 & 25 & 0.09 & 0.40  &$168$ & 4.1054   \\  
 &   & 2016 Dec 26 & 1.30 & 0.55 & 2 & 3236 & 0.15 & 2.00 & 6.1 & 0.15 & 0.72  &$167$ & 4.1055   \\  
0430+289 & CGRaBS J0433+2905  & 2003 Aug 27\tablenotemark{a} & 1.06 & 0.52 & $-$10 & 228 & 0.32 & 1.00 & 14 & 0.40 & 1.10  &$88$ & 4.1056   \\  
 &   & 2004 Aug 12\tablenotemark{a} & 1.07 & 0.53 & $-$12 & 292 & 0.38 & 1.10 & 10 & 0.44 & 1.25  &$125$ & 4.1057   \\  
 &   & 2005 Jun 5\tablenotemark{a} & 1.24 & 0.55 & $-$3 & 338 & 0.32 & 0.90 & 5.5 & 0.36 & 1.20  &$125$ & 4.1058   \\  
 &   & 2006 Apr 28 & 0.99 & 0.56 & $-$9 & 327 & 0.48 & 1.20 & 16 & 0.53 & 1.57  &$106$ & 4.1059   \\  
 &   & 2006 Dec 1 & 0.97 & 0.55 & $-$9 & 240 & 0.59 & 1.60 & 6.6 & 0.83 & 2.08  &$115$ & 4.1060   \\  
 &   & 2007 Mar 28 & 0.99 & 0.56 & $-$9 & 216 & 0.39 & 1.60 & 6.6 & 0.54 & 1.44  &$109$ & 4.1061   \\  
 &   & 2007 Aug 24 & 1.04 & 0.50 & $-$13 & 225 & 0.26 & 0.70 & 10 & 0.28 & 0.82  &$1$ & 4.1062   \\  
 &   & 2008 Jun 25 & 0.99 & 0.52 & $-$10 & 275 & 0.23 & 0.70 & 4.9 & 0.26 & 0.70  &$72$ & 4.1063   \\  
 &   & 2009 Jul 23 & 1.03 & 0.64 & $-$2 & 314 & 0.19 & 0.60 & 5.7 & 0.22 & 0.58  &$33$ & 4.1064   \\  
 &   & 2010 Oct 15 & 0.99 & 0.55 & $-$7 & 337 & 0.18 & 0.60 & 5.8 & 0.19 & 0.64  &$20$ & 4.1065   \\  
0440$-$003 & NRAO 190  & 2006 Jul 7 & 1.26 & 0.48 & $-$9 & 1437 & 0.47 & 1.40 & 19 & 0.51 & 1.53  &$134$ & 4.1066   \\  
 &   & 2008 May 30 & 1.37 & 0.62 & $-$3 & 1229 & 0.23 & 1.00 & 31 & 0.24 & 0.80  &$165$ & 4.1067   \\  
 &   & 2008 Nov 19 & 1.33 & 0.54 & $-$7 & 1300 & 0.14 & 1.40 & 17 & 0.15 & 0.51  &$145$ & 4.1068   \\  
 &   & 2009 May 28 & 1.29 & 0.51 & $-$8 & 1258 & 0.19 & 0.80 & 27 & 0.20 & 0.67  &$155$ & 4.1069   \\  
 &   & 2009 Dec 17 & 1.42 & 0.51 & $-$8 & 1156 & 0.16 & 1.50 & 18 & 0.17 & 0.63  &$164$ & 4.1070   \\  
 &   & 2010 Aug 6 & 1.27 & 0.50 & $-$6 & 1663 & 0.19 & 0.70 & 51 & 0.21 & 0.68  &$171$ & 4.1071   \\  
 &   & 2010 Nov 20 & 1.39 & 0.51 & $-$8 & 1475 & 0.19 & 0.70 & 35 & 0.19 & 0.66  &$1$ & 4.1072   \\  
 &   & 2011 Jun 24 & 1.31 & 0.53 & $-$4 & 1562 & 0.19 & 1.00 & 49 & 0.21 & 1.01  &$19$ & 4.1073   \\  
 &   & 2012 Mar 27 & 1.35 & 0.50 & $-$8 & 2139 & 0.18 & 0.80 & 20 & 0.19 & 0.69  &$170$ & 4.1074   \\  
0446+112 & PKS 0446+11  & 2002 May 31 & 1.23 & 0.57 & $-$8 & 2256 & 0.22 & 0.90 & 21 & 0.29 & 1.13  &$167$ & 4.1075   \\  
 &   & 2003 May 9 & 1.15 & 0.52 & $-$5 & 1479 & 0.27 & 0.80 & 10 & 0.32 & 0.93  &$138$ & 4.1076   \\  
 &   & 2005 Feb 5 & 1.36 & 0.72 & 17 & 1530 & 0.29 & 1.10 & 22 & 0.35 & 1.31  &$155$ & 4.1077   \\  
 &   & 2005 Jul 24 & 1.14 & 0.53 & $-$5 & 1750 & 0.23 & 0.80 & 37 & 0.26 & 0.92  &$156$ & 4.1078   \\  
 &   & 2005 Sep 19 & 1.21 & 0.54 & $-$11 & 1774 & 0.23 & 0.80 & 40 & 0.27 & 1.09  &$158$ & 4.1079   \\  
 &   & 2006 Sep 6 & 1.17 & 0.51 & $-$9 & 1611 & 0.46 & 1.40 & 5.4 & 0.49 & 1.50  &$42$ & 4.1080   \\  
 &   & 2007 Jul 3 & 1.23 & 0.54 & $-$10 & 872 & 0.22 & 0.70 & 13 & 0.26 & 0.80  &$123$ & 4.1081   \\  
 &   & 2009 Jan 30 & 1.18 & 0.56 & $-$6 & 700 & 0.13 & 0.40 & 2.4 & 0.15 & 0.48  &$69$ & 4.1082   \\  
 &   & 2010 Sep 17 & 1.16 & 0.51 & $-$7 & 1358 & 0.17 & 0.50 & 27 & 0.18 & 0.66  &$126$ & 4.1083   \\  
0451$-$282 & OF $-$285  & 2009 Aug 19 & 1.69 & 0.57 & $-$3 & 1722 & 0.26 & 0.80 & 36 & 0.29 & 1.03  &$67$ & 4.1084   \\  
 &   & 2010 Mar 10 & 1.56 & 0.51 & $-$8 & 1713 & 0.24 & 0.80 & 32 & 0.26 & 1.08  &$82$ & 4.1085   \\  
 &   & 2010 Nov 4 & 1.55 & 0.52 & 1 & 1544 & 0.22 & 1.10 & 30 & 0.27 & 1.02  &$57$ & 4.1086   \\  
 &   & 2011 Jun 6 & 1.40 & 0.49 & $-$2 & 1548 & 0.23 & 0.80 & 40 & 0.25 & 1.24  &$72$ & 4.1087   \\  
 &   & 2012 Aug 3 & 1.47 & 0.51 & $-$4 & 1349 & 0.12 & 0.80 & 23 & 0.14 & 0.60  &$117$ & 4.1088   \\  
 &   & 2013 Aug 20 & 1.36 & 0.43 & $-$6 & 1432 & 0.32 & 1.90 & 32 & 0.39 & 1.14  &$76$ & 4.1089   \\  
0454+844 & S5 0454+84  & 1997 Feb 9\tablenotemark{a} & 0.71 & 0.66 & $-$12 & 262 & 0.39 & 0.90 & 5.6 & 0.54 & 1.20  &$3$ & 4.1090   \\  
 &   & 2006 Mar 9 & 0.91 & 0.70 & $-$7 & 266 & 0.49 & 1.30 & 8.3 & 0.60 & 1.58  &$63$ & 4.1091   \\  
 &   & 2008 Sep 12 & 0.84 & 0.57 & $-$3 & 215 & 0.34 & 0.95 & 5.6 & 0.48 & 1.09  &$59$ & 4.1092   \\  
 &   & 2009 Jun 3 & 0.94 & 0.77 & 6 & 202 & 0.22 & 0.70 & 7.2 & 0.26 & 0.73  &$40$ & 4.1093   \\  
 &   & 2009 Dec 17 & 0.84 & 0.59 & 10 & 185 & 0.18 & 0.80 & 5.7 & 0.23 & 0.59  &$32$ & 4.1094   \\  
0454$-$234 & PKS 0454$-$234  & 2009 Feb 25 & 1.40 & 0.50 & $-$5 & 1959 & 0.20 & 0.70 & 17 & 0.22 & 0.76  &$164$ & 4.1095   \\  
 &   & 2009 Jun 25 & 1.31 & 0.50 & $-$2 & 1993 & 0.28 & 0.85 & 15 & 0.32 & 1.57  &$7$ & 4.1096   \\  
 &   & 2009 Oct 27 & 1.50 & 0.53 & $-$7 & 2026 & 0.19 & 0.65 & 26 & 0.21 & 0.71  &$117$ & 4.1097   \\  
 &   & 2009 Dec 26 & 1.37 & 0.51 & $-$4 & 1943 & 0.17 & 0.60 & 34 & 0.21 & 0.81  &$145$ & 4.1098   \\  
 &   & 2010 Jun 19 & 1.49 & 0.50 & $-$7 & 1984 & 0.22 & 0.55 & 14 & 0.21 & 1.23  &$7$ & 4.1099   \\  
 &   & 2010 Sep 17 & 1.43 & 0.49 & $-$6 & 1742 & 0.20 & 0.90 & 12 & 0.23 & 0.80  &$113$ & 4.1100   \\  
 &   & 2010 Nov 20 & 1.48 & 0.49 & $-$2 & 1664 & 0.20 & 0.70 & 29 & 0.23 & 1.19  &$149$ & 4.1101   \\  
 &   & 2011 Feb 20 & 1.21 & 0.47 & $-$5 & 1474 & 0.23 & 0.90 & 16 & 0.25 & 0.95  &$149$ & 4.1102   \\  
 &   & 2011 Aug 15 & 1.46 & 0.54 & 1 & 1805 & 0.72 & 0.70 & 26 & 0.30 & 1.42  &$56$ & 4.1103   \\  
 &   & 2012 Jan 2 & 1.69 & 0.56 & $-$7 & 1887 & 0.20 & 0.80 & 11 & 0.23 & 0.87  &$120$ & 4.1104   \\  
 &   & 2012 Mar 27 & 1.44 & 0.49 & $-$4 & 2332 & 0.20 & 0.70 & 36 & 0.21 & 1.75  &$144$ & 4.1105   \\  
 &   & 2012 Nov 11 & 1.89 & 0.53 & $-$9 & 3570 & 0.21 & 1.80 & 159 & 0.27 & 3.29  &$74$ & 4.1106   \\  
 &   & 2012 Dec 23 & 2.01 & 0.63 & 11 & 3712 & 0.24 & 2.00 & 119 & 0.27 & 2.79  &$41$ & 4.1107   \\  
0458$-$020 & S3 0458$-$02  & 2003 Mar 1 & 1.12 & 0.45 & $-$6 & 1074 & 0.27 & 1.70 & 12 & 0.33 & 1.05  &$121$ & 4.1108   \\  
 &   & 2004 Sep 11 & 1.35 & 0.54 & $-$8 & 1493 & 0.26 & 1.00 & 19 & 0.30 & 1.03  &$94$ & 4.1109   \\  
 &   & 2005 Mar 23 & 1.27 & 0.53 & $-$6 & 1162 & 0.25 & 0.90 & 17 & 0.28 & 1.07  &$95$ & 4.1110   \\  
 &   & 2005 Sep 5 & 1.31 & 0.57 & $-$5 & 1146 & 0.26 & 1.00 & 27 & 0.30 & 0.99  &$74$ & 4.1111   \\  
 &   & 2006 Nov 10 & 1.32 & 0.55 & $-$6 & 952 & 0.42 & 1.50 & 18 & 0.45 & 1.34  &$70$ & 4.1112   \\  
 &   & 2009 Jan 7 & 1.43 & 0.59 & $-$6 & 845 & 0.16 & 0.80 & 8.8 & 0.19 & 0.58  &$47$ & 4.1113   \\  
 &   & 2010 Jun 19 & 1.45 & 0.53 & $-$10 & 1131 & 0.18 & 0.85 & 4.7 & 0.19 & 0.58  &$62$ & 4.1114   \\  
 &   & 2010 Nov 13 & 1.38 & 0.56 & $-$7 & 1227 & 0.16 & 1.05 & 19 & 0.19 & 0.57  &$91$ & 4.1115   \\  
 &   & 2012 Jan 14 & 1.36 & 0.58 & $-$5 & 1186 & 0.20 & 1.05 & 28 & 0.21 & 0.61  &$80$ & 4.1116   \\  
 &   & 2012 Nov 21 & 1.40 & 0.54 & $-$7 & 1732 & 0.17 & 1.65 & 5.9 & 0.19 & 0.68  &$88$ & 4.1117   \\  
 &   & 2013 Feb 10 & 1.23 & 0.51 & $-$8 & 1727 & 0.18 & 1.25 & 9.2 & 0.20 & 1.20  &$55$ & 4.1118   \\  
0502+049 & PKS 0502+049  & 2016 Sep 26\tablenotemark{a} & 1.15 & 0.50 & $-$6 & 846 & 0.10 & 0.29 & 22 & 0.11 & 0.34  &$126$ & 4.1119   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.22 & 0.50 & $-$8 & 982 & 0.09 & 0.27 & 17 & 0.10 & 0.40  &$143$ & 4.1120   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.44 & 0.65 & 12 & 928 & 0.10 & 0.50 & 16 & 0.12 & 0.55  &$119$ & 4.1121   \\  
0506+056 & TXS 0506+056  & 2009 Jan 7 & 1.40 & 0.64 & $-$4 & 540 & 0.16 & 0.60 & 9.9 & 0.18 & 0.63  &$12$ & 4.1122   \\  
 &   & 2009 Jun 3 & 1.34 & 0.58 & $-$7 & 593 & 0.20 & 0.70 & 4.1 & 0.22 & 0.74  &$162$ & 4.1123   \\  
 &   & 2010 Jul 12 & 1.39 & 0.51 & $-$9 & 427 & 0.19 & 0.65 & 5.6 & 0.21 & 0.80  &$68$ & 4.1124   \\  
 &   & 2010 Nov 13 & 1.37 & 0.58 & $-$9 & 376 & 0.16 & 0.50 & 13 & 0.18 & 0.52  &$38$ & 4.1125   \\  
 &   & 2011 Feb 27 & 1.18 & 0.54 & $-$1 & 359 & 0.21 & 0.65 & 14 & 0.25 & 0.74  &$37$ & 4.1126   \\  
 &   & 2012 Feb 6 & 1.29 & 0.58 & $-$5 & 341 & 0.14 & 0.55 & 4.6 & 0.16 & 0.55  &$26$ & 4.1127   \\  
 &   & 2013 Feb 28 & 1.24 & 0.55 & $-$4 & 337 & 0.17 & 0.65 & 8.7 & 0.19 & 0.58  &$31$ & 4.1128   \\  
 &   & 2014 Jan 25 & 1.20 & 0.57 & $-$6 & 420 & 0.07 & 0.50 & 9.8 & 0.08 & 0.30  &$161$ & 4.1129   \\  
 &   & 2015 Jan 18 & 1.34 & 0.53 & $-$5 & 421 & 0.09 & 0.55 & 8.6 & 0.10 & 0.35  &$16$ & 4.1130   \\  
 &   & 2015 Sep 6 & 1.27 & 0.52 & $-$6 & 382 & 0.08 & 0.50 & 7.4 & 0.10 & 0.30  &$159$ & 4.1131   \\  
 &   & 2016 Jan 22 & 1.33 & 0.54 & $-$10 & 308 & 0.07 & 0.38 & 4.3 & 0.08 & 0.28  &$13$ & 4.1132   \\  
 &   & 2016 Jun 16 & 1.17 & 0.52 & $-$2 & 439 & 0.07 & 0.31 & 6.5 & 0.08 & 0.36  &$38$ & 4.1133   \\  
 &   & 2016 Nov 18 & 1.19 & 0.53 & $-$5 & 533 & 0.08 & 0.38 & 7.8 & 0.09 & 0.27  &$13$ & 4.1134   \\  
0507+179 & PKS 0507+17  & 2016 Sep 26\tablenotemark{a} & 1.04 & 0.51 & $-$4 & 2344 & 0.10 & 0.40 & 12 & 0.11 & 0.60  &$119$ & 4.1135   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.09 & 0.53 & $-$5 & 2495 & 0.10 & 0.60 & 53 & 0.11 & 0.85  &$152$ & 4.1136   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.25 & 0.70 & 10 & 2366 & 0.10 & 0.50 & 57 & 0.11 & 0.70  &$152$ & 4.1137   \\  
0509+406 & B3 0509+406  & 2013 Dec 15 & 0.88 & 0.71 & $-$11 & 2042 & 0.09 & 0.60 & 68 & 0.11 & 0.77  &$61$ & 4.1138   \\  
 &   & 2014 Feb 14 & 0.85 & 0.59 & $-$4 & 2092 & 0.07 & 0.50 & 56 & 0.08 & 0.45  &$78$ & 4.1139   \\  
 &   & 2014 Sep 1 & 0.85 & 0.53 & $-$1 & 1716 & 0.09 & 0.58 & 64 & 0.11 & 0.47  &$66$ & 4.1140   \\  
 &   & 2015 Jun 16 & 0.91 & 0.56 & 9 & 1404 & 0.09 & 0.50 & 23 & 0.19 & 0.86  &$68$ & 4.1141   \\  
 &   & 2015 Sep 6 & 0.93 & 0.52 & $-$5 & 1613 & 0.09 & 0.50 & 23 & 0.10 & 0.40  &$80$ & 4.1142   \\  
 &   & 2016 Jan 22 & 0.94 & 0.58 & $-$5 & 1388 & 0.07 & 0.32 & 34 & 0.09 & 0.37  &$87$ & 4.1143   \\  
0518+211 & RGB J0521+212  & 2009 Oct 27 & 1.07 & 0.56 & $-$6 & 322 & 0.17 & 0.50 & 20 & 0.19 & 0.55  &$7$ & 4.1144   \\  
 &   & 2010 Mar 10 & 1.03 & 0.53 & $-$10 & 304 & 0.18 & 0.55 & 9.2 & 0.19 & 0.55  &$12$ & 4.1145   \\  
 &   & 2010 Oct 25 & 1.11 & 0.53 & $-$9 & 392 & 0.15 & 0.50 & 23 & 0.17 & 0.49  &$4$ & 4.1146   \\  
 &   & 2011 Jul 15 & 1.07 & 0.52 & $-$6 & 358 & 0.17 & 0.50 & 22 & 0.19 & 0.64  &$6$ & 4.1147   \\  
 &   & 2012 Apr 29 & 1.15 & 0.57 & $-$11 & 388 & 0.17 & 0.50 & 15 & 0.18 & 0.54  &$18$ & 4.1148   \\  
 &   & 2012 Nov 2 & 1.07 & 0.53 & $-$9 & 351 & 0.16 & 0.40 & 12 & 0.18 & 0.50  &$179$ & 4.1149   \\  
 &   & 2012 Nov 21 & 1.14 & 0.56 & $-$9 & 353 & 0.15 & 0.50 & 11 & 0.18 & 0.52  &$4$ & 4.1150   \\  
 &   & 2012 Dec 10 & 1.10 & 0.56 & $-$7 & 343 & 0.15 & 0.50 & 13 & 0.17 & 0.51  &$13$ & 4.1151   \\  
 &   & 2014 Jan 11 & 1.06 & 0.64 & $-$3 & 474 & 0.08 & 0.25 & 6.4 & 0.09 & 0.31  &$176$ & 4.1152   \\  
 &   & 2014 Dec 12 & 0.97 & 0.53 & $-$1 & 391 & 0.10 & 0.25 & 4.0 & 0.11 & 0.32  &$5$ & 4.1153   \\  
 &   & 2016 Jan 22 & 1.09 & 0.56 & $-$8 & 327 & 0.08 & 0.21 & 13 & 0.09 & 0.25  &$177$ & 4.1154   \\  
 &   & 2016 Aug 9 & 0.97 & 0.50 & $-$6 & 378 & 0.09 & 0.26 & 5.2 & 0.09 & 0.26  &$1$ & 4.1155   \\  
 &   & 2016 Dec 26 & 1.24 & 0.71 & 7 & 439 & 0.11 & 0.33 & 7.8 & 0.13 & 0.35  &$13$ & 4.1156   \\  
0519+011 & PKS 0519+01  & 2014 Nov 17 & 1.24 & 0.48 & $-$7 & 377 & 0.09 & 0.50 & 7.1 & 0.13 & 0.26  &$152$ & 4.1157   \\  
 &   & 2015 May 8 & 1.21 & 0.51 & $-$7 & 388 & 0.07 & 0.32 & 3.3 & 0.09 & 0.34  &$141$ & 4.1158   \\  
 &   & 2015 Oct 2 & 1.35 & 0.60 & $-$7 & 358 & 0.08 & 0.50 & 9.9 & 0.09 & 0.29  &$153$ & 4.1159   \\  
 &   & 2016 Jan 22 & 1.32 & 0.52 & $-$8 & 341 & 0.07 & 0.32 & 14 & 0.08 & 0.28  &$142$ & 4.1160   \\  
 &   & 2016 Jun 3 & 1.21 & 0.51 & $-$4 & 358 & 0.08 & 0.30 & 15 & 0.09 & 0.31  &$145$ & 4.1161   \\  
 &   & 2016 Aug 9 & 1.19 & 0.53 & $-$1 & 310 & 0.09 & 0.46 & 6.8 & 0.10 & 0.31  &$142$ & 4.1162   \\  
 &   & 2016 Oct 29 & 1.40 & 0.63 & 11 & 348 & 0.09 & 0.30 & 14 & 0.09 & 0.35  &$147$ & 4.1163   \\  
 &   & 2016 Nov 12 & 1.19 & 0.52 & 0 & 323 & 0.08 & 0.39 & 13 & 0.08 & 0.30  &$143$ & 4.1164   \\  
0528+134 & PKS 0528+134  & 1996 Jan 19\tablenotemark{a} & 1.10 & 0.52 & $-$3 & 8741 & 1.01 & 11.00 & 203 & 0.47 & 2.91  &$100$ & 4.1165   \\  
 &   & 1996 May 27\tablenotemark{a} & 1.11 & 0.58 & 15 & 8186 & 0.68 & 5.20 & 82 & 0.50 & 2.54  &$131$ & 4.1166   \\  
 &   & 1996 Jul 27\tablenotemark{a} & 1.10 & 0.52 & 0 & 8006 & 1.50 & 4.75 & 170 & 0.45 & 2.64  &$91$ & 4.1167   \\  
 &   & 1996 Sep 27\tablenotemark{a} & 1.16 & 0.51 & $-$4 & 8432 & 0.55 & 3.80 & 264 & 0.37 & 2.22  &$85$ & 4.1168   \\  
 &   & 1996 Dec 6\tablenotemark{a} & 1.12 & 0.51 & $-$5 & 6512 & 0.83 & 2.80 & 146 & 0.70 & 2.32  &$85$ & 4.1169   \\  
 &   & 1997 Dec 7\tablenotemark{a} & 1.11 & 0.49 & $-$9 & 2648 & 0.48 & 1.90 & 79 & 0.46 & 2.02  &$158$ & 4.1170   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 1.30 & 0.52 & $-$10 & 3716 & 0.37 & 2.00 & 25 & 0.43 & 1.95  &$23$ & 4.1171   \\  
 &   & 2003 Feb 5 & 1.10 & 0.56 & $-$5 & 3156 & 0.28 & 2.30 & 139 & 0.33 & 0.99  &$123$ & 4.1172   \\  
 &   & 2004 Aug 9 & 1.21 & 0.56 & $-$7 & 2641 & 0.24 & 1.10 & 110 & 0.29 & 1.06  &$159$ & 4.1173   \\  
 &   & 2005 May 13 & 1.24 & 0.57 & $-$11 & 2515 & 0.27 & 1.50 & 103 & 0.30 & 1.08  &$150$ & 4.1174   \\  
 &   & 2005 Sep 5 & 1.16 & 0.59 & $-$7 & 2694 & 0.25 & 1.20 & 113 & 0.28 & 0.96  &$137$ & 4.1175   \\  
 &   & 2006 Oct 6 & 1.12 & 0.48 & $-$10 & 3845 & 0.44 & 2.70 & 154 & 0.46 & 1.56  &$137$ & 4.1176   \\  
 &   & 2007 Mar 28 & 1.13 & 0.60 & $-$8 & 4049 & 0.36 & 1.60 & 108 & 0.36 & 1.45  &$128$ & 4.1177   \\  
 &   & 2007 Aug 9 & 1.08 & 0.53 & $-$9 & 4511 & 0.26 & 1.50 & 105 & 0.27 & 1.11  &$143$ & 4.1178   \\  
 &   & 2008 Jul 30 & 1.15 & 0.54 & $-$9 & 3169 & 0.23 & 1.00 & 54 & 0.25 & 0.86  &$133$ & 4.1179   \\  
 &   & 2008 Sep 12 & 1.30 & 0.54 & $-$12 & 3467 & 0.23 & 1.00 & 51 & 0.26 & 1.16  &$126$ & 4.1180   \\  
 &   & 2009 Mar 25 & 1.16 & 0.54 & $-$9 & 2856 & 0.17 & 1.00 & 90 & 0.17 & 0.74  &$146$ & 4.1181   \\  
 &   & 2009 Oct 27 & 1.21 & 0.55 & $-$7 & 1847 & 0.17 & 0.80 & 71 & 0.19 & 0.55  &$143$ & 4.1182   \\  
 &   & 2010 Sep 27 & 1.19 & 0.53 & $-$8 & 1279 & 0.16 & 0.60 & 53 & 0.18 & 0.61  &$130$ & 4.1183   \\  
 &   & 2011 May 21 & 1.06 & 0.49 & $-$9 & 1184 & 0.20 & 0.80 & 45 & 0.22 & 0.83  &$134$ & 4.1184   \\  
 &   & 2011 Jun 24 & 1.16 & 0.54 & $-$8 & 1161 & 0.16 & 1.00 & 49 & 0.21 & 0.85  &$134$ & 4.1185   \\  
 &   & 2011 Dec 12 & 1.23 & 0.61 & 7 & 1532 & 0.20 & 0.90 & 49 & 0.23 & 0.93  &$142$ & 4.1186   \\  
 &   & 2012 Sep 27 & 1.09 & 0.54 & $-$5 & 2153 & 0.17 & 0.80 & 40 & 0.18 & 0.84  &$143$ & 4.1187   \\  
 &   & 2013 May 5 & 1.68 & 0.58 & $-$18 & 1832 & 0.18 & 0.65 & 40 & 0.22 & 1.06  &$141$ & 4.1188   \\  
 &   & 2014 Feb 27 & 1.02 & 0.47 & $-$5 & 1345 & 0.09 & 0.50 & 22 & 0.11 & 0.36  &$140$ & 4.1189   \\  
 &   & 2014 Dec 12 & 1.02 & 0.53 & $-$1 & 1573 & 0.10 & 0.75 & 35 & 0.12 & 0.62  &$128$ & 4.1190   \\  
 &   & 2015 Aug 11 & 1.06 & 0.53 & 0 & 1089 & 0.10 & 0.40 & 13 & 0.16 & 0.45  &$133$ & 4.1191   \\  
 &   & 2016 Mar 5 & 1.15 & 0.54 & $-$7 & 958 & 0.08 & 0.44 & 14 & 0.09 & 0.33  &$131$ & 4.1192   \\  
 &   & 2016 Jul 16 & 1.09 & 0.51 & $-$5 & 996 & 0.08 & 0.24 & 19 & 0.09 & 0.42  &$133$ & 4.1193   \\  
 &   & 2016 Nov 12 & 1.07 & 0.54 & $-$2 & 961 & 0.08 & 0.35 & 17 & 0.09 & 0.50  &$133$ & 4.1194   \\  
0529+075 & OG 050  & 2002 May 31 & 1.32 & 0.58 & $-$9 & 1364 & 0.23 & 1.30 & 2.4 & 0.27 & 1.01  &$49$ & 4.1195   \\  
 &   & 2003 May 9 & 1.19 & 0.53 & $-$5 & 1614 & 0.26 & 1.10 & 40 & 0.28 & 0.98  &$139$ & 4.1196   \\  
 &   & 2004 Dec 2 & 1.27 & 0.56 & $-$9 & 1477 & 0.22 & 1.00 & 27 & 0.24 & 0.82  &$7$ & 4.1197   \\  
 &   & 2005 Jun 3 & 1.32 & 0.60 & $-$11 & 1206 & 0.25 & 1.10 & 21 & 0.30 & 0.93  &$24$ & 4.1198   \\  
 &   & 2006 Aug 9 & 1.27 & 0.52 & $-$11 & 1102 & 0.53 & 2.30 & 57 & 0.58 & 1.58  &$10$ & 4.1199   \\  
 &   & 2007 Aug 9 & 1.20 & 0.53 & $-$10 & 1527 & 0.26 & 1.20 & 83 & 0.27 & 0.86  &$7$ & 4.1200   \\  
 &   & 2009 May 2 & 1.29 & 0.52 & $-$12 & 1471 & 0.20 & 0.80 & 44 & 0.22 & 0.86  &$163$ & 4.1201   \\  
 &   & 2010 Oct 15 & 1.42 & 0.60 & $-$13 & 1272 & 0.20 & 0.90 & 29 & 0.22 & 0.66  &$166$ & 4.1202   \\  
 &   & 2011 Apr 11 & 1.13 & 0.51 & $-$6 & 1236 & 0.19 & 0.90 & 25 & 0.22 & 0.69  &$151$ & 4.1203   \\  
 &   & 2011 Dec 12 & 1.51 & 0.85 & 4 & 1292 & 0.19 & 0.80 & 16 & 0.23 & 0.76  &$137$ & 4.1204   \\  
0529+483 & TXS 0529+483  & 2002 Oct 9 & 0.88 & 0.60 & $-$16 & 1043 & 0.20 & 0.70 & 19 & 0.24 & 0.77  &$152$ & 4.1205   \\  
 &   & 2003 Aug 27\tablenotemark{a} & 0.86 & 0.53 & $-$13 & 892 & 0.31 & 0.80 & 7.7 & 0.34 & 1.10  &$27$ & 4.1206   \\  
 &   & 2004 Feb 11 & 0.80 & 0.61 & $-$20 & 638 & 0.28 & 0.80 & 10 & 0.44 & 0.90  &$157$ & 4.1207   \\  
 &   & 2004 Aug 12\tablenotemark{a} & 0.89 & 0.54 & $-$17 & 760 & 0.32 & 1.00 & 16 & 0.35 & 1.30  &$145$ & 4.1208   \\  
 &   & 2005 Feb 5 & 0.92 & 0.80 & 42 & 1130 & 0.26 & 0.90 & 25 & 0.33 & 1.17  &$156$ & 4.1209   \\  
 &   & 2005 Jun 5\tablenotemark{a} & 1.06 & 0.61 & 5 & 1215 & 0.28 & 0.80 & 19 & 0.33 & 1.09  &$2$ & 4.1210   \\  
 &   & 2005 Jun 15 & 0.83 & 0.60 & $-$2 & 1237 & 0.23 & 0.80 & 24 & 0.27 & 0.88  &$1$ & 4.1211   \\  
 &   & 2005 Sep 19 & 0.78 & 0.60 & $-$25 & 1463 & 0.23 & 0.80 & 53 & 0.29 & 0.93  &$162$ & 4.1212   \\  
 &   & 2006 May 24 & 0.72 & 0.65 & $-$28 & 790 & 0.44 & 1.30 & 15 & 0.47 & 1.42  &$38$ & 4.1213   \\  
 &   & 2007 Aug 16 & 0.83 & 0.61 & 3 & 1348 & 0.22 & 0.80 & 43 & 0.27 & 0.82  &$112$ & 4.1214   \\  
 &   & 2008 Oct 3 & 0.88 & 0.57 & $-$20 & 864 & 0.17 & 0.60 & 11 & 0.18 & 0.56  &$3$ & 4.1215   \\  
 &   & 2010 Aug 27 & 0.78 & 0.54 & $-$15 & 1265 & 0.18 & 0.60 & 21 & 0.18 & 0.58  &$115$ & 4.1216   \\  
 &   & 2011 Sep 12 & 0.73 & 0.52 & $-$11 & 1592 & 0.20 & 0.70 & 21 & 0.22 & 0.72  &$51$ & 4.1217   \\  
 &   & 2012 May 24 & 0.81 & 0.59 & 1 & 1567 & 0.19 & 0.90 & 34 & 0.22 & 0.72  &$175$ & 4.1218   \\  
 &   & 2012 Nov 2 & 0.78 & 0.59 & $-$14 & 1666 & 0.15 & 0.60 & 7.1 & 0.17 & 0.55  &$163$ & 4.1219   \\  
 &   & 2013 Mar 31 & 0.84 & 0.71 & $-$17 & 2103 & 0.20 & 0.70 & 18 & 0.20 & 0.95  &$161$ & 4.1220   \\  
0536+145 & TXS 0536+145  & 2012 Apr 29 & 1.23 & 0.55 & $-$11 & 777 & 0.17 & 0.50 & $<$ 0.6 & 0.19 & 0.56  &\n & 4.1221   \\  
 &   & 2012 Nov 21 & 1.19 & 0.54 & $-$7 & 804 & 0.16 & 0.50 & 2.6 & 0.18 & 0.59  &$18$ & 4.1222   \\  
 &   & 2013 Feb 10 & 1.08 & 0.53 & $-$9 & 626 & 0.17 & 0.50 & $<$ 0.6 & 0.19 & 0.55  &\n & 4.1223   \\  
 &   & 2013 Jun 2 & 1.15 & 0.59 & 1 & 498 & 0.18 & 0.60 & 6.8 & 0.21 & 0.64  &$109$ & 4.1224   \\  
 &   & 2013 Aug 12 & 1.08 & 0.51 & $-$7 & 487 & 0.21 & 0.70 & 8.1 & 0.23 & 0.82  &$87$ & 4.1225   \\  
0539$-$057 & PKS 0539$-$057  & 2010 Aug 6 & 1.35 & 0.51 & $-$7 & 833 & 0.17 & 0.60 & 41 & 0.19 & 0.57  &$49$ & 4.1226   \\  
 &   & 2010 Nov 20 & 1.53 & 0.53 & $-$9 & 858 & 0.17 & 0.60 & 31 & 0.18 & 0.56  &$61$ & 4.1227   \\  
 &   & 2011 Mar 5 & 1.55 & 0.67 & 0 & 691 & 0.16 & 0.60 & 17 & 0.19 & 0.59  &$57$ & 4.1228   \\  
 &   & 2011 Jul 24 & 1.50 & 0.61 & 3 & 581 & 0.20 & 0.60 & 22 & 0.24 & 0.82  &$64$ & 4.1229   \\  
 &   & 2011 Oct 3 & 1.34 & 0.52 & $-$7 & 648 & 0.18 & 0.70 & 18 & 0.20 & 0.59  &$62$ & 4.1230   \\  
 &   & 2011 Dec 29 & 1.35 & 0.55 & 1 & 720 & 0.22 & 0.70 & 16 & 0.23 & 0.70  &$60$ & 4.1231   \\  
0552+398 & DA 193  & 1997 Nov 11\tablenotemark{a} & 0.88 & 0.54 & $-$6 & 4819 & 0.30 & 2.10 & 55 & 0.33 & 2.00  &$139$ & 4.1232   \\  
 &   & 2000 Sep 24\tablenotemark{a} & 1.02 & 0.55 & $-$20 & 4229 & 0.45 & 2.80 & 71 & 0.74 & 3.80  &$89$ & 4.1233   \\  
 &   & 2003 Mar 29 & 0.92 & 0.53 & $-$5 & 3627 & 0.25 & 1.40 & 54 & 0.30 & 1.01  &$107$ & 4.1234   \\  
 &   & 2003 Aug 27\tablenotemark{a} & 0.95 & 0.51 & $-$3 & 3465 & 0.55 & 1.60 & 49 & 0.55 & 1.60  &$109$ & 4.1235   \\  
 &   & 2004 Apr 24\tablenotemark{a} & 0.96 & 0.59 & $-$3 & 3372 & 0.35 & 1.50 & 42 & 0.36 & 1.30  &$113$ & 4.1236   \\  
 &   & 2004 Oct 18 & 1.03 & 0.59 & $-$26 & 3213 & 0.29 & 1.30 & 44 & 0.31 & 1.18  &$108$ & 4.1237   \\  
 &   & 2005 May 26 & 0.84 & 0.58 & $-$5 & 3246 & 0.23 & 1.10 & 43 & 0.29 & 1.20  &$108$ & 4.1238   \\  
 &   & 2005 Sep 23 & 0.86 & 0.55 & $-$8 & 3154 & 0.24 & 1.40 & 45 & 0.29 & 1.13  &$106$ & 4.1239   \\  
 &   & 2005 Dec 22 & 0.93 & 0.58 & $-$16 & 3162 & 0.21 & 0.90 & 43 & 0.26 & 0.93  &$97$ & 4.1240   \\  
 &   & 2006 Jul 7 & 0.92 & 0.59 & $-$7 & 2928 & 0.45 & 3.40 & 35 & 0.52 & 1.63  &$93$ & 4.1241   \\  
 &   & 2008 Jan 12\tablenotemark{a} & 0.93 & 0.51 & $-$17 & 3432 & 0.34 & 1.00 & 4.8 & 0.38 & 1.37  &$43$ & 4.1242   \\  
 &   & 2008 Jul 5\tablenotemark{a} & 0.89 & 0.52 & $-$10 & 3663 & 0.52 & 2.10 & 37 & 0.44 & 1.68  &$170$ & 4.1243   \\  
 &   & 2009 May 28 & 0.88 & 0.56 & $-$4 & 4208 & 0.19 & 1.90 & 21 & 0.21 & 1.04  &$178$ & 4.1244   \\  
 &   & 2010 Jan 16 & 0.97 & 0.60 & $-$11 & 3850 & 0.17 & 1.70 & 15 & 0.20 & 1.30  &$172$ & 4.1245   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 0.94 & 0.54 & 8 & 4033 & 0.37 & 1.40 & 39 & 0.42 & 1.39  &$86$ & 4.1246   \\  
 &   & 2010 Nov 13 & 0.86 & 0.60 & $-$10 & 3694 & 0.16 & 8.60 & 58 & 0.18 & 0.95  &$91$ & 4.1247   \\  
 &   & 2014 Nov 18\tablenotemark{a} & 1.14 & 0.48 & $-$16 & 2138 & 0.14 & 0.62 & 32 & 0.14 & 0.72  &$79$ & 4.1248   \\  
0603+476 & TXS 0603+476  & 2014 Jan 11 & 0.81 & 0.66 & $-$7 & 339 & 0.08 & 0.30 & 16 & 0.09 & 0.28  &$146$ & 4.1249   \\  
 &   & 2014 May 12 & 0.82 & 0.51 & 4 & 294 & 0.09 & 0.28 & 15 & 0.12 & 0.35  &$139$ & 4.1250   \\  
 &   & 2014 Dec 12 & 0.74 & 0.57 & 6 & 300 & 0.10 & 0.25 & 18 & 0.11 & 0.33  &$134$ & 4.1251   \\  
 &   & 2015 Jul 20 & 0.70 & 0.51 & $-$21 & 264 & 0.11 & 0.41 & 20 & 0.13 & 0.35  &$138$ & 4.1252   \\  
 &   & 2016 Jan 22 & 0.93 & 0.64 & 8 & 145 & 0.04 & 0.20 & 9.8 & 0.05 & 0.25  &$142$ & 4.1253   \\  
 &   & 2016 Jun 9 & 0.79 & 0.58 & $-$1 & 244 & 0.08 & 0.32 & 7.4 & 0.09 & 0.30  &$148$ & 4.1254   \\  
 &   & 2016 Oct 29 & 0.78 & 0.56 & $-$3 & 264 & 0.08 & 0.23 & 16 & 0.08 & 0.26  &$148$ & 4.1255   \\  
0605$-$085 & OC $-$010  & 2000 Aug 25\tablenotemark{a} & 1.31 & 0.48 & $-$9 & 1830 & 0.37 & 2.40 & 25 & 0.40 & 1.22  &$158$ & 4.1256   \\  
 &   & 2002 Nov 2\tablenotemark{a} & 1.43 & 0.52 & $-$10 & 1494 & 0.27 & 1.30 & 16 & 0.29 & 0.92  &$159$ & 4.1257   \\  
 &   & 2003 Feb 5 & 1.38 & 0.53 & $-$7 & 1504 & 0.31 & 1.00 & 24 & 0.36 & 0.88  &$149$ & 4.1258   \\  
 &   & 2004 Jun 11 & 1.30 & 0.48 & $-$8 & 1495 & 0.27 & 1.40 & 33 & 0.33 & 0.80  &$140$ & 4.1259   \\  
 &   & 2005 Mar 5 & 1.26 & 0.48 & $-$8 & 1463 & 0.28 & 1.10 & 21 & 0.34 & 1.15  &$79$ & 4.1260   \\  
 &   & 2005 Jul 24 & 1.32 & 0.52 & $-$7 & 1516 & 0.26 & 1.30 & 25 & 0.28 & 1.06  &$7$ & 4.1261   \\  
 &   & 2005 Sep 16 & 1.34 & 0.51 & $-$7 & 1381 & 0.23 & 1.10 & 32 & 0.27 & 0.90  &$6$ & 4.1262   \\  
 &   & 2006 Nov 10 & 1.35 & 0.53 & $-$7 & 1115 & 0.40 & 1.40 & 26 & 0.45 & 1.22  &$46$ & 4.1263   \\  
 &   & 2007 Jun 10 & 1.37 & 0.51 & $-$8 & 1031 & 0.33 & 1.40 & 14 & 0.38 & 1.10  &$48$ & 4.1264   \\  
 &   & 2008 Jul 30 & 1.36 & 0.51 & $-$7 & 1046 & 0.23 & 0.80 & 13 & 0.26 & 0.79  &$19$ & 4.1265   \\  
 &   & 2009 May 2 & 1.26 & 0.46 & $-$8 & 1346 & 0.23 & 0.70 & 8.9 & 0.23 & 0.77  &$32$ & 4.1266   \\  
 &   & 2010 Feb 11 & 1.33 & 0.51 & $-$4 & 2039 & 0.23 & 0.80 & 39 & 0.24 & 0.86  &$123$ & 4.1267   \\  
 &   & 2010 Nov 13 & 1.42 & 0.53 & $-$8 & 2298 & 0.17 & 0.90 & 61 & 0.20 & 0.63  &$149$ & 4.1268   \\  
 &   & 2011 Jun 24 & 1.42 & 0.53 & $-$6 & 2447 & 0.18 & 1.60 & 39 & 0.21 & 1.97  &$151$ & 4.1269   \\  
 &   & 2012 Mar 27 & 1.43 & 0.49 & $-$8 & 2830 & 0.21 & 1.50 & 46 & 0.19 & 4.33  &$96$ & 4.1270   \\  
0605$-$153 & PMN J0608$-$1520  & 2010 Mar 10 & 1.45 & 0.52 & $-$6 & 209 & 0.19 & 0.60 & 2.0 & 0.22 & 0.63  &$20$ & 4.1271   \\  
 &   & 2010 Sep 29 & 1.42 & 0.49 & $-$7 & 205 & 0.21 & 0.70 & 8.6 & 0.24 & 0.66  &$167$ & 4.1272   \\  
 &   & 2011 Mar 5 & 1.54 & 0.61 & 1 & 221 & 0.17 & 0.60 & 6.5 & 0.19 & 0.56  &$155$ & 4.1273   \\  
 &   & 2012 Mar 4 & 2.15 & 0.80 & 12 & 170 & 0.25 & 0.70 & 3.3 & 0.32 & 0.96  &$165$ & 4.1274   \\  
 &   & 2012 Sep 27 & 1.59 & 0.60 & $-$8 & 170 & 0.22 & 0.60 & 2.0 & 0.23 & 0.66  &$163$ & 4.1275   \\  
 &   & 2012 Dec 23 & 2.09 & 0.75 & 2 & 168 & 0.23 & 0.70 & 5.4 & 0.31 & 0.84  &$168$ & 4.1276   \\  
0607$-$157 & PKS 0607$-$15  & 1998 Jan 3\tablenotemark{a} & 1.42 & 0.50 & $-$6 & 5418 & 0.25 & 2.00 & 93 & 0.30 & 2.50  &$134$ & 4.1277   \\  
 &   & 1999 Jul 24\tablenotemark{a} & 1.99 & 0.56 & $-$14 & 7909 & 0.61 & 2.80 & 197 & 0.57 & 2.50  &$145$ & 4.1278   \\  
 &   & 1999 Oct 16\tablenotemark{a} & 1.39 & 0.47 & $-$9 & 7942 & 0.53 & 5.30 & 10 & 0.57 & 1.63  &$130$ & 4.1279   \\  
 &   & 1999 Dec 23\tablenotemark{a} & 1.21 & 0.45 & $-$6 & 10501 & 0.58 & 5.70 & 310 & 0.58 & 2.00  &$177$ & 4.1280   \\  
 &   & 2001 Jun 30\tablenotemark{a} & 1.43 & 0.50 & $-$7 & 3855 & 0.57 & 2.50 & 78 & 0.62 & 1.90  &$148$ & 4.1281   \\  
 &   & 2001 Nov 2\tablenotemark{a} & 1.37 & 0.50 & $-$6 & 4093 & 0.50 & 2.50 & 169 & 0.65 & 2.13  &$149$ & 4.1282   \\  
 &   & 2002 Jan 7\tablenotemark{a} & 1.42 & 0.55 & $-$4 & 4834 & 0.49 & 2.50 & 186 & 0.55 & 1.59  &$144$ & 4.1283   \\  
 &   & 2003 Mar 1 & 1.22 & 0.46 & $-$4 & 4582 & 0.29 & 1.90 & 151 & 0.35 & 2.27  &$100$ & 4.1284   \\  
 &   & 2004 Sep 11 & 1.40 & 0.51 & $-$6 & 5073 & 0.30 & 2.10 & 187 & 0.37 & 1.21  &$117$ & 4.1285   \\  
 &   & 2005 Jun 3 & 1.40 & 0.52 & $-$6 & 4070 & 0.22 & 1.20 & 124 & 0.30 & 1.00  &$138$ & 4.1286   \\  
 &   & 2005 Oct 29 & 1.46 & 0.52 & $-$7 & 3715 & 0.25 & 1.50 & 80 & 0.29 & 1.15  &$61$ & 4.1287   \\  
 &   & 2006 Sep 6 & 1.42 & 0.49 & $-$9 & 3983 & 0.46 & 1.70 & 110 & 0.55 & 1.77  &$50$ & 4.1288   \\  
 &   & 2007 Jun 3 & 1.32 & 0.50 & $-$6 & 2757 & 0.45 & 2.10 & 52 & 0.49 & 1.57  &$161$ & 4.1289   \\  
 &   & 2009 Jun 25 & 1.35 & 0.50 & $-$5 & 5158 & 0.28 & 1.90 & 221 & 0.37 & 1.32  &$73$ & 4.1290   \\  
 &   & 2011 Aug 15 & 1.34 & 0.52 & $-$3 & 3369 & 0.90 & 1.60 & 65 & 0.27 & 1.01  &$16$ & 4.1291   \\  
 &   & 2012 Feb 6 & 1.41 & 0.51 & $-$6 & 3284 & 0.16 & 0.70 & 121 & 0.18 & 0.66  &$64$ & 4.1292   \\  
0609+413 & B3 0609+413  & 2009 Dec 26 & 0.87 & 0.60 & 2 & 222 & 0.16 & 0.50 & 3.8 & 0.19 & 0.57  &$148$ & 4.1293   \\  
 &   & 2010 Sep 17 & 0.84 & 0.56 & $-$13 & 316 & 0.16 & 0.50 & 3.2 & 0.18 & 0.50  &$67$ & 4.1294   \\  
 &   & 2011 Apr 11 & 0.78 & 0.54 & $-$8 & 503 & 0.18 & 0.60 & 5.1 & 0.20 & 0.58  &$149$ & 4.1295   \\  
 &   & 2012 Jan 14 & 0.94 & 0.66 & $-$7 & 365 & 0.19 & 0.60 & 9.7 & 0.20 & 0.62  &$151$ & 4.1296   \\  
 &   & 2012 Nov 2 & 0.86 & 0.56 & $-$12 & 313 & 0.15 & 0.50 & 6.8 & 0.16 & 0.49  &$154$ & 4.1297   \\  
 &   & 2013 Dec 15 & 0.86 & 0.66 & $-$6 & 194 & 0.08 & 0.20 & 3.3 & 0.09 & 0.29  &$56$ & 4.1298   \\  
 &   & 2014 Jul 31 & 0.86 & 0.54 & $-$3 & 192 & 0.09 & 0.32 & 1.3 & 0.09 & 0.24  &$11$ & 4.1299   \\  
 &   & 2015 Jun 16 & 0.87 & 0.58 & 15 & 233 & 0.09 & 0.32 & 2.8 & 0.10 & 0.31  &$145$ & 4.1300   \\  
0613+570 & 87GB 061258.1+570222  & 2011 Dec 29 & 0.84 & 0.69 & $-$33 & 272 & 0.21 & 0.55 & 9.9 & 0.24 & 0.75  &$99$ & 4.1301   \\  
 &   & 2012 Jun 25 & 0.71 & 0.63 & $-$20 & 256 & 0.12 & 0.35 & 10 & 0.13 & 0.42  &$98$ & 4.1302   \\  
 &   & 2012 Nov 11 & 0.72 & 0.60 & $-$9 & 226 & 0.13 & 0.35 & 8.9 & 0.16 & 0.52  &$109$ & 4.1303   \\  
 &   & 2013 Feb 28 & 0.79 & 0.65 & 6 & 280 & 0.16 & 0.45 & 13 & 0.18 & 0.65  &$107$ & 4.1304   \\  
 &   & 2013 Jul 8 & 0.68 & 0.51 & $-$6 & 273 & 0.18 & 0.50 & 12 & 0.20 & 0.60  &$103$ & 4.1305   \\  
 &   & 2014 Jan 25 & 0.72 & 0.63 & $-$5 & 275 & 0.07 & 0.25 & 8.8 & 0.08 & 0.28  &$96$ & 4.1306   \\  
 &   & 2014 Sep 1 & 0.70 & 0.57 & 7 & 310 & 0.09 & 0.32 & 4.9 & 0.10 & 0.30  &$99$ & 4.1307   \\  
 &   & 2015 Aug 11 & 0.72 & 0.58 & 25 & 292 & 0.10 & 0.35 & 5.2 & 0.12 & 0.40  &$114$ & 4.1308   \\  
 &   & 2016 Dec 26 & 0.85 & 0.79 & 12 & 500 & 0.10 & 0.38 & 13 & 0.12 & 0.46  &$129$ & 4.1309   \\  
0615$-$172 & CRATES J0617$-$1715  & 2014 Feb 27 & 1.27 & 0.47 & $-$6 & 156 & 0.09 & 0.35 & 2.1 & 0.11 & 0.32  &$59$ & 4.1310   \\  
 &   & 2014 Jun 5 & 1.32 & 0.50 & $-$4 & 153 & 0.09 & 0.26 & 0.8 & 0.09 & 0.30  &$74$ & 4.1311   \\  
 &   & 2015 May 8 & 1.27 & 0.49 & $-$5 & 155 & 0.08 & 0.24 & 0.4 & 0.09 & 0.27  &$116$ & 4.1312   \\  
 &   & 2015 Oct 2 & 1.52 & 0.55 & $-$7 & 174 & 0.08 & 0.25 & 1.2 & 0.09 & 0.27  &$98$ & 4.1313   \\  
 &   & 2016 May 23 & 1.32 & 0.49 & $-$2 & 161 & 0.09 & 0.33 & 1.3 & 0.09 & 0.28  &$106$ & 4.1314   \\  
0619+334 & B2 0619+33  & 2010 Sep 27 & 0.95 & 0.55 & $-$7 & 451 & 0.16 & 0.50 & 8.8 & 0.17 & 0.51  &$143$ & 4.1315   \\  
 &   & 2010 Nov 13 & 0.92 & 0.58 & $-$8 & 713 & 0.16 & 0.50 & 21 & 0.17 & 0.53  &$56$ & 4.1316   \\  
 &   & 2011 May 26 & 0.91 & 0.55 & $-$11 & 287 & 0.19 & 0.60 & 5.3 & 0.20 & 0.61  &$48$ & 4.1317   \\  
 &   & 2011 Jul 15 & 0.95 & 0.54 & $-$5 & 429 & 0.17 & 0.50 & 6.4 & 0.19 & 0.55  &$26$ & 4.1318   \\  
 &   & 2011 Dec 12 & 1.00 & 0.66 & 10 & 331 & 0.20 & 0.60 & 11 & 0.22 & 0.64  &$66$ & 4.1319   \\  
 &   & 2012 May 24 & 0.91 & 0.57 & $-$1 & 255 & 0.21 & 0.60 & 3.2 & 0.24 & 0.68  &$3$ & 4.1320   \\  
 &   & 2012 Nov 21 & 0.94 & 0.61 & $-$6 & 385 & 0.16 & 0.60 & 9.4 & 0.19 & 0.55  &$50$ & 4.1321   \\  
 &   & 2013 May 5 & 1.20 & 0.66 & $-$20 & 331 & 0.17 & 0.50 & 2.8 & 0.19 & 0.56  &$42$ & 4.1322   \\  
0621+446 & GB6 J0625+4440  & 2011 Dec 29 & 0.88 & 0.62 & $-$5 & 259 & 0.20 & 0.45 & 7.2 & 0.22 & 0.69  &$85$ & 4.1323   \\  
 &   & 2012 Jun 25 & 0.75 & 0.59 & $-$12 & 286 & 0.12 & 0.35 & 2.2 & 0.14 & 0.50  &$61$ & 4.1324   \\  
 &   & 2012 Nov 21 & 0.88 & 0.64 & $-$12 & 334 & 0.16 & 0.45 & 13 & 0.18 & 0.57  &$100$ & 4.1325   \\  
 &   & 2013 Mar 31 & 0.82 & 0.66 & $-$8 & 403 & 0.17 & 0.50 & 17 & 0.20 & 0.61  &$95$ & 4.1326   \\  
 &   & 2013 Jul 22 & 1.05 & 0.64 & $-$35 & 384 & 0.27 & 0.65 & 14 & 0.31 & 1.01  &$106$ & 4.1327   \\  
 &   & 2014 Feb 14 & 0.84 & 0.59 & $-$3 & 156 & 0.07 & 0.19 & 2.7 & 0.07 & 0.22  &$85$ & 4.1328   \\  
 &   & 2014 Nov 17 & 0.87 & 0.50 & $-$2 & 315 & 0.09 & 0.20 & 8.2 & 0.10 & 0.30  &$94$ & 4.1329   \\  
 &   & 2016 Jan 16 & 0.94 & 0.58 & $-$1 & 246 & 0.09 & 0.25 & 2.7 & 0.10 & 0.34  &$148$ & 4.1330   \\  
 &   & 2016 Jun 9 & 0.80 & 0.55 & 5 & 343 & 0.08 & 0.24 & 2.5 & 0.08 & 0.28  &$138$ & 4.1331   \\  
0627$-$199 & PKS 0627$-$199  & 2012 Jan 2 & 1.60 & 0.56 & $-$8 & 1585 & 0.21 & 0.70 & 20 & 0.23 & 0.71  &$89$ & 4.1332   \\  
 &   & 2012 Jul 12 & 1.45 & 0.49 & $-$10 & 1380 & 0.22 & 0.70 & 31 & 0.25 & 1.70  &$65$ & 4.1333   \\  
 &   & 2012 Nov 28 & 1.50 & 0.51 & $-$5 & 1370 & 0.18 & 0.50 & 12 & 0.20 & 1.05  &$5$ & 4.1334   \\  
 &   & 2013 Mar 31 & 1.46 & 0.55 & 0 & 1308 & 0.20 & 0.80 & 21 & 0.22 & 1.22  &$40$ & 4.1335   \\  
 &   & 2013 Jul 30 & 1.35 & 0.51 & $-$2 & 1182 & 0.22 & 0.80 & 53 & 0.27 & 0.93  &$33$ & 4.1336   \\  
 &   & 2013 Aug 12 & 1.27 & 0.45 & $-$7 & 1165 & 0.24 & 0.70 & 59 & 0.26 & 1.85  &$30$ & 4.1337   \\  
0636+680 & S4 0636+68  & 2016 Sep 26\tablenotemark{a} & 0.65 & 0.60 & $-$9 & 247 & 0.09 & 0.28 & 4.2 & 0.11 & 0.33  &$178$ & 4.1338   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.71 & 0.61 & 13 & 250 & 0.09 & 0.24 & 3.9 & 0.10 & 0.28  &$2$ & 4.1339   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 0.86 & 0.75 & 32 & 234 & 0.09 & 0.30 & 4.1 & 0.11 & 0.33  &$4$ & 4.1340   \\  
0640+090 & PMN J0643+0857  & 2009 Aug 19 & 1.73 & 0.89 & $-$11 & 842 & 0.23 & 0.75 & 16 & 0.25 & 0.77  &$151$ & 4.1341   \\  
 &   & 2010 Mar 10 & 1.32 & 0.64 & $-$3 & 962 & 0.19 & 0.60 & 29 & 0.21 & 0.63  &$171$ & 4.1342   \\  
 &   & 2010 Oct 25 & 1.74 & 0.63 & $-$16 & 744 & 0.18 & 0.50 & 17 & 0.20 & 0.68  &$152$ & 4.1343   \\  
 &   & 2011 Feb 20 & 1.16 & 0.60 & $-$1 & 1141 & 0.20 & 0.70 & 14 & 0.22 & 0.72  &$151$ & 4.1344   \\  
 &   & 2011 Jul 24 & 1.89 & 1.00 & $-$2 & 476 & 0.24 & 0.70 & 12 & 0.28 & 1.01  &$175$ & 4.1345   \\  
0642+449 & OH 471  & 2003 Mar 29 & 0.88 & 0.56 & $-$9 & 4303 & 0.24 & 0.90 & 132 & 0.28 & 1.06  &$33$ & 4.1346   \\  
 &   & 2004 Oct 18 & 0.94 & 0.63 & $-$25 & 3367 & 0.28 & 2.10 & 75 & 0.32 & 1.14  &$16$ & 4.1347   \\  
 &   & 2005 May 26 & 0.79 & 0.60 & $-$6 & 3427 & 0.27 & 1.90 & 55 & 0.31 & 1.22  &$42$ & 4.1348   \\  
 &   & 2005 Sep 23 & 0.83 & 0.58 & $-$1 & 3429 & 0.25 & 1.30 & 35 & 0.28 & 1.03  &$59$ & 4.1349   \\  
 &   & 2006 Oct 6 & 0.80 & 0.60 & $-$7 & 3208 & 0.41 & 1.70 & 13 & 0.52 & 1.60  &$63$ & 4.1350   \\  
 &   & 2008 Oct 3 & 0.91 & 0.56 & $-$14 & 3807 & 0.18 & 0.90 & 17 & 0.20 & 0.89  &$96$ & 4.1351   \\  
 &   & 2009 May 28 & 0.80 & 0.57 & $-$2 & 3622 & 0.19 & 1.10 & 30 & 0.19 & 0.82  &$162$ & 4.1352   \\  
 &   & 2009 Oct 27 & 0.81 & 0.59 & $-$3 & 3608 & 0.18 & 0.90 & 29 & 0.19 & 0.76  &$146$ & 4.1353   \\  
 &   & 2010 Aug 6 & 0.77 & 0.55 & $-$11 & 3368 & 0.20 & 1.60 & 51 & 0.20 & 0.98  &$127$ & 4.1354   \\  
 &   & 2011 Mar 5 & 0.85 & 0.68 & $-$16 & 3060 & 0.18 & 0.90 & 31 & 0.19 & 0.72  &$122$ & 4.1355   \\  
0646+600 & S4 0646+60  & 2011 Sep 12 & 0.66 & 0.55 & $-$2 & 785 & 0.19 & 0.60 & 3.4 & 0.22 & 0.72  &$160$ & 4.1356   \\  
 &   & 2012 Apr 29 & 0.74 & 0.62 & $-$14 & 827 & 0.17 & 0.50 & 2.0 & 0.18 & 0.56  &$50$ & 4.1357   \\  
 &   & 2012 Nov 11 & 0.71 & 0.61 & $-$3 & 748 & 0.15 & 0.60 & 1.1 & 0.18 & 0.55  &$153$ & 4.1358   \\  
 &   & 2013 May 5 & 0.80 & 0.68 & $-$29 & 786 & 0.16 & 0.50 & 3.3 & 0.18 & 0.59  &$134$ & 4.1359   \\  
 &   & 2013 Jul 22 & 0.89 & 0.62 & $-$44 & 738 & 0.27 & 0.80 & $<$ 0.9 & 0.30 & 0.95  &\n & 4.1360   \\  
0648$-$165 & PKS 0648$-$16  & 2002 Nov 23 & 1.49 & 0.50 & $-$11 & 2594 & 0.27 & 1.20 & 27 & 0.31 & 1.06  &$75$ & 4.1361   \\  
 &   & 2004 Apr 10 & 1.23 & 0.49 & $-$1 & 3381 & 0.39 & 1.70 & 14 & 0.44 & 1.56  &$72$ & 4.1362   \\  
 &   & 2005 Mar 23 & 1.32 & 0.49 & $-$6 & 3511 & 0.22 & 1.20 & 8.1 & 0.28 & 1.77  &$143$ & 4.1363   \\  
 &   & 2005 Sep 5 & 1.44 & 0.55 & 0 & 3776 & 0.28 & 1.10 & 17 & 0.31 & 1.18  &$83$ & 4.1364   \\  
 &   & 2006 Dec 1 & 1.50 & 0.48 & $-$10 & 2302 & 0.54 & 2.00 & 9.9 & 0.59 & 1.94  &$34$ & 4.1365   \\  
 &   & 2009 Jun 3 & 1.45 & 0.52 & $-$9 & 2621 & 0.19 & 1.50 & 6.2 & 0.26 & 1.67  &$88$ & 4.1366   \\  
 &   & 2010 Sep 29 & 1.53 & 0.50 & $-$7 & 1828 & 0.20 & 1.30 & 8.5 & 0.23 & 1.97  &$59$ & 4.1367   \\  
0650+453 & B3 0650+453  & 2009 Jun 25 & 0.79 & 0.58 & $-$8 & 382 & 0.22 & 0.70 & 3.8 & 0.26 & 0.71  &$14$ & 4.1368   \\  
 &   & 2009 Dec 10 & 1.11 & 0.83 & $-$47 & 125 & 0.21 & 0.60 & 3.1 & 0.24 & 0.63  &$174$ & 4.1369   \\  
 &   & 2010 Aug 6 & 0.75 & 0.54 & $-$13 & 473 & 0.18 & 0.50 & 14 & 0.20 & 0.52  &$48$ & 4.1370   \\  
 &   & 2010 Nov 20 & 0.82 & 0.58 & $-$23 & 362 & 0.16 & 0.50 & 9.1 & 0.17 & 0.49  &$17$ & 4.1371   \\  
 &   & 2011 Jun 6 & 0.82 & 0.54 & $-$3 & 624 & 0.18 & 0.50 & 9.1 & 0.19 & 0.57  &$165$ & 4.1372   \\  
 &   & 2011 Sep 12 & 0.76 & 0.53 & $-$10 & 1449 & 0.21 & 0.60 & 8.2 & 0.22 & 0.85  &$63$ & 4.1373   \\  
 &   & 2012 Jul 12 & 0.95 & 0.57 & $-$9 & 533 & 0.19 & 0.60 & 13 & 0.22 & 0.63  &$23$ & 4.1374   \\  
 &   & 2012 Nov 28 & 0.83 & 0.57 & $-$13 & 495 & 0.14 & 0.40 & 5.7 & 0.17 & 0.47  &$72$ & 4.1375   \\  
 &   & 2013 Feb 28 & 0.85 & 0.62 & 0 & 397 & 0.16 & 0.60 & 3.8 & 0.18 & 0.55  &$166$ & 4.1376   \\  
 &   & 2013 Jul 30 & 0.75 & 0.60 & $-$9 & 479 & 0.21 & 0.60 & 7.9 & 0.24 & 0.67  &$134$ & 4.1377   \\  
0650+507 & GB6 J0654+5042  & 2009 Jul 5 & 0.90 & 0.56 & $-$51 & 211 & 0.27 & 0.60 & 16 & 0.31 & 0.92  &$98$ & 4.1378   \\  
 &   & 2010 Jan 16 & 0.87 & 0.62 & $-$8 & 214 & 0.17 & 0.40 & 18 & 0.19 & 0.60  &$103$ & 4.1379   \\  
 &   & 2010 Sep 27 & 0.79 & 0.60 & $-$6 & 180 & 0.15 & 0.40 & 10 & 0.17 & 0.54  &$96$ & 4.1380   \\  
 &   & 2011 Jul 15 & 0.82 & 0.58 & 0 & 230 & 0.17 & 0.40 & 8.1 & 0.20 & 0.64  &$106$ & 4.1381   \\  
 &   & 2012 Aug 3 & 0.78 & 0.61 & $-$6 & 315 & 0.10 & 0.25 & 18 & 0.11 & 0.29  &$73$ & 4.1382   \\  
 &   & 2013 Aug 12 & 0.73 & 0.54 & $-$7 & 203 & 0.20 & 0.50 & 3.3 & 0.22 & 0.65  &$75$ & 4.1383   \\  
 &   & 2014 Mar 30 & 1.00 & 0.69 & 17 & 176 & 0.09 & 0.25 & 7.4 & 0.10 & 0.28  &$70$ & 4.1384   \\  
 &   & 2015 May 18 & 0.76 & 0.58 & 3 & 176 & 0.08 & 0.30 & 3.5 & 0.09 & 0.24  &$49$ & 4.1385   \\  
 &   & 2016 Mar 5 & 0.79 & 0.61 & 9 & 130 & 0.08 & 0.23 & 6.9 & 0.09 & 0.25  &$49$ & 4.1386   \\  
 &   & 2016 Jul 16 & 0.79 & 0.56 & 7 & 127 & 0.08 & 0.23 & 5.1 & 0.08 & 0.24  &$69$ & 4.1387   \\  
 &   & 2016 Sep 17 & 0.82 & 0.56 & $-$12 & 158 & 0.08 & 0.23 & 6.3 & 0.09 & 0.27  &$71$ & 4.1388   \\  
0700$-$197 & TXS 0700$-$197  & 2014 Jun 5 & 1.34 & 0.51 & $-$5 & 1342 & 0.10 & 0.60 & 26 & 0.18 & 0.77  &$122$ & 4.1389   \\  
 &   & 2015 May 8 & 1.30 & 0.49 & $-$5 & 1481 & 0.08 & 0.65 & 19 & 0.24 & 0.69  &$107$ & 4.1390   \\  
 &   & 2015 Aug 11 & 1.24 & 0.47 & $-$5 & 1277 & 0.12 & 1.70 & 36 & 0.22 & 0.50  &$114$ & 4.1391   \\  
 &   & 2015 Dec 19 & 1.42 & 0.50 & $-$5 & 1239 & 0.08 & 0.60 & 32 & 0.28 & 0.90  &$134$ & 4.1392   \\  
 &   & 2016 May 23 & 1.30 & 0.48 & $-$3 & 1342 & 0.09 & 0.90 & 49 & 0.12 & 0.61  &$127$ & 4.1393   \\  
 &   & 2016 Nov 18 & 1.28 & 0.50 & $-$3 & 1357 & 0.08 & 0.50 & 69 & 0.15 & 0.80  &$144$ & 4.1394   \\  
0707+476 & S4 0707+47  & 2006 Apr 5 & 0.82 & 0.58 & $-$7 & 700 & 0.40 & 1.20 & 21 & 0.43 & 1.35  &$84$ & 4.1395   \\  
 &   & 2007 Jun 3 & 0.70 & 0.61 & $-$20 & 603 & 0.37 & 1.00 & 25 & 0.41 & 1.15  &$80$ & 4.1396   \\  
 &   & 2008 Nov 19 & 0.84 & 0.57 & $-$14 & 683 & 0.13 & 0.40 & 12 & 0.15 & 0.43  &$58$ & 4.1397   \\  
 &   & 2009 Jul 5 & 0.77 & 0.55 & $-$16 & 662 & 0.17 & 0.50 & 13 & 0.19 & 0.62  &$79$ & 4.1398   \\  
0708+506 & GB6 J0712+5033  & 2014 Mar 30 & 1.00 & 0.70 & 21 & 383 & 0.08 & 0.30 & 18 & 0.09 & 0.32  &$70$ & 4.1399   \\  
 &   & 2014 Sep 1 & 0.73 & 0.56 & 4 & 509 & 0.09 & 0.26 & 29 & 0.10 & 0.34  &$76$ & 4.1400   \\  
 &   & 2015 Jul 20 & 0.62 & 0.56 & $-$29 & 489 & 0.11 & 0.42 & 28 & 0.12 & 0.46  &$91$ & 4.1401   \\  
 &   & 2015 Oct 2 & 0.82 & 0.59 & $-$20 & 417 & 0.08 & 0.23 & 22 & 0.09 & 0.45  &$87$ & 4.1402   \\  
 &   & 2016 Jan 16 & 0.84 & 0.64 & 8 & 458 & 0.10 & 0.35 & 22 & 0.12 & 0.40  &$71$ & 4.1403   \\  
 &   & 2016 Jun 3 & 0.75 & 0.58 & 3 & 549 & 0.07 & 0.20 & 20 & 0.08 & 0.27  &$79$ & 4.1404   \\  
 &   & 2016 Jun 16 & 0.77 & 0.59 & 3 & 461 & 0.07 & 0.32 & 10.0 & 0.08 & 0.27  &$64$ & 4.1405   \\  
0710+196 & WB92 0711+1940  & 2009 Aug 19 & 1.07 & 0.57 & $-$8 & 442 & 0.19 & 0.60 & 7.8 & 0.20 & 0.63  &$113$ & 4.1406   \\  
 &   & 2010 Jun 19 & 1.46 & 0.55 & $-$19 & 77 & 0.50 & 1.50 & $<$ 2.2 & 0.73 & 1.82  &\n & 4.1407   \\  
 &   & 2010 Nov 4 & 1.15 & 0.59 & $-$12 & 173 & 0.20 & 0.70 & 2.9 & 0.23 & 0.64  &$53$ & 4.1408   \\  
 &   & 2011 Feb 27 & 0.99 & 0.54 & $-$1 & 429 & 0.21 & 0.70 & 4.2 & 0.23 & 0.70  &$109$ & 4.1409   \\  
 &   & 2011 Aug 15 & 1.13 & 0.50 & $-$3 & 125 & 0.28 & 1.30 & 2.6 & 0.29 & 0.80  &$168$ & 4.1410   \\  
 &   & 2012 Sep 2 & 1.14 & 0.63 & 5 & 180 & 0.18 & 0.70 & 1.4 & 0.20 & 0.59  &$65$ & 4.1411   \\  
 &   & 2012 Nov 21 & 1.10 & 0.57 & $-$9 & 305 & 0.17 & 0.50 & 2.1 & 0.19 & 0.57  &$4$ & 4.1412   \\  
 &   & 2013 Feb 28 & 1.06 & 0.56 & 0 & 138 & 0.20 & 0.70 & 1.9 & 0.25 & 0.73  &$174$ & 4.1413   \\  
 &   & 2014 Jan 25 & 1.03 & 0.56 & $-$6 & 228 & 0.07 & 0.28 & 8.0 & 0.08 & 0.24  &$14$ & 4.1414   \\  
 &   & 2015 Jan 18 & 1.15 & 0.55 & $-$2 & 105 & 0.08 & 0.30 & 1.1 & 0.09 & 0.25  &$24$ & 4.1415   \\  
0710+439 & B3 0710+439  & 2006 Aug 9 & 0.90 & 0.60 & $-$10 & 472 & 1.01 & 2.50 & 5.6 & 1.34 & 2.95  &$62$ & 4.1416   \\  
 &   & 2009 Jun 3 & 0.96 & 0.70 & $-$20 & 724 & 0.21 & 0.70 & 2.8 & 0.22 & 0.67  &$126$ & 4.1417   \\  
 &   & 2012 Dec 10 & 0.87 & 0.63 & 0 & 674 & 0.16 & 0.60 & 1.8 & 0.17 & 0.50  &$83$ & 4.1418   \\  
0716+332 & B2 0716+33  & 2009 Feb 25 & 0.94 & 0.55 & $-$16 & 568 & 0.16 & 0.50 & 9.4 & 0.18 & 0.51  &$104$ & 4.1419   \\  
 &   & 2009 Jul 23 & 0.93 & 0.60 & $-$6 & 426 & 0.19 & 0.70 & 8.5 & 0.21 & 0.71  &$5$ & 4.1420   \\  
 &   & 2010 Jan 16 & 1.01 & 0.58 & $-$9 & 515 & 0.17 & 0.60 & 10 & 0.19 & 0.58  &$17$ & 4.1421   \\  
 &   & 2010 Mar 10 & 1.03 & 0.59 & $-$2 & 533 & 0.18 & 0.60 & 13 & 0.20 & 0.60  &$174$ & 4.1422   \\  
 &   & 2010 Nov 13 & 0.93 & 0.58 & $-$10 & 505 & 0.16 & 0.50 & 1.9 & 0.16 & 0.51  &$74$ & 4.1423   \\  
 &   & 2011 Jul 24 & 1.10 & 0.67 & 6 & 337 & 0.19 & 0.60 & 8.9 & 0.22 & 0.66  &$20$ & 4.1424   \\  
 &   & 2012 Jan 2 & 0.95 & 0.61 & $-$12 & 252 & 0.19 & 0.50 & 6.3 & 0.20 & 0.60  &$21$ & 4.1425   \\  
 &   & 2013 Feb 28 & 0.98 & 0.59 & 2 & 150 & 0.19 & 0.70 & 3.9 & 0.22 & 0.68  &$126$ & 4.1426   \\  
 &   & 2014 Jan 11 & 0.91 & 0.65 & $-$11 & 406 & 0.08 & 0.30 & 3.1 & 0.09 & 0.27  &$90$ & 4.1427   \\  
 &   & 2015 Jun 16 & 0.93 & 0.57 & 9 & 255 & 0.09 & 0.25 & 1.8 & 0.10 & 0.30  &$35$ & 4.1428   \\  
0716+714 & TXS 0716+714  & 1997 Feb 9\tablenotemark{a} & 0.66 & 0.61 & 5 & 320 & 0.34 & 0.80 & 8.5 & 0.40 & 1.10  &$150$ & 4.1429   \\  
 &   & 2003 Aug 28 & 0.69 & 0.65 & 65 & 2590 & 0.27 & 1.00 & 128 & 0.37 & 1.66  &$41$ & 4.1430   \\  
 &   & 2004 Jun 11 & 0.68 & 0.62 & $-$7 & 1941 & 0.29 & 1.00 & 213 & 0.36 & 1.00  &$34$ & 4.1431   \\  
 &   & 2004 Oct 18 & 0.70 & 0.66 & $-$69 & 1977 & 0.29 & 0.90 & 105 & 0.33 & 1.03  &$24$ & 4.1432   \\  
 &   & 2005 Jan 6 & 0.71 & 0.65 & 84 & 1585 & 0.33 & 1.00 & 87 & 0.39 & 1.19  &$15$ & 4.1433   \\  
 &   & 2005 Sep 16 & 0.81 & 0.65 & 25 & 1288 & 0.24 & 0.80 & 40 & 0.28 & 0.92  &$2$ & 4.1434   \\  
 &   & 2005 Sep 23 & 0.67 & 0.64 & $-$17 & 1203 & 0.26 & 0.90 & 31 & 0.30 & 0.99  &$11$ & 4.1435   \\  
 &   & 2006 May 24 & 0.69 & 0.64 & 7 & 585 & 0.45 & 1.40 & 25 & 0.49 & 1.45  &$114$ & 4.1436   \\  
 &   & 2006 Dec 1 & 0.68 & 0.60 & 21 & 621 & 0.53 & 1.60 & 20 & 0.53 & 1.64  &$169$ & 4.1437   \\  
 &   & 2007 Feb 5 & 0.79 & 0.70 & $-$44 & 1108 & 0.33 & 1.10 & 26 & 0.37 & 1.17  &$160$ & 4.1438   \\  
 &   & 2007 Mar 28 & 0.72 & 0.66 & 74 & 849 & 0.33 & 1.00 & 35 & 0.36 & 1.06  &$165$ & 4.1439   \\  
 &   & 2007 Jun 10 & 0.66 & 0.65 & $-$5 & 1144 & 0.30 & 1.10 & 43 & 0.34 & 1.04  &$156$ & 4.1440   \\  
 &   & 2007 Sep 6 & 0.70 & 0.66 & 55 & 1097 & 0.29 & 0.90 & 38 & 0.32 & 0.98  &$169$ & 4.1441   \\  
 &   & 2008 May 1 & 0.66 & 0.62 & $-$59 & 1301 & 0.24 & 0.80 & 19 & 0.26 & 0.82  &$16$ & 4.1442   \\  
 &   & 2008 Jun 25 & 0.66 & 0.62 & 83 & 1618 & 0.25 & 0.80 & 39 & 0.31 & 0.96  &$164$ & 4.1443   \\  
 &   & 2008 Jul 17 & 0.64 & 0.62 & 30 & 2178 & 0.24 & 0.70 & 42 & 0.26 & 1.10  &$4$ & 4.1444   \\  
 &   & 2008 Aug 6 & 0.68 & 0.64 & $-$22 & 2837 & 0.24 & 1.30 & 48 & 0.26 & 1.13  &$129$ & 4.1445   \\  
 &   & 2008 Sep 12 & 0.68 & 0.64 & 34 & 1914 & 0.24 & 0.70 & 35 & 0.25 & 1.14  &$34$ & 4.1446   \\  
 &   & 2008 Nov 19 & 0.71 & 0.65 & $-$2 & 1669 & 0.15 & 0.50 & 20 & 0.15 & 0.80  &$178$ & 4.1447   \\  
 &   & 2008 Dec 5\tablenotemark{a} & 0.69 & 0.54 & $-$84 & 1437 & 0.48 & 1.10 & 34 & 0.62 & 1.58  &$163$ & 4.1448   \\  
 &   & 2009 Mar 25 & 0.69 & 0.67 & $-$31 & 1849 & 0.18 & 0.60 & 108 & 0.19 & 0.69  &$158$ & 4.1449   \\  
 &   & 2009 May 28 & 0.70 & 0.68 & 26 & 957 & 0.19 & 0.70 & 24 & 0.20 & 0.62  &$156$ & 4.1450   \\  
 &   & 2009 Jun 15 & 0.69 & 0.64 & 79 & 1202 & 0.17 & 0.60 & 36 & 0.20 & 0.81  &$158$ & 4.1451   \\  
 &   & 2009 Jul 23 & 0.78 & 0.73 & $-$56 & 1088 & 0.22 & 0.70 & 22 & 0.23 & 0.74  &$163$ & 4.1452   \\  
 &   & 2009 Dec 10 & 0.72 & 0.69 & $-$68 & 3125 & 0.18 & 0.50 & 234 & 0.22 & 0.97  &$13$ & 4.1453   \\  
 &   & 2010 Feb 11 & 0.72 & 0.65 & $-$49 & 2080 & 0.23 & 0.70 & 97 & 0.25 & 0.96  &$123$ & 4.1454   \\  
 &   & 2010 Mar 10 & 0.73 & 0.64 & 36 & 2198 & 0.20 & 0.70 & 22 & 0.21 & 0.86  &$114$ & 4.1455   \\  
 &   & 2010 Jul 12 & 0.64 & 0.62 & $-$49 & 2037 & 0.20 & 0.80 & 21 & 0.23 & 0.78  &$168$ & 4.1456   \\  
 &   & 2010 Aug 27 & 0.63 & 0.61 & $-$30 & 2257 & 0.20 & 0.70 & 59 & 0.20 & 0.86  &$83$ & 4.1457   \\  
 &   & 2010 Sep 29 & 0.66 & 0.62 & $-$78 & 3536 & 0.23 & 0.80 & 83 & 0.23 & 2.12  &$68$ & 4.1458   \\  
 &   & 2010 Nov 13 & 0.73 & 0.66 & $-$79 & 2213 & 0.18 & 0.60 & 56 & 0.19 & 0.93  &$106$ & 4.1459   \\  
 &   & 2010 Nov 29 & 0.66 & 0.65 & 34 & 1951 & 0.18 & 0.70 & 14 & 0.20 & 1.11  &$140$ & 4.1460   \\  
 &   & 2010 Dec 24 & 0.67 & 0.57 & $-$30 & 2121 & 0.20 & 0.70 & 18 & 0.23 & 0.94  &$166$ & 4.1461   \\  
 &   & 2011 Feb 20 & 0.63 & 0.62 & $-$27 & 2034 & 0.21 & 0.70 & 18 & 0.22 & 0.82  &$100$ & 4.1462   \\  
 &   & 2011 Feb 27 & 0.73 & 0.65 & $-$88 & 2078 & 0.23 & 0.90 & 88 & 0.26 & 0.95  &$57$ & 4.1463   \\  
 &   & 2011 Mar 5 & 0.85 & 0.72 & $-$69 & 2327 & 0.18 & 0.70 & 58 & 0.20 & 0.80  &$47$ & 4.1464   \\  
 &   & 2011 May 21 & 0.61 & 0.59 & $-$57 & 3187 & 0.22 & 0.90 & 204 & 0.23 & 1.27  &$10$ & 4.1465   \\  
 &   & 2011 Jul 24 & 0.79 & 0.75 & 74 & 1708 & 0.22 & 0.80 & 109 & 0.24 & 1.11  &$12$ & 4.1466   \\  
 &   & 2011 Aug 26 & 0.91 & 0.68 & $-$41 & 1937 & 0.21 & 0.90 & 104 & 0.23 & 0.96  &$166$ & 4.1467   \\  
 &   & 2011 Oct 3 & 0.65 & 0.64 & 82 & 1670 & 0.19 & 0.60 & 101 & 0.20 & 0.68  &$13$ & 4.1468   \\  
 &   & 2011 Dec 12 & 0.72 & 0.69 & 49 & 2237 & 0.23 & 0.70 & 129 & 0.27 & 1.07  &$13$ & 4.1469   \\  
 &   & 2011 Dec 29 & 0.83 & 0.73 & 83 & 1838 & 0.21 & 1.20 & 108 & 0.24 & 0.91  &$21$ & 4.1470   \\  
 &   & 2012 Feb 6 & 0.66 & 0.63 & 27 & 851 & 0.15 & 0.50 & 18 & 0.18 & 0.54  &$7$ & 4.1471   \\  
 &   & 2012 Apr 29 & 0.70 & 0.67 & $-$47 & 946 & 0.18 & 0.70 & 35 & 0.21 & 0.62  &$158$ & 4.1472   \\  
 &   & 2012 May 24 & 0.72 & 0.70 & 87 & 834 & 0.20 & 0.70 & 14 & 0.23 & 0.72  &$79$ & 4.1473   \\  
 &   & 2012 Jul 12 & 0.79 & 0.63 & $-$3 & 940 & 0.20 & 0.50 & 13 & 0.23 & 0.96  &$3$ & 4.1474   \\  
 &   & 2012 Aug 3 & 0.70 & 0.69 & $-$82 & 917 & 0.10 & 0.25 & 22 & 0.12 & 0.40  &$121$ & 4.1475   \\  
 &   & 2012 Sep 2 & 0.74 & 0.62 & 42 & 1394 & 0.21 & 0.60 & 20 & 0.22 & 0.75  &$111$ & 4.1476   \\  
 &   & 2012 Nov 2 & 0.70 & 0.65 & $-$2 & 3306 & 0.17 & 0.80 & 88 & 0.20 & 1.36  &$92$ & 4.1477   \\  
 &   & 2012 Nov 28 & 0.69 & 0.66 & $-$76 & 3231 & 0.16 & 0.70 & 127 & 0.18 & 1.37  &$78$ & 4.1478   \\  
 &   & 2012 Dec 23 & 0.86 & 0.76 & 50 & 3305 & 0.23 & 0.70 & 95 & 0.24 & 1.13  &$32$ & 4.1479   \\  
 &   & 2013 Jan 21 & 0.72 & 0.62 & 38 & 3239 & 0.17 & 1.00 & 248 & 0.19 & 0.82  &$17$ & 4.1480   \\  
 &   & 2013 Feb 10 & 0.65 & 0.64 & $-$16 & 2457 & 0.18 & 1.00 & 112 & 0.20 & 0.98  &$14$ & 4.1481   \\  
 &   & 2013 Feb 28 & 0.73 & 0.69 & 43 & 2306 & 0.18 & 1.00 & 74 & 0.20 & 1.07  &$176$ & 4.1482   \\  
 &   & 2013 Mar 31 & 0.90 & 0.74 & $-$57 & 1596 & 0.19 & 0.70 & 97 & 0.20 & 0.75  &$14$ & 4.1483   \\  
 &   & 2013 May 5 & 0.79 & 0.69 & $-$41 & 1139 & 0.17 & 0.50 & 17 & 0.20 & 0.73  &$7$ & 4.1484   \\  
 &   & 2013 Jun 2 & 0.74 & 0.67 & $-$78 & 1385 & 0.21 & 0.60 & 26 & 0.24 & 0.83  &$125$ & 4.1485   \\  
 &   & 2013 Jul 8 & 0.65 & 0.59 & 9 & 3054 & 0.24 & 0.90 & 104 & 0.24 & 1.41  &$161$ & 4.1486   \\  
 &   & 2013 Jul 30 & 0.66 & 0.64 & 62 & 3289 & 0.22 & 1.00 & 284 & 0.26 & 1.28  &$178$ & 4.1487   \\  
 &   & 2013 Aug 20 & 0.62 & 0.52 & $-$25 & 2994 & 0.28 & 1.00 & 194 & 0.30 & 1.37  &$175$ & 4.1488   \\  
0722+145 & 4C +14.23  & 2009 Dec 10 & 1.16 & 0.55 & $-$8 & 737 & 0.16 & 0.60 & 62 & 0.18 & 0.56  &$133$ & 4.1489   \\  
 &   & 2010 Aug 27 & 1.15 & 0.46 & $-$8 & 1203 & 0.19 & 0.70 & 47 & 0.21 & 0.80  &$109$ & 4.1490   \\  
 &   & 2010 Nov 13 & 1.22 & 0.56 & $-$11 & 706 & 0.16 & 0.60 & 44 & 0.17 & 0.56  &$123$ & 4.1491   \\  
 &   & 2010 Dec 24 & 1.19 & 0.47 & $-$9 & 627 & 0.19 & 0.60 & 46 & 0.21 & 0.71  &$125$ & 4.1492   \\  
 &   & 2011 Sep 12 & 1.09 & 0.48 & $-$8 & 951 & 0.19 & 0.60 & 86 & 0.21 & 0.67  &$122$ & 4.1493   \\  
 &   & 2013 Feb 28 & 1.14 & 0.56 & $-$2 & 782 & 0.16 & 0.80 & 61 & 0.20 & 0.86  &$108$ & 4.1494   \\  
 &   & 2013 Dec 15 & 1.14 & 0.59 & $-$5 & 658 & 0.08 & 0.40 & 54 & 0.10 & 0.41  &$121$ & 4.1495   \\  
 &   & 2014 Nov 17 & 1.11 & 0.50 & $-$5 & 873 & 0.09 & 0.60 & 63 & 0.11 & 0.75  &$117$ & 4.1496   \\  
 &   & 2016 Jun 9 & 1.04 & 0.53 & $-$4 & 925 & 0.08 & 0.40 & 11 & 0.12 & 0.58  &$123$ & 4.1497   \\  
 &   & 2016 Sep 17 & 1.12 & 0.52 & $-$8 & 710 & 0.08 & 0.30 & 15 & 0.10 & 0.50  &$113$ & 4.1498   \\  
0723$-$008 & PKS 0723$-$008  & 2006 Jul 7 & 1.26 & 0.49 & $-$8 & 1544 & 0.44 & 1.60 & 38 & 0.55 & 1.61  &$67$ & 4.1499   \\  
 &   & 2007 Jan 6 & 1.26 & 0.50 & $-$7 & 1511 & 0.38 & 1.30 & 28 & 0.43 & 1.32  &$77$ & 4.1500   \\  
 &   & 2007 Apr 18 & 1.31 & 0.54 & $-$8 & 1653 & 0.30 & 1.30 & 5.9 & 0.32 & 1.01  &$76$ & 4.1501   \\  
 &   & 2007 Aug 9 & 1.28 & 0.52 & $-$8 & 1589 & 0.22 & 1.60 & 24 & 0.25 & 0.81  &$93$ & 4.1502   \\  
 &   & 2008 Jul 30 & 1.34 & 0.52 & $-$9 & 2078 & 0.22 & 1.20 & 36 & 0.25 & 0.82  &$84$ & 4.1503   \\  
 &   & 2009 Jan 7 & 1.49 & 0.64 & $-$6 & 2121 & 0.18 & 1.50 & 41 & 0.20 & 0.69  &$92$ & 4.1504   \\  
 &   & 2009 Jun 3 & 1.30 & 0.54 & $-$6 & 2573 & 0.23 & 1.90 & 45 & 0.24 & 0.89  &$79$ & 4.1505   \\  
 &   & 2010 Sep 17 & 1.28 & 0.50 & $-$7 & 3986 & 0.19 & 1.90 & 112 & 0.20 & 0.86  &$31$ & 4.1506   \\  
 &   & 2011 Aug 26 & 1.46 & 0.59 & $-$8 & 3861 & 0.22 & 2.00 & 127 & 0.26 & 1.18  &$58$ & 4.1507   \\  
 &   & 2012 May 24 & 1.26 & 0.54 & $-$4 & 4324 & 0.24 & 2.90 & 131 & 0.24 & 1.16  &$50$ & 4.1508   \\  
 &   & 2012 Nov 2 & 1.35 & 0.51 & $-$9 & 4806 & 0.18 & 3.20 & 88 & 0.20 & 0.76  &$48$ & 4.1509   \\  
0727$-$115 & PKS 0727$-$11  & 2003 Mar 1 & 1.23 & 0.46 & $-$6 & 5117 & 0.28 & 2.00 & 152 & 0.36 & 2.48  &$96$ & 4.1510   \\  
 &   & 2004 Sep 11 & 1.36 & 0.51 & $-$8 & 4435 & 0.28 & 2.80 & 132 & 0.35 & 1.29  &$116$ & 4.1511   \\  
 &   & 2005 May 13 & 1.62 & 0.54 & $-$11 & 3912 & 0.28 & 1.80 & 62 & 0.31 & 1.13  &$108$ & 4.1512   \\  
 &   & 2005 Oct 29 & 1.42 & 0.52 & $-$7 & 3925 & 0.23 & 1.20 & 146 & 0.29 & 1.19  &$159$ & 4.1513   \\  
 &   & 2006 Oct 6 & 1.39 & 0.51 & $-$8 & 5285 & 0.50 & 2.30 & 79 & 0.51 & 1.69  &$174$ & 4.1514   \\  
 &   & 2008 Jul 17 & 1.38 & 0.51 & $-$8 & 6795 & 0.27 & 3.70 & 248 & 0.31 & 1.33  &$138$ & 4.1515   \\  
 &   & 2009 Feb 25 & 1.40 & 0.50 & $-$7 & 7769 & 0.23 & 3.90 & 115 & 0.21 & 1.00  &$62$ & 4.1516   \\  
 &   & 2009 Mar 25 & 1.41 & 0.51 & $-$8 & 7630 & 0.23 & 3.30 & 246 & 0.22 & 1.18  &$66$ & 4.1517   \\  
 &   & 2009 Jun 15 & 1.35 & 0.47 & $-$8 & 7340 & 0.29 & 4.70 & 136 & 0.23 & 1.43  &$112$ & 4.1518   \\  
 &   & 2009 Jul 23 & 1.36 & 0.53 & $-$3 & 7427 & 0.27 & 5.20 & 82 & 0.29 & 1.75  &$114$ & 4.1519   \\  
 &   & 2009 Oct 27 & 1.41 & 0.50 & $-$9 & 8488 & 0.25 & 6.10 & 98 & 0.24 & 1.38  &$58$ & 4.1520   \\  
 &   & 2010 Mar 10 & 1.40 & 0.53 & $-$5 & 8497 & 0.25 & 6.30 & 152 & 0.24 & 2.13  &$69$ & 4.1521   \\  
 &   & 2010 Jun 19 & 1.52 & 0.50 & $-$9 & 7798 & 0.23 & 3.80 & 147 & 0.20 & 0.97  &$64$ & 4.1522   \\  
 &   & 2010 Sep 17 & 1.38 & 0.48 & $-$8 & 6735 & 0.21 & 1.60 & 242 & 0.22 & 0.96  &$66$ & 4.1523   \\  
 &   & 2010 Nov 4 & 1.73 & 0.57 & $-$11 & 6381 & 0.22 & 4.70 & 153 & 0.29 & 1.35  &$49$ & 4.1524   \\  
 &   & 2011 Feb 27 & 1.25 & 0.49 & $-$2 & 5678 & 0.29 & 1.30 & 51 & 0.26 & 1.04  &$73$ & 4.1525   \\  
 &   & 2012 Jan 2 & 1.50 & 0.55 & $-$10 & 3670 & 0.20 & 0.90 & 89 & 0.22 & 0.71  &$57$ & 4.1526   \\  
0730+504 & TXS 0730+504  & 2002 Jun 15 & 0.78 & 0.56 & 4 & 838 & 0.26 & 0.90 & 11 & 0.32 & 1.00  &$106$ & 4.1527   \\  
 &   & 2003 Jun 15 & 0.80 & 0.56 & $-$6 & 1336 & 0.28 & 0.90 & 31 & 0.29 & 0.93  &$125$ & 4.1528   \\  
 &   & 2005 Feb 5 & 0.94 & 0.78 & 30 & 819 & 0.27 & 1.10 & 14 & 0.33 & 1.13  &$78$ & 4.1529   \\  
 &   & 2005 Jun 15 & 0.80 & 0.63 & 12 & 801 & 0.23 & 0.90 & 6.5 & 0.26 & 0.87  &$140$ & 4.1530   \\  
 &   & 2005 Sep 19 & 0.73 & 0.60 & $-$21 & 762 & 0.24 & 0.90 & 11 & 0.27 & 0.86  &$101$ & 4.1531   \\  
 &   & 2006 May 24 & 0.75 & 0.61 & $-$29 & 628 & 0.39 & 1.40 & 5.6 & 0.46 & 1.36  &$27$ & 4.1532   \\  
 &   & 2007 Aug 24 & 0.85 & 0.53 & $-$3 & 994 & 0.23 & 0.80 & 10 & 0.25 & 0.79  &$123$ & 4.1533   \\  
 &   & 2008 Aug 25 & 0.73 & 0.57 & $-$13 & 623 & 0.25 & 0.90 & 13 & 0.29 & 0.81  &$58$ & 4.1534   \\  
 &   & 2009 Jun 25 & 0.71 & 0.61 & 0 & 605 & 0.24 & 0.80 & 16 & 0.27 & 0.87  &$166$ & 4.1535   \\  
 &   & 2010 Nov 13 & 0.74 & 0.64 & $-$20 & 684 & 0.16 & 0.50 & 19 & 0.17 & 0.52  &$42$ & 4.1536   \\  
 &   & 2012 Aug 3 & 0.78 & 0.63 & $-$1 & 507 & 0.10 & 0.30 & 12 & 0.11 & 0.34  &$53$ & 4.1537   \\  
 &   & 2012 Nov 11 & 0.78 & 0.57 & $-$8 & 470 & 0.14 & 0.50 & 6.5 & 0.16 & 0.52  &$67$ & 4.1538   \\  
 &   & 2013 Mar 31 & 0.81 & 0.66 & $-$21 & 576 & 0.18 & 0.50 & 27 & 0.20 & 0.56  &$83$ & 4.1539   \\  
0735+178 & OI 158  & 1996 Jan 19\tablenotemark{a} & 1.06 & 0.50 & 3 & 1238 & 0.43 & 2.40 & 17 & 0.47 & 1.69  &$132$ & 4.1540   \\  
 &   & 1996 Mar 22\tablenotemark{a} & 0.99 & 0.55 & 5 & 1071 & 0.45 & 2.00 & 12 & 0.47 & 1.58  &$158$ & 4.1541   \\  
 &   & 1996 May 27\tablenotemark{a} & 1.10 & 0.60 & 24 & 973 & 0.41 & 3.50 & 7.4 & 0.47 & 1.66  &$39$ & 4.1542   \\  
 &   & 1996 Jul 27\tablenotemark{a} & 1.11 & 0.55 & 11 & 935 & 0.43 & 2.10 & 6.9 & 0.43 & 1.56  &$134$ & 4.1543   \\  
 &   & 1996 Sep 27\tablenotemark{a} & 1.18 & 0.51 & 3 & 861 & 0.30 & 2.40 & 14 & 0.34 & 1.16  &$141$ & 4.1544   \\  
 &   & 1996 Dec 6\tablenotemark{a} & 1.20 & 0.51 & 2 & 691 & 0.43 & 3.50 & 14 & 0.47 & 1.62  &$130$ & 4.1545   \\  
 &   & 1997 Apr 6\tablenotemark{a} & 1.05 & 0.56 & $-$1 & 643 & 0.38 & 1.30 & 20 & 0.45 & 1.03  &$5$ & 4.1546   \\  
 &   & 1999 Sep 1\tablenotemark{a} & 1.15 & 0.74 & $-$8 & 655 & 0.25 & 1.50 & 20 & 0.27 & 0.84  &$151$ & 4.1547   \\  
 &   & 2002 Nov 23 & 1.24 & 0.57 & $-$9 & 1431 & 0.26 & 0.90 & 22 & 0.30 & 0.89  &$126$ & 4.1548   \\  
 &   & 2003 Aug 28 & 1.06 & 0.55 & $-$10 & 1215 & 0.26 & 1.40 & 41 & 0.30 & 1.08  &$0$ & 4.1549   \\  
 &   & 2004 Aug 9 & 1.12 & 0.54 & $-$7 & 982 & 0.23 & 1.00 & 34 & 0.28 & 0.94  &$162$ & 4.1550   \\  
 &   & 2004 Sep 10\tablenotemark{a} & 1.14 & 0.54 & $-$17 & 929 & 0.57 & 1.50 & 17 & 0.78 & 1.44  &$144$ & 4.1551   \\  
 &   & 2004 Dec 2 & 1.13 & 0.54 & $-$9 & 940 & 0.20 & 1.50 & 38 & 0.23 & 0.80  &$169$ & 4.1552   \\  
 &   & 2006 Apr 28 & 1.07 & 0.55 & $-$8 & 889 & 0.45 & 2.10 & 28 & 0.51 & 1.48  &$147$ & 4.1553   \\  
 &   & 2007 Mar 2 & 1.09 & 0.58 & $-$5 & 724 & 0.31 & 1.00 & 35 & 0.36 & 1.03  &$165$ & 4.1554   \\  
 &   & 2007 Aug 9 & 1.05 & 0.53 & $-$8 & 749 & 0.25 & 0.80 & 34 & 0.25 & 0.80  &$166$ & 4.1555   \\  
 &   & 2008 Nov 26 & 1.47 & 0.57 & $-$18 & 619 & 0.14 & 0.60 & 24 & 0.16 & 0.53  &$147$ & 4.1556   \\  
 &   & 2009 Jun 25 & 1.02 & 0.56 & $-$4 & 630 & 0.23 & 0.80 & 16 & 0.24 & 0.76  &$151$ & 4.1557   \\  
 &   & 2010 Jul 12 & 1.19 & 0.48 & $-$8 & 552 & 0.19 & 0.80 & 23 & 0.22 & 0.59  &$157$ & 4.1558   \\  
 &   & 2011 Jun 24 & 1.13 & 0.54 & $-$8 & 534 & 0.17 & 0.70 & 9.0 & 0.18 & 0.57  &$155$ & 4.1559   \\  
 &   & 2011 Dec 12 & 1.15 & 0.63 & 9 & 586 & 0.19 & 0.70 & 18 & 0.22 & 0.73  &$139$ & 4.1560   \\  
 &   & 2012 Sep 2 & 1.20 & 0.60 & 0 & 868 & 0.19 & 0.70 & 23 & 0.20 & 0.67  &$126$ & 4.1561   \\  
 &   & 2013 Mar 31 & 1.06 & 0.60 & $-$4 & 1003 & 0.18 & 0.70 & 31 & 0.24 & 0.73  &$132$ & 4.1562   \\  
0736+017 & OI 061  & 2003 Mar 1 & 1.13 & 0.47 & $-$7 & 1769 & 0.24 & 1.40 & 7.9 & 0.30 & 1.01  &$138$ & 4.1563   \\  
 &   & 2004 Feb 11 & 1.38 & 0.53 & $-$10 & 2616 & 0.29 & 2.00 & 43 & 0.34 & 0.91  &$14$ & 4.1564   \\  
 &   & 2004 Sep 11 & 1.25 & 0.52 & $-$10 & 2318 & 0.26 & 1.90 & 88 & 0.32 & 1.12  &$10$ & 4.1565   \\  
 &   & 2005 Jan 6 & 1.28 & 0.54 & $-$2 & 1088 & 0.28 & 1.00 & 34 & 0.35 & 0.96  &$24$ & 4.1566   \\  
 &   & 2006 Jun 15 & 1.24 & 0.50 & $-$8 & 1588 & 0.44 & 1.40 & 29 & 0.51 & 1.43  &$155$ & 4.1567   \\  
 &   & 2007 Mar 2 & 1.29 & 0.57 & $-$5 & 1754 & 0.32 & 2.30 & 7.0 & 0.46 & 1.14  &$115$ & 4.1568   \\  
 &   & 2007 Aug 24 & 1.26 & 0.50 & $-$7 & 1824 & 0.22 & 1.70 & 34 & 0.25 & 0.81  &$54$ & 4.1569   \\  
 &   & 2008 May 30 & 1.31 & 0.51 & $-$9 & 752 & 0.22 & 0.90 & 31 & 0.25 & 0.74  &$12$ & 4.1570   \\  
 &   & 2008 Sep 12 & 1.39 & 0.53 & $-$10 & 1545 & 0.24 & 0.90 & 25 & 0.26 & 0.86  &$13$ & 4.1571   \\  
 &   & 2009 Feb 25 & 1.32 & 0.54 & $-$10 & 2031 & 0.17 & 1.70 & 48 & 0.18 & 0.58  &$43$ & 4.1572   \\  
 &   & 2009 Jul 5 & 1.27 & 0.49 & $-$9 & 1206 & 0.18 & 0.70 & 25 & 0.20 & 0.79  &$3$ & 4.1573   \\  
 &   & 2009 Dec 26 & 1.21 & 0.52 & $-$3 & 1068 & 0.17 & 0.70 & 28 & 0.19 & 0.56  &$22$ & 4.1574   \\  
 &   & 2010 Aug 6 & 1.24 & 0.48 & $-$7 & 992 & 0.18 & 0.70 & 28 & 0.20 & 0.60  &$34$ & 4.1575   \\  
 &   & 2010 Oct 15 & 1.24 & 0.52 & $-$5 & 837 & 0.19 & 0.70 & 20 & 0.21 & 0.60  &$27$ & 4.1576   \\  
 &   & 2011 Apr 11 & 1.16 & 0.49 & $-$5 & 1299 & 0.21 & 1.10 & 18 & 0.21 & 0.66  &$30$ & 4.1577   \\  
 &   & 2011 May 26 & 1.61 & 0.52 & $-$13 & 1399 & 0.19 & 1.10 & 9.1 & 0.22 & 0.65  &$10$ & 4.1578   \\  
 &   & 2012 Jan 14 & 1.29 & 0.57 & $-$5 & 1328 & 0.18 & 0.80 & 35 & 0.20 & 0.58  &$10$ & 4.1579   \\  
 &   & 2012 Sep 27 & 1.20 & 0.53 & $-$5 & 1033 & 0.17 & 0.80 & 27 & 0.20 & 0.57  &$13$ & 4.1580   \\  
 &   & 2013 Jan 21 & 1.23 & 0.54 & $-$5 & 1093 & 0.15 & 0.90 & 42 & 0.16 & 0.49  &$17$ & 4.1581   \\  
 &   & 2013 Jul 30 & 1.18 & 0.53 & $-$4 & 840 & 0.23 & 0.80 & 25 & 0.26 & 0.76  &$1$ & 4.1582   \\  
0738+313 & OI 363  & 2001 Sep 6\tablenotemark{a} & 1.27 & 0.60 & $-$13 & 1634 & 0.29 & 1.60 & 9.3 & 0.32 & 0.86  &$96$ & 4.1583   \\  
 &   & 2003 Feb 5 & 1.14 & 0.71 & $-$34 & 1012 & 0.32 & 1.30 & 17 & 0.39 & 1.13  &$63$ & 4.1584   \\  
 &   & 2004 Jun 11 & 0.96 & 0.53 & $-$8 & 1210 & 0.26 & 1.10 & 32 & 0.36 & 0.95  &$51$ & 4.1585   \\  
 &   & 2005 May 26 & 0.88 & 0.54 & $-$6 & 1170 & 0.29 & 1.30 & 34 & 0.34 & 1.11  &$53$ & 4.1586   \\  
 &   & 2005 Sep 16 & 1.01 & 0.59 & 1 & 1235 & 0.22 & 0.90 & 46 & 0.26 & 0.86  &$52$ & 4.1587   \\  
 &   & 2006 Sep 6 & 0.93 & 0.55 & $-$15 & 1224 & 0.45 & 1.60 & 30 & 0.49 & 1.53  &$56$ & 4.1588   \\  
 &   & 2007 Aug 9 & 0.92 & 0.56 & $-$9 & 1369 & 0.21 & 0.80 & 46 & 0.24 & 0.78  &$64$ & 4.1589   \\  
 &   & 2008 Aug 6 & 0.98 & 0.54 & $-$10 & 1283 & 0.23 & 1.20 & 39 & 0.25 & 0.86  &$40$ & 4.1590   \\  
 &   & 2009 Mar 25 & 1.07 & 0.58 & $-$6 & 1127 & 0.16 & 1.10 & 34 & 0.18 & 0.61  &$50$ & 4.1591   \\  
 &   & 2010 Jun 19 & 1.07 & 0.57 & $-$11 & 1217 & 0.17 & 0.70 & 59 & 0.17 & 0.56  &$47$ & 4.1592   \\  
 &   & 2011 Jun 6 & 0.96 & 0.52 & $-$2 & 1259 & 0.17 & 1.00 & 61 & 0.20 & 0.62  &$38$ & 4.1593   \\  
 &   & 2012 Jun 25 & 0.88 & 0.53 & $-$13 & 1775 & 0.15 & 1.20 & 61 & 0.16 & 0.74  &$32$ & 4.1594   \\  
 &   & 2012 Nov 28 & 1.00 & 0.54 & $-$10 & 1934 & 0.16 & 0.90 & 60 & 0.16 & 0.68  &$35$ & 4.1595   \\  
 &   & 2013 Jul 30 & 0.91 & 0.55 & $-$4 & 2127 & 0.22 & 1.30 & 37 & 0.24 & 0.81  &$45$ & 4.1596   \\  
 &   & 2014 Feb 14 & 0.89 & 0.61 & $-$6 & 2170 & 0.09 & 0.70 & 54 & 0.09 & 0.52  &$59$ & 4.1597   \\  
 &   & 2015 Jan 18 & 1.03 & 0.59 & $-$3 & 1929 & 0.11 & 0.80 & 78 & 0.11 & 0.37  &$60$ & 4.1598   \\  
 &   & 2015 Aug 11 & 0.85 & 0.55 & $-$1 & 2150 & 0.11 & 0.60 & 44 & 0.20 & 0.45  &$49$ & 4.1599   \\  
 &   & 2016 Jan 22 & 1.11 & 0.71 & 8 & 2222 & 0.08 & 0.60 & 63 & 0.09 & 0.49  &$44$ & 4.1600   \\  
 &   & 2016 Jun 16 & 0.98 & 0.57 & $-$12 & 2361 & 0.08 & 1.00 & 51 & 0.09 & 0.51  &$46$ & 4.1601   \\  
 &   & 2016 Oct 29 & 0.92 & 0.56 & $-$4 & 2236 & 0.09 & 0.50 & 52 & 0.11 & 0.47  &$52$ & 4.1602   \\  
0738+548 & VIPS 0027  & 2011 Feb 27 & 0.70 & 0.60 & 3 & 353 & 0.19 & 0.60 & 13 & 0.22 & 0.62  &$130$ & 4.1603   \\  
 &   & 2011 May 21 & 0.71 & 0.52 & $-$10 & 547 & 0.18 & 0.60 & 11 & 0.20 & 0.58  &$128$ & 4.1604   \\  
 &   & 2011 Jun 24 & 0.78 & 0.57 & $-$11 & 606 & 0.16 & 0.50 & 8.4 & 0.18 & 0.53  &$102$ & 4.1605   \\  
 &   & 2011 Aug 26 & 0.80 & 0.64 & $-$38 & 643 & 0.18 & 0.50 & 19 & 0.20 & 0.59  &$83$ & 4.1606   \\  
 &   & 2011 Oct 3 & 0.70 & 0.59 & $-$7 & 636 & 0.17 & 0.50 & 22 & 0.18 & 0.52  &$101$ & 4.1607   \\  
 &   & 2013 Aug 20 & 0.74 & 0.52 & $-$11 & 261 & 0.25 & 0.50 & 1.2 & 0.26 & 0.69  &$47$ & 4.1608   \\  
0742+103 & PKS B0742+103  & 2004 Feb 11 & 1.44 & 0.57 & $-$14 & 1309 & 0.29 & 1.30 & 4.0 & 0.33 & 0.89  &$129$ & 4.1609   \\  
 &   & 2005 Mar 5 & 1.13 & 0.50 & $-$9 & 1468 & 0.25 & 1.30 & 3.8 & 0.30 & 1.09  &$22$ & 4.1610   \\  
 &   & 2005 Jun 3 & 1.28 & 0.55 & $-$11 & 1439 & 0.23 & 1.10 & 2.5 & 0.26 & 0.96  &$3$ & 4.1611   \\  
 &   & 2005 Nov 7 & 1.80 & 0.59 & $-$18 & 1311 & 0.22 & 1.10 & 2.7 & 0.25 & 0.86  &$133$ & 4.1612   \\  
 &   & 2006 Nov 10 & 1.28 & 0.56 & $-$11 & 1287 & 0.41 & 1.60 & 2.1 & 0.44 & 1.23  &$95$ & 4.1613   \\  
 &   & 2007 Apr 18 & 1.26 & 0.56 & $-$11 & 1309 & 0.29 & 1.20 & $<$ 1.0 & 0.32 & 1.09  &\n & 4.1614   \\  
 &   & 2007 Aug 16 & 1.15 & 0.57 & $-$3 & 1368 & 0.29 & 1.90 & 4.6 & 0.31 & 0.90  &$7$ & 4.1615   \\  
 &   & 2008 Jul 30 & 1.29 & 0.54 & $-$11 & 1294 & 0.21 & 1.40 & 2.4 & 0.23 & 0.67  &$0$ & 4.1616   \\  
 &   & 2009 Jan 7 & 1.33 & 0.64 & $-$6 & 1310 & 0.16 & 1.50 & 2.0 & 0.19 & 0.62  &$9$ & 4.1617   \\  
 &   & 2009 Jun 15 & 1.23 & 0.55 & $-$9 & 1410 & 0.17 & 1.70 & 6.4 & 0.19 & 0.61  &$154$ & 4.1618   \\  
 &   & 2009 Dec 17 & 1.20 & 0.49 & $-$7 & 1301 & 0.16 & 1.60 & 3.6 & 0.20 & 0.55  &$162$ & 4.1619   \\  
 &   & 2010 Jun 19 & 1.32 & 0.54 & $-$11 & 1326 & 0.17 & 1.10 & 4.2 & 0.19 & 0.56  &$155$ & 4.1620   \\  
 &   & 2011 Aug 15 & 1.15 & 0.50 & $-$1 & 1383 & 0.42 & 1.50 & 2.9 & 0.24 & 0.77  &$16$ & 4.1621   \\  
0743$-$006 & OI $-$072  & 2010 Oct 15 & 1.27 & 0.54 & $-$4 & 1197 & 0.19 & 0.70 & 34 & 0.20 & 0.59  &$142$ & 4.1622   \\  
 &   & 2011 Apr 11 & 1.16 & 0.49 & $-$4 & 1262 & 0.20 & 0.80 & 46 & 0.22 & 0.62  &$143$ & 4.1623   \\  
 &   & 2012 Feb 6 & 1.26 & 0.52 & $-$5 & 1469 & 0.16 & 0.60 & 55 & 0.17 & 0.52  &$135$ & 4.1624   \\  
 &   & 2012 Nov 21 & 1.39 & 0.56 & $-$8 & 1586 & 0.18 & 0.70 & 71 & 0.19 & 0.65  &$140$ & 4.1625   \\  
 &   & 2013 Feb 10 & 1.15 & 0.50 & $-$4 & 1541 & 0.17 & 0.70 & 78 & 0.20 & 0.60  &$143$ & 4.1626   \\  
0745+241 & S3 0745+24  & 1997 Feb 9\tablenotemark{a} & 0.95 & 0.54 & $-$3 & 609 & 0.34 & 0.90 & 20 & 0.40 & 1.40  &$98$ & 4.1627   \\  
 &   & 2000 Aug 25\tablenotemark{a} & 1.23 & 0.53 & $-$10 & 717 & 0.35 & 1.10 & 38 & 0.36 & 1.12  &$113$ & 4.1628   \\  
 &   & 2002 Dec 13\tablenotemark{a} & 1.23 & 0.59 & $-$5 & 709 & 0.48 & 1.10 & 21 & 0.53 & 1.20  &$116$ & 4.1629   \\  
 &   & 2003 Aug 23\tablenotemark{a} & 1.03 & 0.54 & 0 & 801 & 0.43 & 0.90 & 34 & 0.51 & 1.20  &$114$ & 4.1630   \\  
 &   & 2004 May 29\tablenotemark{a} & 1.18 & 0.58 & $-$3 & 726 & 0.38 & 1.10 & 17 & 0.50 & 1.00  &$114$ & 4.1631   \\  
 &   & 2010 Oct 25 & 1.07 & 0.55 & $-$10 & 1155 & 0.16 & 0.60 & 26 & 0.18 & 0.56  &$102$ & 4.1632   \\  
 &   & 2011 Jun 24 & 1.05 & 0.54 & $-$8 & 1113 & 0.17 & 0.70 & 24 & 0.18 & 0.70  &$112$ & 4.1633   \\  
 &   & 2012 Mar 4 & 1.00 & 0.73 & $-$11 & 813 & 0.16 & 0.60 & 49 & 0.18 & 0.59  &$99$ & 4.1634   \\  
 &   & 2012 Nov 2 & 1.05 & 0.52 & $-$8 & 818 & 0.15 & 0.50 & 26 & 0.16 & 0.48  &$100$ & 4.1635   \\  
 &   & 2013 Aug 12 & 0.98 & 0.48 & $-$7 & 968 & 0.19 & 0.60 & 13 & 0.21 & 0.97  &$72$ & 4.1636   \\  
0748+126 & OI 280  & 2003 Feb 5 & 1.14 & 0.58 & $-$11 & 2135 & 0.28 & 0.90 & 72 & 0.32 & 0.90  &$1$ & 4.1637   \\  
 &   & 2004 Jun 11 & 1.11 & 0.51 & $-$7 & 3130 & 0.27 & 1.50 & 44 & 0.45 & 1.21  &$11$ & 4.1638   \\  
 &   & 2005 Apr 21 & 1.89 & 0.64 & $-$19 & 2857 & 0.26 & 1.60 & 25 & 0.32 & 2.99  &$158$ & 4.1639   \\  
 &   & 2005 Sep 5 & 1.10 & 0.57 & $-$7 & 2912 & 0.27 & 1.60 & 49 & 0.31 & 1.18  &$11$ & 4.1640   \\  
 &   & 2005 Sep 16 & 1.21 & 0.55 & $-$5 & 2874 & 0.22 & 1.60 & 58 & 0.26 & 1.01  &$13$ & 4.1641   \\  
 &   & 2006 Aug 9 & 1.06 & 0.48 & $-$7 & 3817 & 0.52 & 2.40 & 172 & 0.62 & 1.97  &$29$ & 4.1642   \\  
 &   & 2007 Jan 6 & 1.16 & 0.52 & $-$5 & 3581 & 0.36 & 1.60 & 104 & 0.42 & 1.56  &$23$ & 4.1643   \\  
 &   & 2007 Mar 28 & 1.20 & 0.56 & $-$11 & 4067 & 0.33 & 1.20 & 128 & 0.36 & 1.54  &$40$ & 4.1644   \\  
 &   & 2007 Sep 6 & 1.09 & 0.55 & $-$3 & 4238 & 0.32 & 4.30 & 121 & 0.31 & 1.33  &$49$ & 4.1645   \\  
 &   & 2008 Aug 25 & 1.15 & 0.51 & $-$10 & 4894 & 0.28 & 1.60 & 142 & 0.28 & 1.48  &$32$ & 4.1646   \\  
 &   & 2009 Feb 25 & 1.19 & 0.52 & $-$8 & 4297 & 0.16 & 0.80 & 83 & 0.19 & 0.98  &$38$ & 4.1647   \\  
 &   & 2009 Aug 19 & 1.16 & 0.55 & $-$8 & 4815 & 0.20 & 1.00 & 113 & 0.23 & 1.97  &$163$ & 4.1648   \\  
 &   & 2010 Jul 12 & 1.26 & 0.48 & $-$8 & 3727 & 0.20 & 1.80 & 137 & 0.23 & 0.81  &$24$ & 4.1649   \\  
 &   & 2010 Dec 24 & 1.25 & 0.46 & $-$6 & 3400 & 0.19 & 1.20 & 90 & 0.23 & 0.70  &$34$ & 4.1650   \\  
 &   & 2011 Sep 12 & 1.12 & 0.48 & $-$7 & 3706 & 0.20 & 0.90 & 38 & 0.22 & 0.80  &$41$ & 4.1651   \\  
 &   & 2012 Jun 25 & 1.15 & 0.49 & $-$10 & 3389 & 0.14 & 1.00 & 57 & 0.17 & 1.47  &$13$ & 4.1652   \\  
0749+540 & 4C +54.15  & 2014 May 12 & 0.77 & 0.52 & 9 & 751 & 0.09 & 0.35 & 54 & 0.18 & 1.27  &$24$ & 4.1653   \\  
 &   & 2014 Jul 31 & 0.81 & 0.53 & 2 & 666 & 0.09 & 0.38 & 46 & 0.11 & 0.32  &$14$ & 4.1654   \\  
 &   & 2015 May 18 & 0.72 & 0.57 & 8 & 625 & 0.09 & 0.36 & 35 & 0.15 & 0.74  &$5$ & 4.1655   \\  
 &   & 2015 Sep 6 & 0.79 & 0.58 & 6 & 621 & 0.08 & 0.35 & 52 & 0.09 & 0.29  &$9$ & 4.1656   \\  
 &   & 2016 Mar 5 & 0.71 & 0.64 & 2 & 644 & 0.08 & 0.35 & 49 & 0.13 & 0.69  &$3$ & 4.1657   \\  
0752$-$116 & TXS 0752$-$116  & 2014 Jun 5 & 1.33 & 0.50 & $-$6 & 1380 & 0.09 & 0.52 & 13 & 0.13 & 0.74  &$176$ & 4.1658   \\  
 &   & 2014 Dec 12 & 1.28 & 0.53 & 4 & 1189 & 0.11 & 0.70 & 16 & 0.14 & 0.59  &$175$ & 4.1659   \\  
 &   & 2015 Jul 20 & 1.25 & 0.49 & $-$6 & 1263 & 0.12 & 0.67 & 20 & 0.15 & 0.76  &$146$ & 4.1660   \\  
 &   & 2015 Nov 25 & 1.33 & 0.52 & $-$5 & 1215 & 0.08 & 0.55 & 18 & 0.09 & 0.57  &$155$ & 4.1661   \\  
 &   & 2016 Mar 5 & 1.39 & 0.53 & $-$5 & 1201 & 0.09 & 0.55 & 3.4 & 0.10 & 0.54  &$93$ & 4.1662   \\  
 &   & 2016 Dec 26 & 2.18 & 0.71 & $-$9 & 1026 & 0.12 & 0.85 & 11 & 0.15 & 0.60  &$25$ & 4.1663   \\  
0754+100 & PKS 0754+100  & 1999 Dec 27\tablenotemark{a} & 1.25 & 0.59 & $-$9 & 1075 & 0.45 & 1.50 & 42 & 0.59 & 1.47  &$36$ & 4.1664   \\  
 &   & 2002 Nov 23 & 1.31 & 0.55 & $-$8 & 1811 & 0.25 & 0.90 & 101 & 0.29 & 0.94  &$21$ & 4.1665   \\  
 &   & 2003 Aug 28 & 1.19 & 0.55 & $-$8 & 1808 & 0.25 & 1.30 & 121 & 0.30 & 1.23  &$34$ & 4.1666   \\  
 &   & 2004 Aug 9 & 1.19 & 0.53 & $-$8 & 968 & 0.24 & 0.80 & 69 & 0.27 & 0.91  &$32$ & 4.1667   \\  
 &   & 2004 Dec 2 & 1.22 & 0.54 & $-$8 & 1014 & 0.21 & 0.90 & 32 & 0.25 & 0.84  &$44$ & 4.1668   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 1.27 & 0.50 & $-$5 & 1220 & 0.35 & 1.20 & 25 & 0.40 & 1.27  &$14$ & 4.1669   \\  
 &   & 2006 Apr 28 & 1.17 & 0.53 & $-$7 & 1303 & 0.47 & 1.50 & 57 & 0.52 & 1.60  &$64$ & 4.1670   \\  
 &   & 2007 Feb 5 & 1.40 & 0.58 & $-$14 & 1439 & 0.31 & 1.20 & 79 & 0.36 & 1.37  &$33$ & 4.1671   \\  
 &   & 2007 Jul 3 & 1.19 & 0.54 & $-$10 & 1502 & 0.23 & 0.90 & 106 & 0.27 & 0.90  &$32$ & 4.1672   \\  
 &   & 2008 May 30 & 1.23 & 0.52 & $-$9 & 1344 & 0.22 & 0.70 & 79 & 0.24 & 0.85  &$21$ & 4.1673   \\  
 &   & 2008 Oct 3 & 1.30 & 0.53 & $-$10 & 1235 & 0.16 & 0.80 & 56 & 0.18 & 0.60  &$38$ & 4.1674   \\  
 &   & 2009 Jan 7 & 1.28 & 0.61 & $-$4 & 1157 & 0.17 & 0.80 & 68 & 0.19 & 0.67  &$18$ & 4.1675   \\  
 &   & 2009 Jan 30 & 1.18 & 0.54 & $-$4 & 1185 & 0.15 & 0.60 & 54 & 0.16 & 0.54  &$29$ & 4.1676   \\  
 &   & 2009 May 2 & 1.12 & 0.49 & $-$8 & 1339 & 0.21 & 0.70 & 69 & 0.22 & 0.75  &$24$ & 4.1677   \\  
 &   & 2009 Aug 19 & 1.19 & 0.55 & $-$8 & 2011 & 0.17 & 0.80 & 118 & 0.25 & 1.23  &$27$ & 4.1678   \\  
 &   & 2010 Jan 16 & 1.30 & 0.55 & $-$7 & 1628 & 0.18 & 0.70 & 121 & 0.21 & 0.72  &$25$ & 4.1679   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 1.16 & 0.50 & $-$3 & 1291 & 0.39 & 1.30 & 87 & 0.39 & 1.26  &$28$ & 4.1680   \\  
 &   & 2010 Oct 25 & 1.25 & 0.53 & $-$9 & 1231 & 0.18 & 0.60 & 79 & 0.18 & 0.64  &$17$ & 4.1681   \\  
 &   & 2011 May 21 & 1.13 & 0.47 & $-$8 & 1498 & 0.20 & 1.30 & 73 & 0.21 & 0.76  &$15$ & 4.1682   \\  
 &   & 2012 Jan 2 & 1.23 & 0.56 & $-$7 & 1603 & 0.17 & 0.80 & 111 & 0.21 & 0.79  &$2$ & 4.1683   \\  
0804+499 & OJ 508  & 1997 Jun 1\tablenotemark{a} & 0.75 & 0.62 & $-$25 & 1095 & 0.27 & 1.20 & 16 & 0.31 & 0.93  &$48$ & 4.1684   \\  
 &   & 2004 Feb 11 & 0.77 & 0.58 & $-$20 & 679 & 0.26 & 0.80 & 3.5 & 0.35 & 0.90  &$54$ & 4.1685   \\  
 &   & 2004 Nov 1\tablenotemark{a} & 0.79 & 0.63 & $-$15 & 811 & 0.45 & 1.20 & 10 & 0.57 & 1.44  &$52$ & 4.1686   \\  
 &   & 2005 Mar 23 & 0.78 & 0.58 & $-$11 & 1553 & 0.24 & 0.90 & $<$ 0.8 & 0.27 & 0.92  &\n & 4.1687   \\  
 &   & 2005 May 13 & 0.81 & 0.66 & $-$16 & 1612 & 0.27 & 0.80 & 9.7 & 0.31 & 1.05  &$127$ & 4.1688   \\  
 &   & 2005 Oct 29 & 0.78 & 0.60 & $-$11 & 1104 & 0.23 & 0.80 & 11 & 0.26 & 0.91  &$112$ & 4.1689   \\  
 &   & 2006 Oct 6 & 0.75 & 0.60 & $-$10 & 457 & 0.39 & 1.30 & 18 & 0.48 & 1.39  &$69$ & 4.1690   \\  
 &   & 2007 Jun 3 & 0.73 & 0.60 & $-$25 & 680 & 0.38 & 1.30 & 15 & 0.39 & 1.17  &$81$ & 4.1691   \\  
 &   & 2008 Nov 26 & 0.83 & 0.64 & $-$27 & 594 & 0.15 & 0.60 & 21 & 0.16 & 0.51  &$87$ & 4.1692   \\  
 &   & 2009 May 2 & 0.70 & 0.57 & $-$13 & 564 & 0.20 & 0.70 & 13 & 0.21 & 0.64  &$69$ & 4.1693   \\  
 &   & 2010 Oct 15 & 0.76 & 0.61 & 1 & 419 & 0.17 & 0.60 & 12 & 0.21 & 0.65  &$65$ & 4.1694   \\  
0805$-$077 & PKS 0805$-$07  & 2002 Jun 15 & 1.26 & 0.48 & $-$7 & 1519 & 0.28 & 1.05 & 5.7 & 0.32 & 1.15  &$31$ & 4.1695   \\  
 &   & 2004 Apr 10 & 1.25 & 0.57 & 1 & 1164 & 0.32 & 1.20 & 33 & 0.39 & 1.19  &$11$ & 4.1696   \\  
 &   & 2005 Apr 21 & 2.48 & 0.61 & $-$20 & 763 & 0.26 & 1.00 & 17 & 0.29 & 0.99  &$66$ & 4.1697   \\  
 &   & 2005 Jul 24 & 1.39 & 0.52 & $-$10 & 824 & 0.26 & 0.75 & 19 & 0.30 & 0.97  &$88$ & 4.1698   \\  
 &   & 2005 Nov 7 & 1.69 & 0.55 & $-$14 & 1033 & 0.23 & 0.95 & 18 & 0.27 & 0.98  &$44$ & 4.1699   \\  
 &   & 2006 May 24 & 1.39 & 0.51 & $-$7 & 1076 & 0.45 & 1.80 & 6.6 & 0.52 & 1.51  &$61$ & 4.1700   \\  
 &   & 2007 Jun 3 & 1.29 & 0.52 & $-$6 & 1215 & 0.38 & 1.60 & 21 & 0.46 & 1.29  &$80$ & 4.1701   \\  
 &   & 2008 Jun 25 & 1.33 & 0.49 & $-$8 & 578 & 0.25 & 1.10 & 15 & 0.31 & 0.81  &$56$ & 4.1702   \\  
 &   & 2008 Jul 30 & 1.38 & 0.52 & $-$8 & 611 & 0.22 & 1.00 & 16 & 0.25 & 0.74  &$54$ & 4.1703   \\  
 &   & 2008 Nov 19 & 1.37 & 0.51 & $-$8 & 811 & 0.15 & 0.55 & 9.2 & 0.16 & 0.49  &$80$ & 4.1704   \\  
 &   & 2009 Feb 25 & 1.39 & 0.52 & $-$7 & 1223 & 0.17 & 0.75 & 18 & 0.19 & 0.61  &$111$ & 4.1705   \\  
 &   & 2009 Jun 25 & 1.37 & 0.53 & $-$4 & 1912 & 0.26 & 1.00 & 36 & 0.27 & 1.36  &$157$ & 4.1706   \\  
 &   & 2009 Dec 26 & 1.30 & 0.54 & $-$2 & 2129 & 0.18 & 0.60 & 62 & 0.21 & 0.97  &$169$ & 4.1707   \\  
 &   & 2010 Feb 11 & 1.35 & 0.52 & $-$3 & 2297 & 0.21 & 1.20 & 80 & 0.24 & 0.92  &$160$ & 4.1708   \\  
 &   & 2010 Aug 6 & 1.33 & 0.50 & $-$7 & 1970 & 0.19 & 1.10 & 57 & 0.23 & 0.70  &$164$ & 4.1709   \\  
 &   & 2011 Mar 5 & 1.45 & 0.62 & $-$1 & 1549 & 0.17 & 1.00 & 16 & 0.19 & 0.67  &$10$ & 4.1710   \\  
 &   & 2011 Oct 3 & 1.36 & 0.51 & $-$6 & 1598 & 0.18 & 1.00 & 68 & 0.21 & 0.70  &$56$ & 4.1711   \\  
 &   & 2012 Jun 25 & 1.35 & 0.49 & $-$9 & 727 & 0.13 & 0.80 & 13 & 0.15 & 0.51  &$47$ & 4.1712   \\  
 &   & 2012 Nov 28 & 1.42 & 0.54 & $-$6 & 713 & 0.15 & 0.80 & 13 & 0.18 & 0.59  &$64$ & 4.1713   \\  
 &   & 2013 Jun 2 & 1.28 & 0.50 & $-$1 & 803 & 0.21 & 0.60 & 25 & 0.23 & 0.80  &$58$ & 4.1714   \\  
0806+524 & 1ES 0806+524  & 2004 Aug 12\tablenotemark{a} & 0.99 & 0.56 & $-$3 & 153 & 0.76 & 2.30 & 4.6 & 1.14 & 3.43  &$52$ & 4.1715   \\  
 &   & 2005 Jun 5\tablenotemark{a} & 1.20 & 0.79 & $-$1 & 133 & 1.28 & 3.80 & $<$ 4.9 & 1.62 & 4.50  &\n & 4.1716   \\  
 &   & 2011 Oct 3 & 0.76 & 0.58 & $-$14 & 143 & 0.20 & 0.55 & 5.2 & 0.24 & 0.82  &$91$ & 4.1717   \\  
 &   & 2012 May 24 & 0.89 & 0.86 & $-$81 & 124 & 0.68 & 1.60 & 7.0 & 0.83 & 2.50  &$73$ & 4.1718   \\  
 &   & 2012 Sep 27 & 0.87 & 0.55 & 2 & 139 & 0.17 & 0.60 & 1.8 & 0.19 & 0.67  &$109$ & 4.1719   \\  
 &   & 2012 Nov 28 & 0.85 & 0.74 & $-$49 & 118 & 0.22 & 0.60 & 2.7 & 0.28 & 0.77  &$38$ & 4.1720   \\  
 &   & 2012 Dec 23 & 0.99 & 0.82 & 38 & 122 & 0.25 & 0.90 & 2.6 & 0.33 & 0.94  &$14$ & 4.1721   \\  
 &   & 2013 May 5 & 1.01 & 0.78 & $-$31 & 135 & 0.24 & 0.70 & 5.5 & 0.26 & 0.86  &$120$ & 4.1722   \\  
 &   & 2013 Aug 12 & 1.03 & 0.75 & 20 & 104 & 0.73 & 2.20 & 3.6 & 0.91 & 2.64  &$73$ & 4.1723   \\  
 &   & 2014 Feb 27 & 0.72 & 0.61 & $-$16 & 127 & 0.08 & 0.30 & 2.9 & 0.09 & 0.33  &$139$ & 4.1724   \\  
 &   & 2015 May 8 & 0.79 & 0.65 & 14 & 144 & 0.07 & 0.20 & 3.2 & 0.09 & 0.25  &$118$ & 4.1725   \\  
 &   & 2015 Oct 2 & 0.87 & 0.58 & $-$20 & 146 & 0.08 & 0.30 & 3.7 & 0.09 & 0.26  &$105$ & 4.1726   \\  
 &   & 2016 Jun 3 & 0.78 & 0.57 & 7 & 123 & 0.07 & 0.20 & 2.8 & 0.08 & 0.24  &$90$ & 4.1727   \\  
 &   & 2016 Jul 16 & 0.75 & 0.58 & 11 & 118 & 0.07 & 0.22 & 3.0 & 0.08 & 0.25  &$76$ & 4.1728   \\  
 &   & 2016 Sep 17 & 0.84 & 0.57 & $-$13 & 142 & 0.08 & 0.24 & 2.5 & 0.09 & 0.28  &$88$ & 4.1729   \\  
 &   & 2016 Nov 18 & 0.81 & 0.58 & $-$2 & 138 & 0.08 & 0.24 & 0.3 & 0.09 & 0.28  &$146$ & 4.1730   \\  
0808+019 & OJ 014  & 1999 Dec 27\tablenotemark{a} & 1.42 & 0.55 & $-$11 & 502 & 0.41 & 1.00 & 17 & 0.52 & 1.27  &$11$ & 4.1731   \\  
 &   & 2004 Feb 11 & 1.31 & 0.52 & $-$8 & 485 & 0.29 & 0.90 & 45 & 0.37 & 0.93  &$0$ & 4.1732   \\  
 &   & 2005 Mar 23 & 1.25 & 0.55 & $-$6 & 516 & 0.22 & 0.80 & 39 & 0.28 & 0.88  &$169$ & 4.1733   \\  
 &   & 2005 May 26 & 1.15 & 0.50 & $-$8 & 514 & 0.31 & 1.00 & 38 & 0.40 & 1.30  &$175$ & 4.1734   \\  
 &   & 2005 Dec 22 & 1.30 & 0.54 & $-$7 & 826 & 0.23 & 0.80 & 48 & 0.28 & 1.00  &$153$ & 4.1735   \\  
 &   & 2006 Aug 9 & 1.19 & 0.48 & $-$8 & 830 & 0.52 & 1.60 & 60 & 0.61 & 1.62  &$143$ & 4.1736   \\  
 &   & 2007 Aug 9 & 1.25 & 0.52 & $-$8 & 463 & 0.22 & 0.70 & 28 & 0.27 & 0.91  &$14$ & 4.1737   \\  
 &   & 2008 Nov 26 & 1.88 & 0.55 & $-$17 & 1235 & 0.15 & 0.60 & 47 & 0.16 & 0.58  &$131$ & 4.1738   \\  
 &   & 2009 Dec 17 & 1.31 & 0.49 & $-$9 & 954 & 0.18 & 0.90 & 31 & 0.20 & 0.65  &$133$ & 4.1739   \\  
 &   & 2010 Aug 27 & 1.24 & 0.49 & $-$7 & 885 & 0.17 & 0.70 & 48 & 0.20 & 0.71  &$1$ & 4.1740   \\  
 &   & 2010 Nov 13 & 1.45 & 0.54 & $-$11 & 993 & 0.17 & 0.60 & 40 & 0.18 & 0.57  &$16$ & 4.1741   \\  
 &   & 2011 Jul 24 & 1.41 & 0.62 & 3 & 974 & 0.21 & 0.80 & 36 & 0.23 & 0.86  &$151$ & 4.1742   \\  
0814+425 & OJ 425  & 1997 Feb 9\tablenotemark{a} & 0.75 & 0.59 & 11 & 1279 & 0.35 & 1.10 & 38 & 0.39 & 1.10  &$90$ & 4.1743   \\  
 &   & 1997 Nov 11\tablenotemark{a} & 0.75 & 0.57 & $-$15 & 1435 & 0.16 & 0.40 & 54 & 0.18 & 0.70  &$155$ & 4.1744   \\  
 &   & 2004 Feb 11 & 0.83 & 0.58 & $-$20 & 767 & 0.26 & 1.00 & 16 & 0.31 & 0.84  &$80$ & 4.1745   \\  
 &   & 2005 Mar 5 & 0.78 & 0.53 & $-$11 & 556 & 0.24 & 0.90 & 14 & 0.28 & 0.94  &$95$ & 4.1746   \\  
 &   & 2005 Jun 3 & 0.83 & 0.57 & $-$16 & 598 & 0.23 & 1.00 & 16 & 0.27 & 0.89  &$92$ & 4.1747   \\  
 &   & 2005 Nov 7 & 0.91 & 0.62 & $-$17 & 603 & 0.25 & 0.80 & 6.9 & 0.26 & 0.88  &$79$ & 4.1748   \\  
 &   & 2006 Nov 10 & 0.82 & 0.61 & $-$8 & 765 & 0.39 & 1.30 & 11 & 0.46 & 1.44  &$70$ & 4.1749   \\  
 &   & 2007 Aug 9 & 0.79 & 0.57 & $-$8 & 1176 & 0.23 & 0.80 & 39 & 0.25 & 0.78  &$1$ & 4.1750   \\  
 &   & 2008 Oct 3 & 0.87 & 0.59 & $-$11 & 1141 & 0.17 & 0.60 & 38 & 0.20 & 0.62  &$5$ & 4.1751   \\  
 &   & 2008 Dec 5\tablenotemark{a} & 0.83 & 0.57 & $-$21 & 1191 & 0.52 & 1.70 & 14 & 0.59 & 1.51  &$7$ & 4.1752   \\  
 &   & 2009 May 28 & 0.81 & 0.60 & $-$5 & 1684 & 0.18 & 0.60 & 21 & 0.20 & 0.72  &$171$ & 4.1753   \\  
 &   & 2009 Dec 10 & 0.85 & 0.61 & $-$10 & 1995 & 0.16 & 0.70 & 82 & 0.18 & 0.66  &$0$ & 4.1754   \\  
 &   & 2010 Sep 29 & 0.82 & 0.53 & $-$9 & 1459 & 0.19 & 1.00 & 79 & 0.20 & 0.71  &$149$ & 4.1755   \\  
 &   & 2010 Nov 29 & 0.88 & 0.54 & $-$8 & 1497 & 0.16 & 0.90 & 49 & 0.17 & 0.54  &$160$ & 4.1756   \\  
 &   & 2011 Jul 15 & 0.83 & 0.56 & $-$2 & 1671 & 0.17 & 0.80 & 35 & 0.19 & 0.68  &$124$ & 4.1757   \\  
 &   & 2011 Dec 12 & 0.88 & 0.67 & 11 & 1377 & 0.20 & 0.70 & 40 & 0.22 & 0.73  &$148$ & 4.1758   \\  
 &   & 2012 May 24 & 0.82 & 0.60 & $-$1 & 1136 & 0.20 & 0.80 & 15 & 0.21 & 0.70  &$175$ & 4.1759   \\  
 &   & 2013 Aug 20 & 0.84 & 0.47 & $-$12 & 732 & 0.22 & 0.80 & 20 & 0.24 & 0.70  &$142$ & 4.1760   \\  
0815$-$094 & TXS 0815$-$094  & 2013 Dec 15 & 1.55 & 0.59 & $-$9 & 164 & 0.09 & 0.60 & 4.1 & 0.10 & 0.29  &$71$ & 4.1761   \\  
 &   & 2014 Feb 14 & 1.45 & 0.57 & $-$4 & 158 & 0.07 & 0.40 & 4.4 & 0.08 & 0.24  &$74$ & 4.1762   \\  
 &   & 2014 Mar 30 & 1.55 & 0.68 & 9 & 172 & 0.09 & 0.45 & 3.0 & 0.10 & 0.29  &$73$ & 4.1763   \\  
 &   & 2014 Jul 31 & 1.31 & 0.54 & $-$5 & 144 & 0.09 & 0.47 & 2.1 & 0.10 & 0.28  &$82$ & 4.1764   \\  
 &   & 2015 Jun 16 & 1.45 & 0.56 & $-$8 & 182 & 0.10 & 0.49 & 2.9 & 0.11 & 0.33  &$83$ & 4.1765   \\  
 &   & 2015 Dec 19 & 1.44 & 0.51 & $-$8 & 169 & 0.07 & 0.30 & 3.7 & 0.08 & 0.25  &$95$ & 4.1766   \\  
 &   & 2016 Jun 9 & 1.29 & 0.49 & $-$6 & 180 & 0.08 & 0.35 & 3.6 & 0.09 & 0.26  &$103$ & 4.1767   \\  
 &   & 2016 Oct 29 & 1.33 & 0.52 & $-$6 & 197 & 0.09 & 0.26 & 3.8 & 0.10 & 0.50  &$114$ & 4.1768   \\  
0821+394 & 4C +39.23  & 2002 May 31 & 0.85 & 0.64 & $-$17 & 1386 & 0.24 & 1.00 & 54 & 0.29 & 1.18  &$173$ & 4.1769   \\  
 &   & 2003 Jun 15 & 0.88 & 0.56 & $-$6 & 1084 & 0.27 & 0.90 & 35 & 0.33 & 1.00  &$179$ & 4.1770   \\  
 &   & 2010 Sep 29 & 0.84 & 0.52 & $-$8 & 1048 & 0.18 & 0.80 & 33 & 0.20 & 1.16  &$31$ & 4.1771   \\  
 &   & 2011 Mar 5 & 0.91 & 0.67 & $-$14 & 1204 & 0.17 & 0.70 & 55 & 0.18 & 0.61  &$20$ & 4.1772   \\  
 &   & 2011 Oct 3 & 0.84 & 0.54 & $-$11 & 913 & 0.18 & 0.60 & 36 & 0.18 & 0.58  &$24$ & 4.1773   \\  
 &   & 2012 Jul 12 & 1.03 & 0.57 & $-$3 & 823 & 0.22 & 0.80 & 13 & 0.22 & 0.78  &$29$ & 4.1774   \\  
 &   & 2013 Jun 2 & 0.91 & 0.57 & 3 & 913 & 0.20 & 0.80 & 22 & 0.21 & 0.69  &$6$ & 4.1775   \\  
0821+621 & 4C +62.12  & 2004 Apr 24\tablenotemark{a} & 0.76 & 0.63 & 14 & 343 & 0.27 & 0.80 & 2.2 & 0.31 & 0.90  &$146$ & 4.1776   \\  
 &   & 2016 Sep 26\tablenotemark{a} & 0.69 & 0.55 & $-$3 & 293 & 0.10 & 0.25 & 4.8 & 0.11 & 0.27  &$143$ & 4.1777   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.70 & 0.59 & $-$8 & 298 & 0.09 & 0.27 & 6.1 & 0.10 & 0.32  &$137$ & 4.1778   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 0.88 & 0.73 & 16 & 279 & 0.09 & 0.28 & 5.9 & 0.11 & 0.34  &$139$ & 4.1779   \\  
0823+033 & PKS 0823+033  & 1997 Feb 9\tablenotemark{a} & 1.12 & 0.52 & $-$1 & 1260 & 0.35 & 1.20 & 64 & 0.44 & 1.33  &$41$ & 4.1780   \\  
 &   & 2000 Sep 24\tablenotemark{a} & 1.38 & 0.57 & $-$9 & 855 & 0.42 & 1.30 & 59 & 0.54 & 1.37  &$33$ & 4.1781   \\  
 &   & 2003 Jun 15 & 1.24 & 0.52 & $-$7 & 1099 & 0.29 & 1.20 & 14 & 0.32 & 0.95  &$20$ & 4.1782   \\  
 &   & 2005 Feb 5 & 1.50 & 0.70 & 16 & 1815 & 0.29 & 1.00 & 69 & 0.37 & 1.29  &$58$ & 4.1783   \\  
 &   & 2005 Jun 15 & 1.25 & 0.56 & $-$3 & 1712 & 0.22 & 1.10 & 77 & 0.30 & 1.05  &$76$ & 4.1784   \\  
 &   & 2005 Sep 19 & 1.29 & 0.54 & $-$10 & 1500 & 0.23 & 1.10 & 34 & 0.27 & 0.97  &$66$ & 4.1785   \\  
 &   & 2005 Dec 22 & 1.25 & 0.54 & $-$6 & 1456 & 0.22 & 0.90 & 23 & 0.25 & 0.92  &$148$ & 4.1786   \\  
 &   & 2006 Jun 15 & 1.26 & 0.51 & $-$8 & 1827 & 0.43 & 1.40 & 72 & 0.54 & 1.59  &$3$ & 4.1787   \\  
 &   & 2007 Mar 2 & 1.26 & 0.56 & $-$5 & 1405 & 0.32 & 1.10 & 95 & 0.36 & 1.11  &$42$ & 4.1788   \\  
 &   & 2007 Jul 3 & 1.29 & 0.52 & $-$10 & 2019 & 0.24 & 1.00 & 130 & 0.30 & 1.01  &$53$ & 4.1789   \\  
 &   & 2007 Aug 16 & 1.17 & 0.56 & $-$3 & 2090 & 0.27 & 1.30 & 140 & 0.29 & 1.12  &$55$ & 4.1790   \\  
 &   & 2008 Aug 25 & 1.21 & 0.49 & $-$9 & 1538 & 0.25 & 0.90 & 110 & 0.29 & 0.99  &$44$ & 4.1791   \\  
 &   & 2008 Dec 5\tablenotemark{a} & 1.34 & 0.51 & $-$12 & 2135 & 0.56 & 1.60 & 133 & 0.75 & 2.12  &$19$ & 4.1792   \\  
 &   & 2009 Jul 5 & 1.26 & 0.51 & $-$8 & 983 & 0.19 & 0.60 & 77 & 0.21 & 0.78  &$40$ & 4.1793   \\  
 &   & 2009 Dec 26 & 1.22 & 0.53 & $-$1 & 660 & 0.18 & 0.60 & 45 & 0.20 & 0.88  &$48$ & 4.1794   \\  
 &   & 2010 Sep 27 & 1.32 & 0.58 & $-$8 & 684 & 0.17 & 0.70 & 14 & 0.18 & 0.59  &$88$ & 4.1795   \\  
 &   & 2011 Jul 24 & 1.39 & 0.62 & 4 & 689 & 0.20 & 1.00 & 17 & 0.24 & 0.77  &$135$ & 4.1796   \\  
 &   & 2012 Apr 29 & 1.38 & 0.52 & $-$10 & 669 & 0.18 & 0.60 & 7.0 & 0.20 & 0.61  &$169$ & 4.1797   \\  
0823$-$223 & PKS 0823$-$223  & 2009 Oct 27 & 1.42 & 0.52 & $-$6 & 682 & 0.18 & 0.70 & 24 & 0.21 & 0.65  &$173$ & 4.1798   \\  
 &   & 2010 Jun 19 & 1.43 & 0.52 & $-$8 & 788 & 0.19 & 0.60 & 22 & 0.21 & 0.66  &$179$ & 4.1799   \\  
 &   & 2010 Nov 20 & 1.48 & 0.50 & $-$6 & 616 & 0.19 & 0.60 & 15 & 0.22 & 0.62  &$165$ & 4.1800   \\  
 &   & 2011 Sep 12 & 1.44 & 0.49 & $-$5 & 776 & 0.23 & 0.70 & 34 & 0.27 & 0.72  &$149$ & 4.1801   \\  
 &   & 2012 Aug 3 & 1.43 & 0.54 & $-$5 & 1226 & 0.12 & 0.60 & 63 & 0.17 & 0.80  &$141$ & 4.1802   \\  
 &   & 2013 Jul 22 & 1.34 & 0.49 & $-$6 & 1032 & 0.34 & 0.90 & 29 & 0.35 & 1.02  &$127$ & 4.1803   \\  
0827+243 & OJ 248  & 2002 May 31 & 1.04 & 0.59 & $-$15 & 1993 & 0.24 & 0.90 & 15 & 0.28 & 1.36  &$59$ & 4.1804   \\  
 &   & 2002 Jun 27\tablenotemark{a} & 1.21 & 0.50 & $-$6 & 2212 & 0.51 & 1.80 & 39 & 0.53 & 1.77  &$31$ & 4.1805   \\  
 &   & 2002 Jul 3\tablenotemark{a} & 1.23 & 0.56 & $-$4 & 2151 & 0.54 & 2.10 & 41 & 0.58 & 1.94  &$35$ & 4.1806   \\  
 &   & 2002 Nov 15\tablenotemark{a} & 1.26 & 0.50 & $-$8 & 1797 & 0.42 & 1.50 & 59 & 0.53 & 1.66  &$47$ & 4.1807   \\  
 &   & 2003 May 9 & 0.97 & 0.58 & $-$7 & 1309 & 0.25 & 0.80 & 42 & 0.28 & 0.88  &$37$ & 4.1808   \\  
 &   & 2003 May 26\tablenotemark{a} & 1.09 & 0.47 & $-$3 & 1332 & 0.45 & 1.60 & 25 & 0.55 & 1.63  &$17$ & 4.1809   \\  
 &   & 2003 Aug 27\tablenotemark{a} & 1.26 & 0.51 & $-$13 & 1716 & 0.33 & 1.00 & 97 & 0.39 & 1.20  &$43$ & 4.1810   \\  
 &   & 2004 Aug 12\tablenotemark{a} & 1.12 & 0.49 & $-$6 & 1629 & 0.33 & 1.00 & 30 & 0.37 & 1.16  &$15$ & 4.1811   \\  
 &   & 2005 Jan 6 & 1.06 & 0.55 & $-$1 & 1076 & 0.30 & 1.00 & 36 & 0.34 & 1.02  &$29$ & 4.1812   \\  
 &   & 2005 Feb 14\tablenotemark{a} & 1.22 & 0.47 & $-$6 & 1062 & 0.12 & 0.60 & 32 & 0.13 & 0.44  &$17$ & 4.1813   \\  
 &   & 2005 Apr 21 & 1.58 & 0.63 & $-$18 & 938 & 0.26 & 1.00 & 27 & 0.28 & 0.96  &$15$ & 4.1814   \\  
 &   & 2005 May 21\tablenotemark{a} & 1.26 & 0.49 & $-$2 & 944 & 0.14 & 1.00 & 33 & 0.17 & 0.51  &$9$ & 4.1815   \\  
 &   & 2005 Jul 14\tablenotemark{a} & 1.23 & 0.47 & $-$6 & 1072 & 0.13 & 0.50 & 21 & 0.14 & 0.45  &$23$ & 4.1816   \\  
 &   & 2005 Aug 29\tablenotemark{a} & 1.19 & 0.47 & $-$5 & 1118 & 0.12 & 0.40 & 29 & 0.14 & 0.41  &$13$ & 4.1817   \\  
 &   & 2005 Nov 7 & 1.14 & 0.59 & $-$15 & 915 & 0.22 & 0.80 & 48 & 0.26 & 0.83  &$21$ & 4.1818   \\  
 &   & 2006 May 24 & 1.01 & 0.58 & $-$15 & 774 & 0.44 & 1.40 & 31 & 0.49 & 1.51  &$24$ & 4.1819   \\  
 &   & 2007 Jun 3 & 0.94 & 0.55 & $-$13 & 718 & 0.36 & 1.10 & 16 & 0.39 & 1.15  &$49$ & 4.1820   \\  
 &   & 2008 Nov 19 & 1.09 & 0.53 & $-$8 & 1535 & 0.13 & 0.60 & 40 & 0.15 & 0.54  &$26$ & 4.1821   \\  
 &   & 2010 Aug 27 & 1.01 & 0.51 & $-$9 & 1357 & 0.18 & 0.60 & 10 & 0.19 & 0.60  &$50$ & 4.1822   \\  
 &   & 2010 Oct 15 & 0.99 & 0.56 & $-$3 & 1903 & 0.18 & 0.70 & 45 & 0.20 & 0.92  &$85$ & 4.1823   \\  
 &   & 2011 Jun 6 & 1.01 & 0.52 & $-$2 & 1551 & 0.19 & 0.70 & 68 & 0.21 & 0.67  &$48$ & 4.1824   \\  
 &   & 2012 Mar 4 & 0.99 & 0.66 & $-$9 & 1286 & 0.18 & 0.90 & 22 & 0.21 & 0.75  &$48$ & 4.1825   \\  
 &   & 2012 Nov 11 & 1.12 & 0.53 & $-$11 & 909 & 0.15 & 0.80 & 33 & 0.18 & 0.57  &$36$ & 4.1826   \\  
 &   & 2012 Dec 10 & 1.06 & 0.55 & $-$5 & 867 & 0.15 & 0.50 & 36 & 0.17 & 0.55  &$33$ & 4.1827   \\  
0829+046 & OJ 049  & 1999 Dec 27\tablenotemark{a} & 1.33 & 0.59 & $-$9 & 776 & 0.50 & 1.15 & 2.6 & 0.60 & 1.48  &$66$ & 4.1828   \\  
 &   & 2000 Jun 29\tablenotemark{a} & 1.20 & 0.49 & $-$7 & 812 & 0.40 & 1.30 & 16 & 0.46 & 1.47  &$15$ & 4.1829   \\  
 &   & 2001 Mar 23\tablenotemark{a} & 1.39 & 0.56 & $-$9 & 1366 & 0.41 & 1.30 & 13 & 0.48 & 1.64  &$85$ & 4.1830   \\  
 &   & 2003 Aug 28 & 1.20 & 0.53 & $-$7 & 825 & 0.27 & 0.90 & 71 & 0.31 & 1.14  &$48$ & 4.1831   \\  
 &   & 2003 Sep 27\tablenotemark{a} & 1.25 & 0.50 & $-$8 & 719 & 0.36 & 1.80 & 58 & 0.42 & 1.38  &$54$ & 4.1832   \\  
 &   & 2004 Jun 19\tablenotemark{a} & 1.23 & 0.49 & $-$9 & 939 & 0.38 & 1.80 & 63 & 0.45 & 1.42  &$44$ & 4.1833   \\  
 &   & 2005 Mar 9\tablenotemark{a} & 1.25 & 0.50 & $-$8 & 589 & 0.38 & 1.40 & 36 & 0.49 & 1.33  &$39$ & 4.1834   \\  
 &   & 2005 Mar 23 & 1.23 & 0.54 & $-$7 & 581 & 0.22 & 0.80 & 38 & 0.25 & 0.87  &$35$ & 4.1835   \\  
 &   & 2005 May 4\tablenotemark{a} & 1.29 & 0.55 & $-$6 & 505 & 0.41 & 1.55 & 26 & 0.47 & 1.56  &$41$ & 4.1836   \\  
 &   & 2005 Jun 18\tablenotemark{a} & 1.84 & 0.55 & $-$18 & 525 & 0.37 & 1.60 & 24 & 0.46 & 1.40  &$38$ & 4.1837   \\  
 &   & 2005 Jul 24 & 1.29 & 0.55 & $-$11 & 606 & 0.25 & 0.75 & 29 & 0.29 & 1.05  &$40$ & 4.1838   \\  
 &   & 2005 Dec 22 & 1.23 & 0.54 & $-$5 & 606 & 0.22 & 0.80 & 37 & 0.26 & 0.89  &$42$ & 4.1839   \\  
 &   & 2006 Jul 7 & 1.22 & 0.49 & $-$8 & 576 & 0.45 & 1.30 & 32 & 0.51 & 1.53  &$53$ & 4.1840   \\  
 &   & 2007 Feb 5 & 1.48 & 0.60 & $-$13 & 812 & 0.32 & 0.90 & 52 & 0.38 & 1.16  &$57$ & 4.1841   \\  
 &   & 2007 Jul 3 & 1.29 & 0.53 & $-$10 & 820 & 0.22 & 0.60 & 42 & 0.26 & 0.81  &$43$ & 4.1842   \\  
 &   & 2007 Sep 6 & 1.15 & 0.53 & $-$3 & 653 & 0.26 & 0.75 & 41 & 0.28 & 0.87  &$48$ & 4.1843   \\  
 &   & 2008 Jun 25 & 1.22 & 0.49 & $-$8 & 465 & 0.25 & 0.70 & 3.6 & 0.28 & 0.82  &$161$ & 4.1844   \\  
 &   & 2009 Feb 25 & 1.23 & 0.53 & $-$8 & 602 & 0.17 & 0.45 & 17 & 0.18 & 0.57  &$0$ & 4.1845   \\  
 &   & 2009 Oct 27 & 1.25 & 0.55 & $-$7 & 534 & 0.16 & 0.55 & 18 & 0.19 & 0.57  &$170$ & 4.1846   \\  
 &   & 2010 Sep 27 & 1.25 & 0.53 & $-$7 & 614 & 0.17 & 0.45 & 16 & 0.18 & 0.57  &$169$ & 4.1847   \\  
 &   & 2011 Aug 15 & 1.18 & 0.50 & $-$2 & 895 & 0.37 & 0.70 & 31 & 0.24 & 0.80  &$45$ & 4.1848   \\  
 &   & 2012 Feb 6 & 1.20 & 0.51 & $-$4 & 917 & 0.15 & 0.50 & 59 & 0.17 & 0.52  &$23$ & 4.1849   \\  
0831+557 & TXS 0831+557  & 2002 Jun 15 & 3.91 & 1.87 & $-$77 & 1012 & 0.84 & 2.60 & $<$ 3.5 & 1.17 & 2.22  &\n & 4.1850   \\  
0834$-$201 & PKS 0834$-$20  & 2006 Mar 9 & 1.54 & 0.59 & $-$5 & 2701 & 0.42 & 1.40 & 32 & 0.51 & 1.64  &$90$ & 4.1851   \\  
 &   & 2006 Dec 1 & 1.36 & 0.47 & $-$8 & 2446 & 0.52 & 1.70 & 21 & 0.63 & 2.01  &$57$ & 4.1852   \\  
 &   & 2008 May 30 & 1.51 & 0.51 & $-$7 & 2146 & 0.25 & 1.00 & 2.6 & 0.29 & 1.09  &$139$ & 4.1853   \\  
 &   & 2008 Nov 26 & 2.05 & 0.55 & $-$14 & 2129 & 0.18 & 1.50 & 6.6 & 0.20 & 1.07  &$164$ & 4.1854   \\  
 &   & 2009 Jan 30 & 1.44 & 0.52 & $-$7 & 2177 & 0.15 & 0.90 & 8.9 & 0.19 & 0.71  &$74$ & 4.1855   \\  
 &   & 2009 Mar 25 & 1.45 & 0.51 & $-$8 & 2070 & 0.19 & 0.90 & 28 & 0.21 & 0.74  &$112$ & 4.1856   \\  
 &   & 2009 Jul 23 & 1.39 & 0.53 & $-$3 & 2058 & 0.24 & 0.80 & 6.4 & 0.27 & 1.52  &$59$ & 4.1857   \\  
 &   & 2011 Feb 20 & 1.34 & 0.49 & $-$5 & 1603 & 0.21 & 0.80 & 9.7 & 0.24 & 0.85  &$106$ & 4.1858   \\  
0836+182 & TXS 0836+182  & 2016 Sep 26\tablenotemark{a} & 1.12 & 0.52 & $-$10 & 124 & 0.11 & 0.40 & 3.5 & 0.14 & 0.33  &$51$ & 4.1859   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.09 & 0.56 & $-$8 & 136 & 0.10 & 0.39 & 4.1 & 0.11 & 0.35  &$71$ & 4.1860   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.31 & 0.70 & 9 & 122 & 0.11 & 0.42 & 1.3 & 0.12 & 0.39  &$97$ & 4.1861   \\  
0836+710 & 4C +71.07  & 1997 Jun 1\tablenotemark{a} & 0.74 & 0.68 & $-$75 & 2093 & 0.66 & 1.10 & 53 & 0.25 & 0.78  &$113$ & 4.1862   \\  
 &   & 1999 Sep 1\tablenotemark{a} & 0.89 & 0.67 & $-$33 & 1944 & 0.57 & 1.70 & 29 & 0.61 & 1.73  &$121$ & 4.1863   \\  
 &   & 2003 Mar 29 & 0.85 & 0.55 & 13 & 1937 & 0.27 & 1.00 & 55 & 0.28 & 0.83  &$98$ & 4.1864   \\  
 &   & 2004 Sep 11 & 0.72 & 0.61 & $-$87 & 1805 & 0.25 & 1.10 & 102 & 0.30 & 0.99  &$99$ & 4.1865   \\  
 &   & 2005 May 26 & 0.72 & 0.60 & $-$87 & 1449 & 0.30 & 1.10 & 78 & 0.38 & 1.22  &$99$ & 4.1866   \\  
 &   & 2005 Oct 29 & 0.67 & 0.64 & 13 & 1724 & 0.23 & 0.90 & 78 & 0.26 & 0.88  &$103$ & 4.1867   \\  
 &   & 2006 Sep 6 & 0.67 & 0.62 & $-$35 & 2217 & 0.53 & 1.40 & 52 & 0.53 & 1.63  &$81$ & 4.1868   \\  
 &   & 2007 Aug 9 & 0.66 & 0.64 & 79 & 1689 & 0.25 & 0.90 & 48 & 0.27 & 0.83  &$88$ & 4.1869   \\  
 &   & 2008 Jul 30 & 0.68 & 0.64 & $-$60 & 1483 & 0.24 & 0.70 & 62 & 0.25 & 0.78  &$101$ & 4.1870   \\  
 &   & 2009 May 2 & 0.63 & 0.62 & 1 & 1582 & 0.23 & 0.70 & 62 & 0.23 & 0.72  &$101$ & 4.1871   \\  
 &   & 2010 Oct 25 & 0.69 & 0.65 & 44 & 2206 & 0.19 & 0.60 & 55 & 0.19 & 0.61  &$100$ & 4.1872   \\  
 &   & 2011 May 21 & 0.61 & 0.59 & $-$50 & 2431 & 0.21 & 1.30 & 54 & 0.23 & 0.77  &$94$ & 4.1873   \\  
 &   & 2011 Dec 12 & 0.74 & 0.71 & 28 & 2946 & 0.24 & 1.50 & 57 & 0.27 & 0.94  &$85$ & 4.1874   \\  
 &   & 2012 Jan 14 & 0.77 & 0.73 & $-$38 & 2981 & 0.20 & 1.20 & 63 & 0.22 & 0.74  &$97$ & 4.1875   \\  
 &   & 2012 Sep 2 & 0.79 & 0.64 & 58 & 2805 & 0.21 & 2.20 & 38 & 0.23 & 0.76  &$51$ & 4.1876   \\  
 &   & 2013 May 5 & 0.85 & 0.73 & 9 & 2276 & 0.19 & 1.30 & 62 & 0.21 & 0.78  &$93$ & 4.1877   \\  
 &   & 2014 Feb 14 & 0.72 & 0.67 & 74 & 2297 & 0.09 & 0.60 & 25 & 0.09 & 0.48  &$108$ & 4.1878   \\  
 &   & 2015 Jan 18 & 0.69 & 0.65 & $-$9 & 2377 & 0.11 & 1.48 & 52 & 0.15 & 0.60  &$62$ & 4.1879   \\  
 &   & 2015 Sep 6 & 0.66 & 0.60 & 0 & 2707 & 0.09 & 0.65 & 31 & 0.09 & 0.47  &$70$ & 4.1880   \\  
 &   & 2015 Dec 19 & 0.70 & 0.60 & 28 & 2735 & 0.08 & 0.40 & 15 & 0.11 & 0.46  &$82$ & 4.1881   \\  
 &   & 2016 Mar 5 & 0.66 & 0.59 & 66 & 2598 & 0.09 & 0.50 & 33 & 0.12 & 0.46  &$91$ & 4.1882   \\  
 &   & 2016 Jun 16 & 0.69 & 0.64 & $-$72 & 2636 & 0.09 & 0.80 & 38 & 0.09 & 0.45  &$108$ & 4.1883   \\  
 &   & 2016 Nov 18 & 0.70 & 0.61 & 41 & 2155 & 0.09 & 0.50 & 32 & 0.09 & 0.50  &$116$ & 4.1884   \\  
0837+012 & PKS 0837+012  & 2012 Jan 2 & 1.32 & 0.58 & $-$5 & 381 & 0.18 & 0.60 & 15 & 0.21 & 0.60  &$147$ & 4.1885   \\  
 &   & 2012 Jun 25 & 1.24 & 0.50 & $-$9 & 410 & 0.12 & 0.60 & 22 & 0.14 & 0.41  &$144$ & 4.1886   \\  
 &   & 2012 Nov 21 & 1.36 & 0.55 & $-$7 & 425 & 0.17 & 0.50 & 12 & 0.19 & 0.53  &$147$ & 4.1887   \\  
 &   & 2013 Mar 31 & 1.18 & 0.54 & $-$5 & 561 & 0.19 & 0.70 & 13 & 0.21 & 0.61  &$162$ & 4.1888   \\  
 &   & 2013 Jul 30 & 1.28 & 0.53 & $-$7 & 472 & 0.23 & 0.70 & 16 & 0.25 & 0.73  &$157$ & 4.1889   \\  
 &   & 2013 Aug 12 & 1.20 & 0.47 & $-$6 & 455 & 0.20 & 0.70 & 17 & 0.22 & 0.67  &$162$ & 4.1890   \\  
0838+133 & 3C 207  & 1999 Aug 30\tablenotemark{a} & 1.32 & 0.57 & $-$13 & 802 & 0.13 & 0.50 & 7.6 & 0.14 & 0.50  &$12$ & 4.1891   \\  
 &   & 2008 May 30 & 1.19 & 0.53 & $-$8 & 658 & 0.23 & 0.70 & 15 & 0.23 & 0.74  &$8$ & 4.1892   \\  
 &   & 2009 Jun 15 & 1.16 & 0.54 & $-$9 & 891 & 0.18 & 0.60 & 13 & 0.20 & 0.60  &$24$ & 4.1893   \\  
 &   & 2010 Feb 11 & 1.20 & 0.54 & $-$5 & 1183 & 0.20 & 0.90 & 20 & 0.23 & 0.70  &$13$ & 4.1894   \\  
 &   & 2011 Apr 11 & 1.05 & 0.50 & $-$6 & 1231 & 0.19 & 0.60 & 5.9 & 0.21 & 0.69  &$159$ & 4.1895   \\  
 &   & 2012 Jun 25 & 1.10 & 0.51 & $-$11 & 1348 & 0.13 & 0.40 & 21 & 0.14 & 0.49  &$6$ & 4.1896   \\  
 &   & 2014 Nov 18\tablenotemark{a} & 1.23 & 0.54 & 1 & 816 & 0.06 & 0.50 & 15 & 0.06 & 0.35  &$127$ & 4.1897   \\  
0845$-$068 & PMN J0847$-$0703  & 2014 Jun 5 & 1.27 & 0.52 & $-$4 & 370 & 0.09 & 0.36 & 4.8 & 0.10 & 0.28  &$128$ & 4.1898   \\  
 &   & 2014 Dec 12 & 1.17 & 0.48 & $-$2 & 448 & 0.10 & 0.60 & 19 & 0.12 & 0.37  &$119$ & 4.1899   \\  
 &   & 2015 Jun 16 & 1.30 & 0.54 & $-$4 & 424 & 0.10 & 0.39 & 7.3 & 0.12 & 0.34  &$104$ & 4.1900   \\  
 &   & 2015 Sep 6 & 1.38 & 0.56 & $-$4 & 362 & 0.09 & 0.37 & 6.5 & 0.10 & 0.31  &$82$ & 4.1901   \\  
 &   & 2016 Jun 3 & 1.27 & 0.50 & $-$6 & 267 & 0.08 & 0.24 & 9.8 & 0.09 & 0.27  &$128$ & 4.1902   \\  
 &   & 2016 Aug 9 & 1.16 & 0.48 & $-$4 & 216 & 0.09 & 0.28 & 3.6 & 0.10 & 0.32  &$132$ & 4.1903   \\  
0846+513 & SBS 0846+513  & 2011 May 26 & 0.83 & 0.58 & $-$11 & 249 & 0.19 & 0.50 & 7.0 & 0.21 & 0.62  &$163$ & 4.1904   \\  
 &   & 2011 Jul 15 & 0.77 & 0.59 & 3 & 220 & 0.18 & 0.50 & 2.9 & 0.20 & 0.64  &$105$ & 4.1905   \\  
 &   & 2012 Jan 2 & 0.81 & 0.64 & $-$11 & 236 & 0.18 & 0.50 & 8.3 & 0.20 & 0.58  &$174$ & 4.1906   \\  
 &   & 2012 Jun 25 & 0.71 & 0.57 & $-$17 & 310 & 0.12 & 0.40 & 10 & 0.14 & 0.38  &$168$ & 4.1907   \\  
 &   & 2012 Nov 2 & 0.73 & 0.59 & $-$6 & 317 & 0.15 & 0.40 & 7.6 & 0.16 & 0.50  &$159$ & 4.1908   \\  
 &   & 2013 Jan 21 & 0.76 & 0.61 & 4 & 253 & 0.13 & 0.40 & 2.7 & 0.15 & 0.47  &$168$ & 4.1909   \\  
 &   & 2013 Jul 8 & 0.73 & 0.50 & 1 & 376 & 0.17 & 0.50 & 4.0 & 0.20 & 0.58  &$28$ & 4.1910   \\  
 &   & 2014 Feb 8\tablenotemark{a} & 0.89 & 0.67 & 47 & 348 & 0.14 & 0.42 & 4.7 & 0.17 & 0.45  &$8$ & 4.1911   \\  
 &   & 2014 May 4\tablenotemark{a} & 1.02 & 0.61 & 56 & 361 & 0.17 & 0.52 & 12 & 0.20 & 0.66  &$168$ & 4.1912   \\  
 &   & 2014 Jun 30\tablenotemark{a} & 0.80 & 0.65 & 69 & 346 & 0.16 & 0.60 & 3.4 & 0.18 & 0.70  &$35$ & 4.1913   \\  
 &   & 2014 Aug 28\tablenotemark{a} & 0.74 & 0.65 & 84 & 308 & 0.18 & 0.45 & 2.8 & 0.20 & 0.60  &$2$ & 4.1914   \\  
 &   & 2014 Dec 15\tablenotemark{a} & 0.88 & 0.72 & 82 & 456 & 0.15 & 0.45 & 4.5 & 0.16 & 0.51  &$126$ & 4.1915   \\  
 &   & 2015 Feb 20\tablenotemark{a} & 0.78 & 0.76 & 20 & 436 & 0.17 & 0.50 & 1.6 & 0.20 & 0.60  &$91$ & 4.1916   \\  
 &   & 2015 Jun 18\tablenotemark{a} & 0.74 & 0.67 & 85 & 260 & 0.15 & 0.46 & 3.1 & 0.18 & 0.43  &$97$ & 4.1917   \\  
0847$-$120 & PMN J0850$-$1213  & 2006 Feb 12 & 1.33 & 0.52 & $-$5 & 686 & 0.45 & 1.40 & 14 & 0.45 & 1.41  &$145$ & 4.1918   \\  
 &   & 2006 Dec 1 & 1.27 & 0.47 & $-$7 & 508 & 0.51 & 1.50 & 4.6 & 0.54 & 1.57  &$149$ & 4.1919   \\  
 &   & 2007 Mar 28 & 1.62 & 0.54 & $-$11 & 653 & 0.33 & 1.00 & 6.1 & 0.37 & 1.11  &$51$ & 4.1920   \\  
 &   & 2007 Aug 24 & 1.31 & 0.49 & $-$6 & 809 & 0.24 & 0.70 & 13 & 0.27 & 0.85  &$10$ & 4.1921   \\  
 &   & 2008 Jun 25 & 1.31 & 0.47 & $-$6 & 949 & 0.24 & 1.00 & 36 & 0.27 & 0.98  &$100$ & 4.1922   \\  
 &   & 2009 Jan 7 & 1.46 & 0.58 & $-$3 & 381 & 0.17 & 0.80 & 14 & 0.18 & 0.54  &$118$ & 4.1923   \\  
 &   & 2009 Jun 3 & 1.37 & 0.53 & $-$5 & 764 & 0.21 & 0.70 & 15 & 0.24 & 0.73  &$102$ & 4.1924   \\  
 &   & 2010 Jan 16 & 1.58 & 0.54 & $-$8 & 429 & 0.18 & 0.60 & 13 & 0.20 & 0.62  &$89$ & 4.1925   \\  
 &   & 2010 Aug 6 & 1.30 & 0.48 & $-$6 & 1618 & 0.19 & 0.70 & 15 & 0.21 & 0.72  &$83$ & 4.1926   \\  
 &   & 2010 Nov 4 & 1.67 & 0.58 & $-$10 & 1231 & 0.20 & 1.00 & 31 & 0.24 & 1.03  &$127$ & 4.1927   \\  
 &   & 2011 Jun 24 & 1.34 & 0.50 & $-$6 & 626 & 0.17 & 0.50 & 5.6 & 0.18 & 0.62  &$40$ & 4.1928   \\  
0850+581 & 4C +58.17  & 2004 Jun 28\tablenotemark{a} & 1.02 & 0.52 & 0 & 547 & 0.24 & 0.70 & 15 & 0.27 & 0.80  &$61$ & 4.1929   \\  
 &   & 2007 Mar 2 & 0.81 & 0.69 & $-$24 & 404 & 0.40 & 1.40 & 7.6 & 0.56 & 1.41  &$40$ & 4.1930   \\  
 &   & 2008 Sep 12 & 0.76 & 0.64 & $-$13 & 406 & 0.27 & 0.80 & 10 & 0.32 & 0.92  &$68$ & 4.1931   \\  
 &   & 2009 Dec 17 & 0.72 & 0.60 & $-$4 & 389 & 0.16 & 0.50 & 17 & 0.18 & 0.56  &$70$ & 4.1932   \\  
 &   & 2010 Nov 4 & 0.82 & 0.68 & $-$14 & 459 & 0.18 & 0.70 & 21 & 0.20 & 0.63  &$59$ & 4.1933   \\  
0851+202 & OJ 287  & 1996 Jan 19\tablenotemark{a} & 1.16 & 0.50 & 8 & 2179 & 0.44 & 2.90 & 76 & 0.40 & 1.56  &$8$ & 4.1934   \\  
 &   & 1996 Mar 22\tablenotemark{a} & 1.04 & 0.47 & 0 & 1578 & 0.41 & 1.90 & 39 & 0.44 & 1.41  &$169$ & 4.1935   \\  
 &   & 1996 May 27\tablenotemark{a} & 1.16 & 0.60 & 22 & 1496 & 0.42 & 1.50 & 37 & 0.47 & 1.72  &$0$ & 4.1936   \\  
 &   & 1996 Jun 22\tablenotemark{a} & 1.08 & 0.47 & 5 & 1439 & 0.52 & 1.50 & 38 & 0.57 & 1.63  &$150$ & 4.1937   \\  
 &   & 1996 Jul 27\tablenotemark{a} & 1.08 & 0.52 & 3 & 1335 & 0.54 & 1.60 & 57 & 0.37 & 1.40  &$158$ & 4.1938   \\  
 &   & 1996 Sep 27\tablenotemark{a} & 1.09 & 0.50 & $-$2 & 1848 & 0.34 & 1.40 & 48 & 0.35 & 1.24  &$137$ & 4.1939   \\  
 &   & 1996 Dec 6\tablenotemark{a} & 1.19 & 0.50 & $-$5 & 1600 & 0.50 & 1.60 & 9.8 & 0.46 & 1.53  &$32$ & 4.1940   \\  
 &   & 1997 Feb 9\tablenotemark{a} & 0.93 & 0.56 & 2 & 1424 & 0.37 & 1.10 & 10 & 0.43 & 1.34  &$33$ & 4.1941   \\  
 &   & 1997 Nov 11\tablenotemark{a} & 0.96 & 0.56 & $-$5 & 1929 & 0.43 & 1.30 & 41 & 0.50 & 1.47  &$105$ & 4.1942   \\  
 &   & 1997 Dec 7\tablenotemark{a} & 1.04 & 0.51 & $-$9 & 1639 & 0.54 & 2.20 & 50 & 0.55 & 2.00  &$96$ & 4.1943   \\  
 &   & 1998 Jan 2\tablenotemark{a} & 1.02 & 0.64 & 1 & 1852 & 0.47 & 1.40 & 24 & 0.55 & 1.60  &$122$ & 4.1944   \\  
 &   & 1998 Jan 3\tablenotemark{a} & 1.10 & 0.54 & $-$10 & 1819 & 0.22 & 1.50 & 39 & 0.25 & 1.30  &$114$ & 4.1945   \\  
 &   & 1998 Jan 19\tablenotemark{a} & 0.94 & 0.49 & $-$9 & 1616 & 0.35 & 2.00 & 42 & 0.39 & 1.70  &$132$ & 4.1946   \\  
 &   & 1998 Apr 27\tablenotemark{a} & 1.03 & 0.60 & 1 & 2459 & 0.38 & 1.10 & 90 & 0.45 & 1.40  &$162$ & 4.1947   \\  
 &   & 1998 May 29\tablenotemark{a} & 1.03 & 0.62 & $-$7 & 2275 & 0.24 & 1.55 & 5.9 & 0.25 & 1.20  &$44$ & 4.1948   \\  
 &   & 1998 Oct 25\tablenotemark{a} & 1.01 & 0.58 & $-$5 & 1633 & 0.29 & 0.90 & 27 & 0.33 & 1.05  &$147$ & 4.1949   \\  
 &   & 1999 Jan 7\tablenotemark{a} & 1.19 & 0.81 & 19 & 1881 & 0.48 & 1.50 & 11 & 0.52 & 1.63  &$95$ & 4.1950   \\  
 &   & 1999 Feb 8\tablenotemark{a} & 1.03 & 0.57 & $-$5 & 2266 & 0.29 & 1.00 & 40 & 0.31 & 1.10  &$78$ & 4.1951   \\  
 &   & 1999 Jul 24\tablenotemark{a} & 1.39 & 0.55 & $-$17 & 2284 & 0.46 & 1.40 & 70 & 0.48 & 1.65  &$11$ & 4.1952   \\  
 &   & 1999 Oct 16\tablenotemark{a} & 1.26 & 0.54 & $-$8 & 1979 & 0.40 & 1.20 & 13 & 0.43 & 1.31  &$113$ & 4.1953   \\  
 &   & 1999 Dec 23\tablenotemark{a} & 1.00 & 0.51 & $-$1 & 2503 & 0.41 & 2.00 & 105 & 0.49 & 2.00  &$135$ & 4.1954   \\  
 &   & 1999 Dec 31\tablenotemark{a} & 1.09 & 0.61 & $-$9 & 2526 & 0.31 & 1.90 & 111 & 0.35 & 1.07  &$136$ & 4.1955   \\  
 &   & 2000 Apr 7\tablenotemark{a} & 1.15 & 0.51 & $-$2 & 1709 & 0.34 & 2.00 & 59 & 0.34 & 1.30  &$121$ & 4.1956   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 1.29 & 0.48 & $-$15 & 1291 & 0.36 & 1.10 & 27 & 0.40 & 1.31  &$119$ & 4.1957   \\  
 &   & 2000 Jun 29\tablenotemark{a} & 1.19 & 0.49 & $-$1 & 1344 & 0.56 & 1.70 & 27 & 0.62 & 2.22  &$118$ & 4.1958   \\  
 &   & 2000 Aug 25\tablenotemark{a} & 1.26 & 0.49 & $-$7 & 1393 & 0.54 & 1.60 & 11 & 0.60 & 1.81  &$116$ & 4.1959   \\  
 &   & 2001 Mar 5\tablenotemark{a} & 1.22 & 0.58 & 5 & 2439 & 0.68 & 2.90 & 79 & 0.77 & 2.39  &$127$ & 4.1960   \\  
 &   & 2001 Jun 30\tablenotemark{a} & 1.21 & 0.54 & $-$2 & 3706 & 0.45 & 2.40 & 74 & 0.52 & 1.60  &$179$ & 4.1961   \\  
 &   & 2001 Nov 2\tablenotemark{a} & 1.17 & 0.51 & $-$3 & 3066 & 0.47 & 1.90 & 84 & 0.47 & 1.53  &$171$ & 4.1962   \\  
 &   & 2002 Jan 7\tablenotemark{a} & 1.26 & 0.59 & 5 & 3027 & 0.40 & 1.80 & 157 & 0.47 & 1.48  &$170$ & 4.1963   \\  
 &   & 2002 Jun 27\tablenotemark{a} & 1.14 & 0.57 & $-$7 & 3849 & 0.42 & 1.90 & 49 & 0.45 & 1.56  &$159$ & 4.1964   \\  
 &   & 2002 Jul 3\tablenotemark{a} & 1.14 & 0.62 & $-$5 & 3906 & 0.46 & 1.25 & 29 & 0.51 & 1.86  &$48$ & 4.1965   \\  
 &   & 2002 Jul 19\tablenotemark{a} & 1.15 & 0.59 & $-$7 & 4006 & 0.39 & 2.80 & 8.2 & 0.42 & 1.21  &$65$ & 4.1966   \\  
 &   & 2002 Oct 9 & 1.17 & 0.57 & $-$12 & 4116 & 0.21 & 1.75 & 97 & 0.31 & 1.71  &$14$ & 4.1967   \\  
 &   & 2002 Nov 15\tablenotemark{a} & 1.21 & 0.55 & $-$11 & 3847 & 0.38 & 1.60 & 106 & 0.44 & 1.53  &$11$ & 4.1968   \\  
 &   & 2003 May 10\tablenotemark{a} & 1.11 & 0.52 & $-$5 & 3411 & 0.35 & 1.55 & 140 & 0.40 & 1.29  &$145$ & 4.1969   \\  
 &   & 2003 May 26\tablenotemark{a} & 1.04 & 0.55 & $-$3 & 2694 & 0.42 & 1.10 & 104 & 0.45 & 1.50  &$146$ & 4.1970   \\  
 &   & 2003 Aug 28 & 1.02 & 0.57 & $-$10 & 2487 & 0.25 & 1.20 & 109 & 0.31 & 1.57  &$144$ & 4.1971   \\  
 &   & 2004 Apr 1\tablenotemark{a} & 1.10 & 0.55 & $-$3 & 4640 & 0.38 & 2.00 & 152 & 0.40 & 1.51  &$9$ & 4.1972   \\  
 &   & 2004 Aug 9 & 1.08 & 0.56 & $-$7 & 4376 & 0.23 & 1.00 & 146 & 0.27 & 1.48  &$150$ & 4.1973   \\  
 &   & 2004 Dec 2 & 1.06 & 0.56 & $-$9 & 2735 & 0.20 & 1.00 & 201 & 0.25 & 0.92  &$140$ & 4.1974   \\  
 &   & 2005 Feb 14\tablenotemark{a} & 1.20 & 0.47 & $-$2 & 2663 & 0.43 & 1.80 & 197 & 0.46 & 1.61  &$140$ & 4.1975   \\  
 &   & 2005 Mar 13\tablenotemark{a} & 1.22 & 0.64 & $-$4 & 2293 & 0.40 & 1.45 & 155 & 0.45 & 1.46  &$142$ & 4.1976   \\  
 &   & 2005 May 14\tablenotemark{a} & 1.50 & 0.53 & $-$13 & 2258 & 0.26 & 1.70 & 69 & 0.38 & 1.44  &$141$ & 4.1977   \\  
 &   & 2005 May 19\tablenotemark{a} & 1.30 & 0.51 & $-$4 & 2150 & 0.46 & 1.65 & 103 & 0.68 & 1.83  &$141$ & 4.1978   \\  
 &   & 2005 May 21\tablenotemark{a} & 1.25 & 0.49 & 0 & 2393 & 0.54 & 1.70 & 137 & 0.68 & 1.79  &$140$ & 4.1979   \\  
 &   & 2005 Jun 3 & 1.09 & 0.53 & $-$10 & 2461 & 0.21 & 1.00 & 134 & 0.27 & 0.97  &$144$ & 4.1980   \\  
 &   & 2005 Jul 14\tablenotemark{a} & 1.23 & 0.48 & $-$4 & 3329 & 0.44 & 1.70 & 146 & 0.51 & 1.55  &$137$ & 4.1981   \\  
 &   & 2005 Aug 29\tablenotemark{a} & 1.19 & 0.48 & $-$4 & 3576 & 0.44 & 1.45 & 168 & 0.46 & 1.50  &$131$ & 4.1982   \\  
 &   & 2006 Apr 28 & 1.03 & 0.54 & $-$6 & 4953 & 0.43 & 2.40 & 183 & 0.53 & 2.10  &$179$ & 4.1983   \\  
 &   & 2007 Jan 6 & 1.14 & 0.55 & $-$2 & 2868 & 0.36 & 1.50 & 109 & 0.41 & 1.36  &$175$ & 4.1984   \\  
 &   & 2007 Mar 2 & 1.08 & 0.60 & $-$6 & 2265 & 0.31 & 1.20 & 113 & 0.33 & 1.04  &$159$ & 4.1985   \\  
 &   & 2007 Apr 18 & 1.08 & 0.56 & $-$10 & 1825 & 0.28 & 1.30 & 147 & 0.32 & 1.16  &$164$ & 4.1986   \\  
 &   & 2007 Jun 10 & 1.10 & 0.53 & $-$8 & 1762 & 0.29 & 1.10 & 92 & 0.34 & 1.11  &$159$ & 4.1987   \\  
 &   & 2007 Sep 6 & 1.04 & 0.55 & 1 & 2126 & 0.30 & 1.60 & 144 & 0.30 & 1.02  &$157$ & 4.1988   \\  
 &   & 2008 Jan 12\tablenotemark{a} & 1.19 & 0.49 & 0 & 2748 & 0.47 & 1.95 & 147 & 0.53 & 1.67  &$162$ & 4.1989   \\  
 &   & 2008 May 1 & 1.10 & 0.52 & $-$9 & 3109 & 0.23 & 1.10 & 108 & 0.26 & 1.05  &$154$ & 4.1990   \\  
 &   & 2008 Jul 5\tablenotemark{a} & 1.11 & 0.46 & $-$5 & 3339 & 0.50 & 1.65 & 74 & 0.54 & 1.87  &$160$ & 4.1991   \\  
 &   & 2008 Jul 17 & 1.12 & 0.54 & $-$8 & 3343 & 0.21 & 1.25 & 108 & 0.26 & 1.12  &$173$ & 4.1992   \\  
 &   & 2008 Aug 6 & 1.13 & 0.52 & $-$10 & 3302 & 0.24 & 1.00 & 67 & 0.29 & 1.25  &$173$ & 4.1993   \\  
 &   & 2008 Sep 12 & 1.23 & 0.55 & $-$11 & 3130 & 0.23 & 1.10 & 43 & 0.25 & 1.65  &$163$ & 4.1994   \\  
 &   & 2008 Nov 19 & 1.18 & 0.54 & $-$7 & 2840 & 0.14 & 0.85 & 164 & 0.16 & 0.69  &$155$ & 4.1995   \\  
 &   & 2009 Mar 25 & 1.15 & 0.57 & $-$8 & 4830 & 0.20 & 1.65 & 185 & 0.22 & 1.04  &$165$ & 4.1996   \\  
 &   & 2009 May 28 & 1.01 & 0.59 & $-$6 & 4661 & 0.21 & 1.60 & 259 & 0.23 & 1.43  &$154$ & 4.1997   \\  
 &   & 2009 Aug 19 & 1.08 & 0.57 & $-$9 & 6212 & 0.21 & 1.60 & 299 & 0.24 & 2.17  &$156$ & 4.1998   \\  
 &   & 2009 Oct 25\tablenotemark{a} & 1.18 & 0.50 & $-$11 & 7030 & 0.39 & 1.90 & 531 & 0.37 & 1.69  &$169$ & 4.1999   \\  
 &   & 2010 May 24\tablenotemark{a} & 1.31 & 0.59 & $-$13 & 4756 & 0.31 & 1.30 & 71 & 0.36 & 1.29  &$144$ & 4.2000   \\  
 &   & 2010 Jul 9\tablenotemark{a} & 1.12 & 0.51 & $-$12 & 4982 & 0.34 & 1.50 & 130 & 0.34 & 1.31  &$139$ & 4.2001   \\  
 &   & 2010 Aug 28\tablenotemark{a} & 1.06 & 0.50 & $-$7 & 3363 & 0.31 & 1.20 & 135 & 0.32 & 1.17  &$157$ & 4.2002   \\  
 &   & 2010 Oct 18\tablenotemark{a} & 1.07 & 0.50 & $-$8 & 5203 & 0.33 & 1.55 & 283 & 0.30 & 1.39  &$138$ & 4.2003   \\  
 &   & 2011 Feb 27 & 1.00 & 0.51 & $-$6 & 6858 & 0.24 & 1.90 & 400 & 0.26 & 1.48  &$147$ & 4.2004   \\  
 &   & 2011 Aug 26 & 1.11 & 0.58 & $-$12 & 6249 & 0.22 & 1.25 & 97 & 0.23 & 1.28  &$122$ & 4.2005   \\  
 &   & 2011 Sep 28\tablenotemark{a} & 1.21 & 0.59 & $-$3 & 4846 & 0.51 & 4.20 & 218 & 0.46 & 3.11  &$136$ & 4.2006   \\  
 &   & 2011 Nov 28\tablenotemark{a} & 1.08 & 0.57 & $-$15 & 6434 & 0.70 & 5.10 & 386 & 0.65 & 2.03  &$138$ & 4.2007   \\  
 &   & 2011 Dec 29 & 1.14 & 0.59 & $-$3 & 6016 & 0.26 & 3.50 & 292 & 0.28 & 2.17  &$128$ & 4.2008   \\  
 &   & 2012 May 24 & 1.05 & 0.52 & $-$1 & 6400 & 0.24 & 1.95 & 572 & 0.24 & 1.47  &$140$ & 4.2009   \\  
 &   & 2012 Oct 12\tablenotemark{a} & 1.11 & 0.50 & $-$2 & 4062 & 0.22 & 1.80 & 337 & 0.23 & 1.45  &$123$ & 4.2010   \\  
 &   & 2012 Oct 19\tablenotemark{a} & 1.30 & 0.57 & $-$6 & 4167 & 0.18 & 2.25 & 318 & 0.46 & 2.70  &$124$ & 4.2011   \\  
 &   & 2012 Oct 26\tablenotemark{a} & 1.07 & 0.59 & $-$12 & 4247 & 0.20 & 2.30 & 353 & 0.21 & 4.00  &$128$ & 4.2012   \\  
 &   & 2012 Nov 11 & 1.17 & 0.53 & $-$6 & 4624 & 0.16 & 0.90 & 388 & 0.23 & 1.23  &$129$ & 4.2013   \\  
 &   & 2012 Nov 16\tablenotemark{a} & 1.06 & 0.51 & $-$8 & 3823 & 0.20 & 1.30 & 305 & 0.36 & 0.95  &$127$ & 4.2014   \\  
 &   & 2013 May 5 & 1.40 & 0.57 & $-$16 & 4854 & 0.20 & 1.45 & 100 & 0.21 & 1.35  &$125$ & 4.2015   \\  
 &   & 2014 Jan 11 & 1.06 & 0.58 & $-$7 & 2978 & 0.09 & 0.35 & 45 & 0.16 & 0.59  &$145$ & 4.2016   \\  
 &   & 2014 Feb 8\tablenotemark{a} & 1.21 & 0.73 & 15 & 2915 & 0.41 & 1.90 & 39 & 0.82 & 2.20  &$103$ & 4.2017   \\  
 &   & 2014 May 4\tablenotemark{a} & 1.21 & 0.64 & 17 & 3945 & 0.56 & 3.00 & 37 & 0.55 & 2.09  &$151$ & 4.2018   \\  
 &   & 2014 Jun 30\tablenotemark{a} & 1.01 & 0.60 & 13 & 6359 & 1.00 & 8.00 & 361 & 0.73 & 4.30  &$169$ & 4.2019   \\  
 &   & 2014 Aug 28\tablenotemark{a} & 1.15 & 0.70 & 16 & 4236 & 0.86 & 2.52 & 229 & 3.67 & 8.00  &$148$ & 4.2020   \\  
 &   & 2014 Sep 1 & 1.01 & 0.51 & $-$2 & 4777 & 0.11 & 0.99 & 311 & 0.19 & 2.36  &$153$ & 4.2021   \\  
 &   & 2014 Nov 18\tablenotemark{a} & 1.24 & 0.56 & 2 & 4404 & 0.17 & 4.60 & 319 & 0.17 & 1.15  &$142$ & 4.2022   \\  
 &   & 2014 Dec 15\tablenotemark{a} & 1.27 & 0.68 & 0 & 5222 & 0.68 & 4.05 & 257 & 0.83 & 3.12  &$141$ & 4.2023   \\  
 &   & 2015 Feb 20\tablenotemark{a} & 1.32 & 0.74 & 9 & 6706 & 0.62 & 3.22 & 20 & 1.54 & 3.10  &$101$ & 4.2024   \\  
 &   & 2015 Jun 18\tablenotemark{a} & 1.15 & 0.57 & 7 & 3575 & 0.41 & 2.00 & 66 & 1.40 & 3.00  &$165$ & 4.2025   \\  
 &   & 2015 Jul 20 & 0.92 & 0.49 & $-$10 & 3716 & 0.15 & 1.40 & 178 & 0.18 & 2.00  &$144$ & 4.2026   \\  
 &   & 2016 Jan 16 & 1.10 & 0.58 & $-$2 & 3715 & 0.10 & 1.20 & 101 & 0.21 & 1.12  &$119$ & 4.2027   \\  
 &   & 2016 Jun 16 & 1.08 & 0.56 & $-$9 & 5477 & 0.10 & 1.20 & 306 & 0.12 & 1.70  &$121$ & 4.2028   \\  
 &   & 2016 Sep 26\tablenotemark{a} & 0.98 & 0.49 & $-$3 & 7281 & 0.16 & 0.80 & 178 & 0.29 & 2.00  &$51$ & 4.2029   \\  
 &   & 2016 Nov 12 & 1.08 & 0.55 & $-$1 & 6904 & 0.10 & 1.40 & 306 & 0.16 & 1.20  &$13$ & 4.2030   \\  
0854$-$108 & CRATES J0856$-$1105  & 2009 Dec 26 & 1.29 & 0.51 & $-$4 & 420 & 0.19 & 0.45 & 25 & 0.20 & 0.70  &$90$ & 4.2031   \\  
 &   & 2010 Sep 17 & 1.39 & 0.52 & $-$4 & 440 & 0.19 & 0.50 & 15 & 0.20 & 0.61  &$68$ & 4.2032   \\  
 &   & 2011 Aug 15 & 1.26 & 0.48 & $-$2 & 408 & 0.26 & 0.55 & 15 & 0.25 & 0.68  &$84$ & 4.2033   \\  
 &   & 2012 Jul 12 & 1.41 & 0.57 & $-$7 & 623 & 0.21 & 0.60 & 34 & 0.24 & 0.89  &$75$ & 4.2034   \\  
 &   & 2013 Jun 2 & 1.32 & 0.53 & $-$1 & 554 & 0.20 & 0.65 & 34 & 0.27 & 0.81  &$81$ & 4.2035   \\  
 &   & 2014 Jan 25 & 1.39 & 0.54 & $-$6 & 700 & 0.09 & 0.35 & 41 & 0.10 & 0.34  &$72$ & 4.2036   \\  
 &   & 2014 Dec 12 & 1.21 & 0.51 & $-$2 & 748 & 0.12 & 0.81 & 39 & 0.16 & 0.63  &$67$ & 4.2037   \\  
 &   & 2015 Dec 19 & 1.34 & 0.49 & $-$7 & 548 & 0.07 & 0.21 & 12 & 0.11 & 1.07  &$62$ & 4.2038   \\  
 &   & 2016 Nov 12 & 1.27 & 0.53 & $-$3 & 270 & 0.09 & 0.26 & 13 & 0.09 & 0.35  &$33$ & 4.2039   \\  
0859+210 & NVSS J090226+205045  & 2014 May 12 & 1.11 & 0.51 & $-$2 & 186 & 0.10 & 0.35 & 5.3 & 0.10 & 0.31  &$28$ & 4.2040   \\  
 &   & 2014 Nov 17 & 1.05 & 0.50 & $-$3 & 153 & 0.09 & 0.33 & 0.4 & 0.11 & 0.28  &$19$ & 4.2041   \\  
 &   & 2015 Jul 20 & 0.91 & 0.53 & $-$9 & 153 & 0.12 & 0.40 & 2.0 & 0.13 & 0.36  &$138$ & 4.2042   \\  
 &   & 2016 Jan 16 & 1.10 & 0.60 & $-$2 & 179 & 0.10 & 0.35 & 3.4 & 0.12 & 0.39  &$135$ & 4.2043   \\  
 &   & 2016 Jun 9 & 1.00 & 0.55 & $-$8 & 208 & 0.08 & 0.34 & 3.4 & 0.09 & 0.24  &$158$ & 4.2044   \\  
 &   & 2016 Dec 26 & 1.55 & 0.90 & $-$22 & 230 & 0.11 & 0.29 & 2.0 & 0.14 & 0.40  &$132$ & 4.2045   \\  
0859+470 & 4C +47.29  & 1999 Nov 13\tablenotemark{a} & 0.82 & 0.58 & $-$13 & 660 & 0.18 & 0.60 & 14 & 0.22 & 1.20  &$175$ & 4.2046   \\  
0859$-$140 & PKS B0859$-$140  & 2006 Feb 12 & 1.36 & 0.53 & $-$6 & 995 & 0.46 & 1.50 & 42 & 0.49 & 1.40  &$53$ & 4.2047   \\  
 &   & 2008 Sep 12 & 1.49 & 0.53 & $-$10 & 981 & 0.23 & 0.80 & 29 & 0.28 & 0.82  &$56$ & 4.2048   \\  
 &   & 2009 Dec 17 & 1.43 & 0.50 & $-$10 & 722 & 0.18 & 1.00 & 15 & 0.20 & 0.58  &$55$ & 4.2049   \\  
 &   & 2012 Mar 27 & 1.39 & 0.48 & $-$6 & 808 & 0.17 & 1.60 & 17 & 0.18 & 0.53  &$52$ & 4.2050   \\  
 &   & 2012 Nov 21 & 1.54 & 0.53 & $-$7 & 762 & 0.18 & 0.70 & 19 & 0.20 & 0.59  &$54$ & 4.2051   \\  
 &   & 2013 Feb 10 & 1.29 & 0.51 & $-$3 & 703 & 0.18 & 1.00 & 18 & 0.20 & 0.56  &$53$ & 4.2052   \\  
 &   & 2013 Jul 22 & 1.37 & 0.49 & $-$7 & 640 & 0.28 & 0.80 & 22 & 0.31 & 0.80  &$60$ & 4.2053   \\  
0903$-$088 & PMN J0906$-$0905  & 2014 Feb 27 & 1.27 & 0.52 & $-$2 & 166 & 0.08 & 0.25 & 8.0 & 0.10 & 0.32  &$105$ & 4.2054   \\  
 &   & 2014 Sep 1 & 1.30 & 0.51 & $-$4 & 173 & 0.10 & 0.29 & 13 & 0.11 & 0.31  &$100$ & 4.2055   \\  
 &   & 2015 May 18 & 1.23 & 0.49 & $-$4 & 306 & 0.10 & 0.29 & 13 & 0.12 & 0.63  &$114$ & 4.2056   \\  
 &   & 2015 Aug 11 & 1.16 & 0.47 & $-$3 & 292 & 0.12 & 0.35 & 12 & 0.15 & 0.30  &$96$ & 4.2057   \\  
 &   & 2016 Jan 16 & 1.40 & 0.58 & $-$3 & 228 & 0.11 & 0.35 & 13 & 0.12 & 0.36  &$101$ & 4.2058   \\  
0906+015 & 4C +01.24  & 2003 Mar 29 & 1.22 & 0.54 & 2 & 2342 & 0.26 & 1.50 & 105 & 0.30 & 1.00  &$146$ & 4.2059   \\  
 &   & 2004 Sep 11 & 1.25 & 0.52 & $-$9 & 2658 & 0.27 & 2.00 & 46 & 0.33 & 1.11  &$158$ & 4.2060   \\  
 &   & 2005 May 13 & 1.51 & 0.59 & $-$13 & 2614 & 0.27 & 1.10 & 97 & 0.32 & 1.10  &$146$ & 4.2061   \\  
 &   & 2005 Oct 29 & 1.30 & 0.53 & $-$7 & 2501 & 0.22 & 0.90 & 13 & 0.25 & 0.94  &$149$ & 4.2062   \\  
 &   & 2006 Oct 6 & 1.30 & 0.51 & $-$9 & 1846 & 0.44 & 1.90 & 41 & 0.47 & 1.42  &$111$ & 4.2063   \\  
 &   & 2007 Mar 28 & 1.45 & 0.54 & $-$13 & 1644 & 0.36 & 1.10 & 18 & 0.37 & 1.11  &$133$ & 4.2064   \\  
 &   & 2007 Jul 3 & 1.30 & 0.53 & $-$9 & 1303 & 0.23 & 0.80 & 36 & 0.26 & 0.81  &$141$ & 4.2065   \\  
 &   & 2007 Aug 16 & 1.23 & 0.57 & $-$2 & 1134 & 0.28 & 1.30 & 33 & 0.32 & 0.98  &$144$ & 4.2066   \\  
 &   & 2008 Jun 25 & 1.22 & 0.48 & $-$8 & 1435 & 0.26 & 0.80 & 35 & 0.33 & 1.18  &$121$ & 4.2067   \\  
 &   & 2008 Nov 26 & 1.80 & 0.55 & $-$16 & 1335 & 0.15 & 0.70 & 56 & 0.17 & 0.60  &$131$ & 4.2068   \\  
 &   & 2009 May 28 & 1.26 & 0.54 & $-$7 & 1546 & 0.17 & 0.70 & 58 & 0.21 & 0.66  &$131$ & 4.2069   \\  
 &   & 2009 Dec 26 & 1.21 & 0.55 & $-$3 & 1087 & 0.19 & 0.70 & 56 & 0.21 & 1.60  &$136$ & 4.2070   \\  
 &   & 2010 Jun 19 & 1.35 & 0.52 & $-$9 & 1197 & 0.16 & 0.60 & 53 & 0.18 & 0.55  &$139$ & 4.2071   \\  
 &   & 2010 Aug 6 & 1.23 & 0.49 & $-$6 & 1420 & 0.19 & 0.60 & 56 & 0.20 & 0.66  &$138$ & 4.2072   \\  
 &   & 2010 Nov 20 & 1.40 & 0.51 & $-$9 & 2164 & 0.17 & 0.60 & 50 & 0.18 & 0.67  &$135$ & 4.2073   \\  
 &   & 2011 Feb 27 & 1.17 & 0.50 & $-$1 & 2574 & 0.23 & 1.50 & 14 & 0.23 & 1.04  &$169$ & 4.2074   \\  
 &   & 2011 May 26 & 1.66 & 0.53 & $-$13 & 2266 & 0.22 & 1.10 & 43 & 0.25 & 0.90  &$104$ & 4.2075   \\  
 &   & 2011 Dec 29 & 1.26 & 0.53 & $-$1 & 1801 & 0.20 & 2.50 & 47 & 0.22 & 0.99  &$157$ & 4.2076   \\  
 &   & 2012 Aug 3 & 1.40 & 0.59 & $-$2 & 1584 & 0.11 & 0.70 & 55 & 0.17 & 0.71  &$128$ & 4.2077   \\  
 &   & 2012 Nov 28 & 1.33 & 0.54 & $-$7 & 1197 & 0.17 & 0.60 & 34 & 0.18 & 0.59  &$124$ & 4.2078   \\  
 &   & 2013 Jan 21 & 1.23 & 0.56 & $-$5 & 1336 & 0.16 & 0.80 & 37 & 0.17 & 0.54  &$124$ & 4.2079   \\  
 &   & 2013 Jul 8 & 1.15 & 0.47 & $-$6 & 1930 & 0.21 & 1.10 & 57 & 0.22 & 0.88  &$119$ & 4.2080   \\  
 &   & 2013 Aug 20 & 1.26 & 0.42 & $-$9 & 2234 & 0.25 & 1.20 & 59 & 0.28 & 0.93  &$129$ & 4.2081   \\  
0907+336 & Ton 1015  & 2012 Mar 4 & 1.21 & 0.70 & $-$20 & 101 & 0.50 & 1.40 & $<$ 1.9 & 0.63 & 1.70  &\n & 4.2082   \\  
 &   & 2012 Sep 2 & 1.25 & 0.73 & 8 & 75 & 0.82 & 2.20 & $<$ 3.2 & 1.06 & 2.85  &\n & 4.2083   \\  
0912+297 & B2 0912+29  & 2012 Feb 6 & 1.34 & 0.69 & 15 & 60 & 1.06 & 2.60 & $<$ 3.9 & 1.30 & 3.61  &\n & 4.2084   \\  
 &   & 2014 Jan 25 & 0.94 & 0.60 & $-$7 & 105 & 0.07 & 0.28 & 4.5 & 0.08 & 0.23  &$26$ & 4.2085   \\  
 &   & 2014 Jun 5 & 1.02 & 0.58 & $-$1 & 95 & 0.08 & 0.33 & 1.3 & 0.09 & 0.26  &$10$ & 4.2086   \\  
 &   & 2015 May 8 & 1.00 & 0.58 & 0 & 83 & 0.08 & 0.22 & 1.0 & 0.09 & 0.27  &$140$ & 4.2087   \\  
 &   & 2015 Nov 25 & 0.98 & 0.53 & $-$3 & 84 & 0.07 & 0.30 & 0.7 & 0.08 & 0.26  &$57$ & 4.2088   \\  
 &   & 2016 Jul 16 & 1.16 & 0.56 & 4 & 73 & 0.11 & 0.29 & 2.0 & 0.13 & 0.36  &$19$ & 4.2089   \\  
 &   & 2016 Sep 17 & 1.31 & 0.61 & $-$3 & 66 & 0.12 & 0.36 & 0.7 & 0.15 & 0.46  &$122$ & 4.2090   \\  
0916+864 & S5 0916+86  & 2014 Jun 5 & 0.67 & 0.61 & $-$60 & 424 & 0.08 & 0.40 & 5.5 & 0.09 & 0.65  &$98$ & 4.2091   \\  
 &   & 2015 Jan 18 & 0.72 & 0.63 & $-$27 & 440 & 0.09 & 0.37 & 16 & 0.10 & 0.33  &$103$ & 4.2092   \\  
 &   & 2015 May 8 & 0.65 & 0.63 & $-$89 & 360 & 0.08 & 0.33 & 2.2 & 0.10 & 0.41  &$104$ & 4.2093   \\  
 &   & 2015 Sep 6 & 0.65 & 0.62 & $-$54 & 237 & 0.10 & 0.28 & 2.7 & 0.10 & 0.29  &$122$ & 4.2094   \\  
 &   & 2016 May 23 & 0.67 & 0.60 & $-$16 & 176 & 0.08 & 0.30 & 0.8 & 0.11 & 0.23  &$168$ & 4.2095   \\  
0917+449 & S4 0917+44  & 2000 Jun 29\tablenotemark{a} & 0.96 & 0.52 & $-$5 & 1336 & 0.41 & 1.40 & 36 & 0.44 & 1.31  &$58$ & 4.2096   \\  
 &   & 2001 Mar 23\tablenotemark{a} & 1.15 & 0.58 & $-$3 & 1111 & 0.39 & 1.30 & 29 & 0.43 & 1.20  &$46$ & 4.2097   \\  
 &   & 2009 Feb 25 & 0.86 & 0.57 & $-$20 & 2077 & 0.16 & 0.70 & 66 & 0.16 & 0.54  &$128$ & 4.2098   \\  
 &   & 2009 Jun 25 & 0.79 & 0.59 & $-$13 & 2113 & 0.25 & 1.00 & 73 & 0.29 & 1.39  &$120$ & 4.2099   \\  
 &   & 2009 Dec 17 & 0.81 & 0.57 & $-$7 & 2136 & 0.17 & 1.40 & 48 & 0.19 & 0.55  &$86$ & 4.2100   \\  
 &   & 2010 Aug 27 & 0.80 & 0.54 & $-$9 & 2160 & 0.17 & 0.80 & 59 & 0.18 & 0.57  &$53$ & 4.2101   \\  
 &   & 2011 May 21 & 0.80 & 0.50 & $-$10 & 2098 & 0.19 & 0.70 & 15 & 0.21 & 1.21  &$6$ & 4.2102   \\  
 &   & 2011 Aug 15 & 0.85 & 0.56 & $-$4 & 2075 & 0.69 & 0.80 & 30 & 0.23 & 0.83  &$159$ & 4.2103   \\  
 &   & 2012 Feb 6 & 0.81 & 0.56 & $-$4 & 2028 & 0.15 & 0.60 & 35 & 0.16 & 0.51  &$150$ & 4.2104   \\  
 &   & 2013 Aug 12 & 0.75 & 0.54 & $-$8 & 1248 & 0.20 & 0.70 & 36 & 0.22 & 1.54  &$108$ & 4.2105   \\  
0917+624 & OK 630  & 1997 Jun 1\tablenotemark{a} & 0.68 & 0.67 & $-$28 & 1091 & 0.25 & 0.80 & 7.7 & 0.28 & 0.86  &$88$ & 4.2106   \\  
 &   & 2002 Jun 15 & 0.80 & 0.63 & $-$74 & 847 & 0.30 & 1.20 & 34 & 0.35 & 1.17  &$31$ & 4.2107   \\  
 &   & 2003 Jun 15 & 0.83 & 0.65 & $-$64 & 615 & 0.29 & 1.10 & 25 & 0.35 & 0.95  &$41$ & 4.2108   \\  
 &   & 2005 Feb 5 & 0.90 & 0.80 & 60 & 798 & 0.27 & 0.90 & 24 & 0.34 & 1.08  &$40$ & 4.2109   \\  
 &   & 2005 Jun 15 & 0.77 & 0.61 & 15 & 937 & 0.23 & 0.80 & 34 & 0.28 & 0.97  &$51$ & 4.2110   \\  
 &   & 2005 Sep 19 & 0.71 & 0.60 & $-$55 & 1029 & 0.23 & 0.80 & 45 & 0.26 & 0.87  &$56$ & 4.2111   \\  
 &   & 2006 Aug 9 & 0.61 & 0.60 & 9 & 1015 & 0.56 & 1.40 & 18 & 0.59 & 1.70  &$102$ & 4.2112   \\  
 &   & 2007 Jun 3 & 0.70 & 0.64 & $-$60 & 1040 & 0.35 & 1.10 & 2.8 & 0.39 & 1.36  &$112$ & 4.2113   \\  
 &   & 2007 Sep 6 & 0.70 & 0.66 & $-$29 & 985 & 0.26 & 0.90 & 14 & 0.29 & 0.89  &$73$ & 4.2114   \\  
 &   & 2008 May 1 & 0.66 & 0.61 & $-$2 & 1317 & 0.24 & 0.80 & 24 & 0.26 & 0.79  &$95$ & 4.2115   \\  
 &   & 2008 Jul 17 & 0.68 & 0.63 & $-$2 & 1384 & 0.25 & 0.70 & 20 & 0.26 & 0.81  &$106$ & 4.2116   \\  
 &   & 2009 Jan 30 & 0.71 & 0.67 & 26 & 1407 & 0.15 & 0.50 & 42 & 0.17 & 0.55  &$129$ & 4.2117   \\  
 &   & 2009 Jul 5 & 0.69 & 0.60 & $-$35 & 1265 & 0.18 & 0.80 & 26 & 0.18 & 1.01  &$128$ & 4.2118   \\  
 &   & 2010 Jan 16 & 0.78 & 0.71 & $-$76 & 1203 & 0.18 & 0.70 & 21 & 0.21 & 0.67  &$109$ & 4.2119   \\  
 &   & 2010 Nov 4 & 0.76 & 0.70 & $-$58 & 1080 & 0.19 & 0.90 & 27 & 0.21 & 0.74  &$100$ & 4.2120   \\  
 &   & 2011 Aug 26 & 0.71 & 0.66 & $-$36 & 1200 & 0.19 & 0.80 & 22 & 0.20 & 0.65  &$99$ & 4.2121   \\  
 &   & 2012 Aug 3 & 0.74 & 0.72 & $-$47 & 1087 & 0.10 & 0.50 & 42 & 0.13 & 0.58  &$102$ & 4.2122   \\  
 &   & 2012 Nov 28 & 0.71 & 0.60 & $-$23 & 999 & 0.15 & 0.60 & 39 & 0.17 & 0.51  &$90$ & 4.2123   \\  
 &   & 2013 Jun 2 & 0.71 & 0.63 & 15 & 977 & 0.20 & 0.70 & 42 & 0.22 & 0.68  &$99$ & 4.2124   \\  
0922+316 & B2 0922+31B  & 2016 Sep 26\tablenotemark{a} & 0.92 & 0.52 & $-$5 & 191 & 0.10 & 0.31 & 11 & 0.11 & 0.32  &$7$ & 4.2125   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.97 & 0.55 & $-$6 & 193 & 0.09 & 0.27 & 12 & 0.10 & 0.33  &$11$ & 4.2126   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.17 & 0.76 & 9 & 178 & 0.09 & 0.35 & 11 & 0.11 & 0.30  &$12$ & 4.2127   \\  
0923+392 & 4C +39.25  & 1998 Jan 3\tablenotemark{a} & 0.92 & 0.56 & $-$6 & 11014 & 0.23 & 2.70 & 214 & 0.28 & 4.65  &$126$ & 4.2128   \\  
 &   & 1998 Jan 19\tablenotemark{a} & 0.73 & 0.51 & $-$10 & 11347 & 0.27 & 3.50 & 211 & 0.33 & 6.00  &$137$ & 4.2129   \\  
 &   & 1998 May 29\tablenotemark{a} & 0.75 & 0.55 & $-$13 & 12005 & 0.24 & 1.30 & 110 & 0.20 & 4.20  &$145$ & 4.2130   \\  
 &   & 1998 Oct 25\tablenotemark{a} & 0.82 & 0.58 & $-$7 & 11328 & 0.23 & 1.20 & 4.5 & 0.22 & 3.00  &$32$ & 4.2131   \\  
 &   & 1999 Feb 8\tablenotemark{a} & 0.86 & 0.65 & $-$6 & 10895 & 0.19 & 1.60 & 71 & 0.23 & 2.20  &$47$ & 4.2132   \\  
 &   & 1999 Nov 13\tablenotemark{a} & 0.88 & 0.58 & $-$13 & 10368 & 0.59 & 4.60 & 38 & 1.02 & 13.26  &$90$ & 4.2133   \\  
 &   & 1999 Dec 31\tablenotemark{a} & 0.86 & 0.61 & $-$14 & 10079 & 0.19 & 2.60 & 101 & 0.21 & 2.00  &$67$ & 4.2134   \\  
 &   & 2000 Apr 7\tablenotemark{a} & 0.87 & 0.62 & $-$11 & 9446 & 0.30 & 3.90 & 149 & 0.25 & 3.00  &$58$ & 4.2135   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 1.14 & 0.53 & $-$11 & 9367 & 0.44 & 4.30 & 163 & 0.45 & 2.50  &$56$ & 4.2136   \\  
 &   & 2002 Jul 19\tablenotemark{a} & 0.88 & 0.61 & $-$9 & 8534 & 0.29 & 3.20 & 26 & 0.38 & 1.28  &$90$ & 4.2137   \\  
 &   & 2002 Oct 9 & 0.91 & 0.61 & $-$9 & 8063 & 0.23 & 3.50 & 60 & 0.27 & 2.52  &$85$ & 4.2138   \\  
 &   & 2002 Nov 2\tablenotemark{a} & 0.83 & 0.65 & $-$24 & 7965 & 0.29 & 2.30 & 52 & 0.31 & 1.86  &$90$ & 4.2139   \\  
 &   & 2003 Jan 6\tablenotemark{a} & 1.00 & 0.67 & $-$14 & 8276 & 0.48 & 4.00 & 61 & 0.52 & 2.50  &$91$ & 4.2140   \\  
 &   & 2004 Feb 11 & 0.84 & 0.56 & $-$15 & 8225 & 0.29 & 6.10 & 48 & 0.35 & 1.66  &$132$ & 4.2141   \\  
 &   & 2005 Feb 5 & 0.96 & 0.79 & 19 & 8328 & 0.29 & 6.90 & 54 & 0.36 & 2.99  &$146$ & 4.2142   \\  
 &   & 2005 May 26 & 0.78 & 0.60 & $-$11 & 8685 & 0.32 & 2.20 & 102 & 0.37 & 2.04  &$147$ & 4.2143   \\  
 &   & 2005 Sep 19 & 0.89 & 0.58 & $-$17 & 8886 & 0.24 & 2.10 & 158 & 0.30 & 1.52  &$141$ & 4.2144   \\  
 &   & 2006 Jul 7 & 0.84 & 0.59 & $-$9 & 9164 & 0.51 & 3.50 & 242 & 0.55 & 2.68  &$144$ & 4.2145   \\  
 &   & 2007 Feb 5 & 1.02 & 0.64 & $-$15 & 9694 & 0.32 & 1.40 & 268 & 0.40 & 2.64  &$151$ & 4.2146   \\  
 &   & 2007 Jul 3 & 0.85 & 0.58 & $-$20 & 10128 & 0.27 & 3.80 & 265 & 0.28 & 2.06  &$151$ & 4.2147   \\  
 &   & 2008 Jul 17 & 0.90 & 0.56 & $-$9 & 10887 & 0.29 & 2.90 & 335 & 0.28 & 1.83  &$151$ & 4.2148   \\  
 &   & 2009 Jan 30 & 0.87 & 0.58 & $-$5 & 10166 & 0.17 & 1.80 & 345 & 0.17 & 1.45  &$152$ & 4.2149   \\  
 &   & 2009 Jul 5 & 0.83 & 0.48 & $-$16 & 10860 & 0.28 & 1.30 & 351 & 0.26 & 2.41  &$159$ & 4.2150   \\  
 &   & 2010 Feb 11 & 0.92 & 0.53 & $-$9 & 11675 & 0.23 & 1.70 & 275 & 0.29 & 2.26  &$157$ & 4.2151   \\  
 &   & 2010 Oct 25 & 0.85 & 0.53 & $-$12 & 10844 & 0.22 & 2.00 & 182 & 0.20 & 1.44  &$142$ & 4.2152   \\  
 &   & 2011 Jul 24 & 0.93 & 0.66 & 6 & 10242 & 0.29 & 2.90 & 80 & 0.32 & 3.17  &$135$ & 4.2153   \\  
 &   & 2012 Jun 25 & 0.78 & 0.45 & $-$18 & 10384 & 0.20 & 2.30 & 101 & 0.31 & 3.84  &$79$ & 4.2154   \\  
0925+504 & GB6 J0929+5013  & 2011 Oct 3 & 0.73 & 0.57 & $-$9 & 568 & 0.17 & 0.60 & 55 & 0.19 & 0.60  &$115$ & 4.2155   \\  
 &   & 2012 Apr 29 & 0.81 & 0.60 & $-$5 & 557 & 0.16 & 0.60 & 52 & 0.18 & 0.56  &$115$ & 4.2156   \\  
 &   & 2012 Sep 27 & 0.77 & 0.57 & 2 & 352 & 0.18 & 0.60 & 26 & 0.18 & 0.57  &$108$ & 4.2157   \\  
 &   & 2013 Jan 21 & 0.73 & 0.62 & 3 & 342 & 0.15 & 0.40 & 30 & 0.15 & 0.45  &$105$ & 4.2158   \\  
 &   & 2013 Jul 22 & 0.91 & 0.57 & $-$15 & 349 & 0.25 & 0.80 & 32 & 0.29 & 0.74  &$101$ & 4.2159   \\  
 &   & 2014 Feb 14 & 0.74 & 0.64 & $-$26 & 354 & 0.07 & 0.30 & 40 & 0.08 & 0.27  &$97$ & 4.2160   \\  
 &   & 2015 Jan 18 & 0.77 & 0.65 & $-$6 & 421 & 0.09 & 0.35 & 47 & 0.11 & 0.37  &$103$ & 4.2161   \\  
 &   & 2015 Oct 2 & 0.84 & 0.56 & $-$12 & 642 & 0.08 & 0.35 & 94 & 0.09 & 0.35  &$103$ & 4.2162   \\  
 &   & 2016 Mar 5 & 0.73 & 0.59 & $-$17 & 752 & 0.08 & 0.45 & 99 & 0.15 & 1.33  &$102$ & 4.2163   \\  
 &   & 2016 Aug 9 & 0.74 & 0.55 & $-$10 & 439 & 0.08 & 0.35 & 34 & 0.13 & 0.45  &$102$ & 4.2164   \\  
 &   & 2016 Nov 18 & 0.79 & 0.59 & 3 & 402 & 0.08 & 0.24 & 41 & 0.10 & 0.28  &$98$ & 4.2165   \\  
0938$-$076 & PMN J0941$-$0754  & 2014 Jul 31 & 1.18 & 0.48 & $-$5 & 138 & 0.11 & 0.43 & 2.4 & 0.12 & 0.36  &$69$ & 4.2166   \\  
 &   & 2015 May 8 & 1.27 & 0.50 & $-$6 & 151 & 0.07 & 0.42 & 1.3 & 0.08 & 0.26  &$62$ & 4.2167   \\  
 &   & 2015 Aug 11 & 1.18 & 0.47 & $-$4 & 149 & 0.11 & 0.56 & 1.0 & 0.14 & 0.35  &$125$ & 4.2168   \\  
 &   & 2016 Jan 16 & 1.47 & 0.58 & $-$1 & 170 & 0.12 & 0.60 & 3.2 & 0.13 & 0.35  &$84$ & 4.2169   \\  
 &   & 2016 Jun 16 & 1.26 & 0.50 & $-$6 & 171 & 0.08 & 0.34 & 1.8 & 0.09 & 0.25  &$74$ & 4.2170   \\  
 &   & 2016 Nov 18 & 1.24 & 0.50 & $-$6 & 154 & 0.08 & 0.40 & 1.6 & 0.11 & 0.40  &$89$ & 4.2171   \\  
0938$-$133 & CRATES J0941$-$1335  & 2011 Sep 12 & 1.38 & 0.49 & $-$5 & 293 & 0.21 & 0.55 & 3.5 & 0.24 & 0.66  &$168$ & 4.2172   \\  
 &   & 2012 Mar 27 & 1.42 & 0.48 & $-$8 & 206 & 0.16 & 0.55 & 5.2 & 0.18 & 0.55  &$177$ & 4.2173   \\  
 &   & 2012 Sep 2 & 1.46 & 0.55 & $-$4 & 360 & 0.20 & 0.55 & 14 & 0.23 & 0.70  &$7$ & 4.2174   \\  
 &   & 2012 Nov 2 & 1.37 & 0.50 & $-$7 & 295 & 0.16 & 0.45 & 9.2 & 0.19 & 0.59  &$7$ & 4.2175   \\  
 &   & 2012 Nov 28 & 1.40 & 0.49 & $-$6 & 278 & 0.17 & 0.50 & 9.2 & 0.18 & 0.53  &$15$ & 4.2176   \\  
 &   & 2012 Dec 23 & 1.75 & 0.67 & 6 & 268 & 0.22 & 0.60 & 11 & 0.25 & 0.87  &$23$ & 4.2177   \\  
 &   & 2013 Mar 31 & 1.56 & 0.65 & 10 & 254 & 0.19 & 0.60 & 12 & 0.23 & 0.70  &$18$ & 4.2178   \\  
0939$-$077 & PMN J0942$-$0800  & 2014 Jan 11 & 1.40 & 0.53 & $-$4 & 247 & 0.09 & 0.30 & 14 & 0.10 & 0.30  &$124$ & 4.2179   \\  
 &   & 2014 Mar 30 & 1.58 & 0.67 & 13 & 270 & 0.09 & 0.25 & 10 & 0.11 & 0.35  &$128$ & 4.2180   \\  
 &   & 2014 Sep 1 & 1.26 & 0.49 & $-$4 & 328 & 0.09 & 0.38 & 16 & 0.11 & 0.31  &$119$ & 4.2181   \\  
 &   & 2015 Jun 16 & 1.32 & 0.53 & $-$7 & 345 & 0.10 & 0.35 & 6.2 & 0.11 & 0.37  &$118$ & 4.2182   \\  
 &   & 2015 Dec 19 & 1.35 & 0.50 & $-$5 & 418 & 0.07 & 0.30 & 22 & 0.15 & 0.54  &$132$ & 4.2183   \\  
 &   & 2016 May 23 & 1.31 & 0.52 & $-$4 & 297 & 0.08 & 0.34 & 12 & 0.09 & 0.28  &$141$ & 4.2184   \\  
0945+408 & 4C +40.24  & 2002 Oct 9 & 0.90 & 0.62 & $-$9 & 1590 & 0.21 & 1.10 & 9.7 & 0.24 & 0.87  &$49$ & 4.2185   \\  
 &   & 2004 Apr 10 & 0.86 & 0.57 & $-$29 & 1216 & 0.29 & 1.00 & 18 & 0.33 & 1.00  &$57$ & 4.2186   \\  
 &   & 2005 Mar 5 & 0.77 & 0.55 & $-$12 & 1051 & 0.26 & 1.10 & 36 & 0.31 & 1.00  &$66$ & 4.2187   \\  
 &   & 2005 Jul 24 & 0.80 & 0.62 & $-$13 & 1147 & 0.25 & 0.80 & 28 & 0.28 & 0.94  &$43$ & 4.2188   \\  
 &   & 2006 Jun 15 & 0.85 & 0.56 & $-$8 & 948 & 0.43 & 1.30 & 30 & 0.50 & 1.36  &$43$ & 4.2189   \\  
 &   & 2007 Apr 18 & 0.87 & 0.57 & $-$16 & 1396 & 0.28 & 0.90 & 23 & 0.32 & 0.95  &$36$ & 4.2190   \\  
 &   & 2008 May 30 & 0.83 & 0.57 & $-$12 & 1835 & 0.21 & 0.70 & 53 & 0.24 & 0.74  &$20$ & 4.2191   \\  
 &   & 2009 Jun 3 & 0.91 & 0.59 & $-$7 & 1700 & 0.20 & 0.70 & 40 & 0.22 & 0.69  &$21$ & 4.2192   \\  
 &   & 2010 Oct 25 & 0.87 & 0.58 & $-$10 & 1325 & 0.17 & 0.70 & 34 & 0.18 & 0.54  &$84$ & 4.2193   \\  
 &   & 2011 Jul 9\tablenotemark{a} & 1.03 & 0.67 & 21 & 1207 & 0.19 & 0.76 & 3.8 & 0.19 & 0.57  &$118$ & 4.2194   \\  
 &   & 2011 Aug 26 & 0.95 & 0.61 & $-$13 & 1153 & 0.19 & 0.60 & 11 & 0.20 & 0.61  &$119$ & 4.2195   \\  
 &   & 2012 Mar 27 & 0.92 & 0.52 & $-$9 & 1261 & 0.16 & 0.60 & 38 & 0.17 & 0.52  &$118$ & 4.2196   \\  
 &   & 2012 Nov 21 & 0.89 & 0.62 & $-$16 & 1138 & 0.17 & 0.70 & 20 & 0.19 & 0.56  &$146$ & 4.2197   \\  
 &   & 2013 Feb 10 & 0.83 & 0.58 & $-$10 & 993 & 0.17 & 0.50 & 12 & 0.18 & 0.54  &$160$ & 4.2198   \\  
 &   & 2013 Jul 30 & 0.78 & 0.55 & $-$15 & 895 & 0.20 & 0.70 & 18 & 0.22 & 0.64  &$177$ & 4.2199   \\  
 &   & 2013 Dec 15 & 0.87 & 0.64 & $-$9 & 882 & 0.08 & 0.34 & 9.7 & 0.09 & 0.28  &$21$ & 4.2200   \\  
 &   & 2014 Nov 17 & 0.87 & 0.53 & $-$2 & 685 & 0.09 & 0.45 & 13 & 0.10 & 0.26  &$20$ & 4.2201   \\  
 &   & 2015 Jul 20 & 0.75 & 0.50 & $-$23 & 692 & 0.11 & 0.40 & 13 & 0.12 & 0.33  &$17$ & 4.2202   \\  
 &   & 2016 Jan 16 & 0.91 & 0.61 & $-$8 & 828 & 0.10 & 0.35 & 14 & 0.11 & 0.36  &$25$ & 4.2203   \\  
 &   & 2016 Jun 16 & 0.87 & 0.56 & $-$11 & 785 & 0.08 & 0.33 & 24 & 0.08 & 0.26  &$51$ & 4.2204   \\  
 &   & 2016 Oct 29 & 0.85 & 0.54 & $-$9 & 803 & 0.08 & 0.30 & 23 & 0.09 & 0.35  &$40$ & 4.2205   \\  
0946+006 & PMN J0948+0022  & 2009 May 28 & 1.25 & 0.52 & $-$6 & 439 & 0.17 & 0.50 & 3.4 & 0.19 & 0.56  &$131$ & 4.2206   \\  
 &   & 2009 Jul 23 & 1.28 & 0.53 & $-$5 & 343 & 0.19 & 0.60 & 4.2 & 0.23 & 0.63  &$146$ & 4.2207   \\  
 &   & 2009 Dec 10 & 1.33 & 0.52 & $-$9 & 389 & 0.16 & 0.50 & 1.6 & 0.17 & 0.50  &$43$ & 4.2208   \\  
 &   & 2010 Sep 17 & 1.26 & 0.50 & $-$7 & 540 & 0.17 & 0.50 & 20 & 0.20 & 0.55  &$51$ & 4.2209   \\  
 &   & 2010 Nov 4 & 1.43 & 0.58 & $-$10 & 498 & 0.20 & 0.60 & 8.9 & 0.23 & 0.64  &$49$ & 4.2210   \\  
 &   & 2010 Nov 29 & 1.37 & 0.50 & $-$8 & 485 & 0.16 & 0.60 & 8.0 & 0.19 & 0.52  &$48$ & 4.2211   \\  
 &   & 2011 Feb 20 & 1.18 & 0.49 & $-$6 & 627 & 0.17 & 0.50 & 6.4 & 0.20 & 0.56  &$19$ & 4.2212   \\  
 &   & 2011 May 26 & 1.68 & 0.54 & $-$13 & 669 & 0.20 & 0.60 & 12 & 0.23 & 0.66  &$49$ & 4.2213   \\  
 &   & 2011 Jun 24 & 1.28 & 0.52 & $-$5 & 675 & 0.18 & 0.50 & 14 & 0.19 & 0.56  &$51$ & 4.2214   \\  
 &   & 2011 Sep 12 & 1.25 & 0.50 & $-$6 & 462 & 0.20 & 0.60 & 6.0 & 0.23 & 0.62  &$40$ & 4.2215   \\  
 &   & 2011 Dec 12 & 1.27 & 0.58 & 4 & 384 & 0.20 & 0.60 & 3.1 & 0.23 & 0.66  &$77$ & 4.2216   \\  
 &   & 2012 Jul 12 & 1.38 & 0.58 & $-$7 & 332 & 0.23 & 0.60 & 4.0 & 0.25 & 0.71  &$98$ & 4.2217   \\  
 &   & 2012 Nov 11 & 1.46 & 0.51 & $-$10 & 343 & 0.16 & 0.50 & 4.5 & 0.19 & 0.55  &$82$ & 4.2218   \\  
 &   & 2012 Dec 10 & 1.31 & 0.55 & $-$5 & 389 & 0.17 & 0.60 & 5.1 & 0.18 & 0.53  &$101$ & 4.2219   \\  
 &   & 2013 Jan 21 & 1.23 & 0.54 & $-$5 & 489 & 0.15 & 0.40 & 3.0 & 0.16 & 0.48  &$125$ & 4.2220   \\  
 &   & 2013 May 5 & 1.51 & 0.57 & $-$11 & 871 & 0.18 & 0.50 & 5.5 & 0.21 & 0.58  &$102$ & 4.2221   \\  
 &   & 2013 Jul 30 & 1.21 & 0.50 & $-$6 & 425 & 0.22 & 0.60 & 12 & 0.23 & 0.67  &$92$ & 4.2222   \\  
 &   & 2014 Feb 8\tablenotemark{a} & 1.31 & 0.63 & 3 & 330 & 0.24 & 0.50 & 3.3 & 0.28 & 0.81  &$105$ & 4.2223   \\  
 &   & 2014 May 4\tablenotemark{a} & 1.58 & 0.68 & 16 & 380 & 0.27 & 0.80 & 3.5 & 0.29 & 0.92  &$73$ & 4.2224   \\  
 &   & 2014 Jun 30\tablenotemark{a} & 1.26 & 0.61 & 8 & 319 & 0.23 & 0.63 & 5.1 & 0.26 & 0.65  &$88$ & 4.2225   \\  
 &   & 2014 Aug 28\tablenotemark{a} & 1.27 & 0.56 & $-$7 & 305 & 0.28 & 0.70 & 4.4 & 0.33 & 0.70  &$154$ & 4.2226   \\  
 &   & 2014 Dec 15\tablenotemark{a} & 1.57 & 0.61 & $-$8 & 254 & 0.22 & 0.65 & 0.8 & 0.24 & 0.74  &$110$ & 4.2227   \\  
 &   & 2015 Feb 20\tablenotemark{a} & 1.37 & 0.66 & $-$1 & 427 & 0.22 & 0.66 & $<$ 0.9 & 0.29 & 0.79  &\n & 4.2228   \\  
 &   & 2015 Jun 18\tablenotemark{a} & 1.27 & 0.58 & $-$1 & 233 & 0.21 & 0.50 & 1.0 & 0.23 & 0.70  &$98$ & 4.2229   \\  
0953+254 & OK 290  & 2006 Mar 9 & 1.04 & 0.61 & $-$9 & 1036 & 0.39 & 1.30 & 17 & 0.45 & 1.29  &$173$ & 4.2230   \\  
 &   & 2007 Apr 18 & 0.98 & 0.55 & $-$11 & 925 & 0.29 & 0.90 & 19 & 0.33 & 0.97  &$174$ & 4.2231   \\  
 &   & 2008 Aug 6 & 1.02 & 0.53 & $-$8 & 1383 & 0.23 & 0.80 & 43 & 0.26 & 0.79  &$13$ & 4.2232   \\  
 &   & 2009 Jan 30 & 1.00 & 0.57 & $-$5 & 840 & 0.15 & 0.50 & 19 & 0.15 & 0.48  &$19$ & 4.2233   \\  
 &   & 2009 Jun 15 & 0.99 & 0.56 & $-$9 & 768 & 0.17 & 0.50 & 6.9 & 0.19 & 0.55  &$138$ & 4.2234   \\  
 &   & 2010 Jan 16 & 1.13 & 0.59 & $-$9 & 807 & 0.17 & 0.60 & 34 & 0.20 & 0.61  &$155$ & 4.2235   \\  
 &   & 2010 Sep 17 & 1.00 & 0.53 & $-$10 & 857 & 0.16 & 0.60 & 34 & 0.19 & 0.57  &$158$ & 4.2236   \\  
 &   & 2010 Nov 13 & 1.15 & 0.57 & $-$15 & 845 & 0.17 & 0.50 & 22 & 0.18 & 0.58  &$167$ & 4.2237   \\  
 &   & 2010 Dec 24 & 1.07 & 0.48 & $-$5 & 1030 & 0.19 & 0.70 & 26 & 0.20 & 0.63  &$170$ & 4.2238   \\  
 &   & 2011 Jun 6 & 0.99 & 0.53 & $-$1 & 1121 & 0.17 & 0.50 & 34 & 0.20 & 0.71  &$169$ & 4.2239   \\  
0954+556 & TXS 0954+556  & 2009 Mar 25 & 4.18 & 3.54 & $-$49 & 145 & 1.15 & 4.90 & 7.5 & 1.50 & 5.41  &$6$ & 4.2240   \\  
0954+658 & S4 0954+65  & 1997 Apr 6\tablenotemark{a} & 0.84 & 0.60 & $-$15 & 390 & 0.42 & 0.95 & 32 & 0.50 & 1.29  &$179$ & 4.2241   \\  
 &   & 1997 Jun 1\tablenotemark{a} & 0.78 & 0.65 & $-$13 & 345 & 0.28 & 0.75 & 20 & 0.34 & 1.05  &$165$ & 4.2242   \\  
 &   & 1998 Jan 2\tablenotemark{a} & 0.72 & 0.62 & 31 & 283 & 0.46 & 1.05 & 12 & 0.60 & 1.53  &$164$ & 4.2243   \\  
 &   & 1998 Apr 27\tablenotemark{a} & 0.69 & 0.58 & 26 & 325 & 0.36 & 1.00 & 18 & 0.40 & 1.26  &$160$ & 4.2244   \\  
 &   & 2001 Sep 6\tablenotemark{a} & 1.13 & 0.58 & 23 & 908 & 0.46 & 1.35 & 29 & 0.70 & 2.42  &$135$ & 4.2245   \\  
 &   & 2003 Mar 1 & 0.60 & 0.57 & $-$32 & 569 & 0.27 & 0.75 & 36 & 0.31 & 0.95  &$149$ & 4.2246   \\  
 &   & 2003 Sep 27\tablenotemark{a} & 0.69 & 0.58 & $-$11 & 484 & 0.30 & 0.75 & 35 & 0.33 & 1.01  &$153$ & 4.2247   \\  
 &   & 2004 Jun 19\tablenotemark{a} & 0.68 & 0.59 & $-$4 & 955 & 0.30 & 0.75 & 81 & 0.36 & 1.10  &$165$ & 4.2248   \\  
 &   & 2005 Mar 9\tablenotemark{a} & 0.70 & 0.56 & $-$6 & 1382 & 0.31 & 0.85 & 78 & 0.36 & 1.69  &$145$ & 4.2249   \\  
 &   & 2005 May 4\tablenotemark{a} & 0.73 & 0.58 & $-$11 & 1099 & 0.30 & 0.80 & 65 & 0.36 & 1.36  &$155$ & 4.2250   \\  
 &   & 2005 Jun 18\tablenotemark{a} & 0.73 & 0.63 & $-$33 & 1162 & 0.32 & 0.90 & 88 & 0.38 & 1.11  &$158$ & 4.2251   \\  
 &   & 2006 Apr 5 & 0.69 & 0.63 & 21 & 1614 & 0.47 & 1.25 & 34 & 0.52 & 1.55  &$153$ & 4.2252   \\  
 &   & 2007 Feb 5 & 0.76 & 0.73 & $-$13 & 1279 & 0.34 & 0.90 & 86 & 0.38 & 1.15  &$177$ & 4.2253   \\  
 &   & 2007 Jun 3 & 0.72 & 0.64 & $-$63 & 1099 & 0.40 & 0.95 & 111 & 0.44 & 1.32  &$164$ & 4.2254   \\  
 &   & 2007 Aug 16 & 0.72 & 0.63 & 84 & 1308 & 0.24 & 0.95 & 80 & 0.27 & 1.00  &$157$ & 4.2255   \\  
 &   & 2008 Jun 25 & 0.63 & 0.58 & $-$25 & 1863 & 0.24 & 0.75 & 140 & 0.28 & 1.15  &$13$ & 4.2256   \\  
 &   & 2008 Jul 30 & 0.69 & 0.63 & $-$22 & 2556 & 0.24 & 0.95 & 56 & 0.26 & 0.98  &$15$ & 4.2257   \\  
 &   & 2008 Oct 3 & 0.71 & 0.67 & $-$2 & 1805 & 0.18 & 0.90 & 36 & 0.20 & 0.74  &$174$ & 4.2258   \\  
 &   & 2009 Jan 7 & 0.73 & 0.72 & $-$51 & 935 & 0.17 & 0.65 & 63 & 0.19 & 0.74  &$163$ & 4.2259   \\  
 &   & 2009 May 2 & 0.64 & 0.62 & 5 & 1357 & 0.21 & 0.65 & 46 & 0.23 & 0.77  &$6$ & 4.2260   \\  
 &   & 2009 Jul 5 & 0.64 & 0.61 & $-$27 & 1339 & 0.18 & 0.70 & 29 & 0.20 & 0.84  &$36$ & 4.2261   \\  
 &   & 2009 Oct 27 & 0.72 & 0.68 & 79 & 1480 & 0.18 & 1.00 & 69 & 0.19 & 0.78  &$20$ & 4.2262   \\  
 &   & 2010 Jul 12 & 0.66 & 0.60 & 21 & 1367 & 0.19 & 1.00 & 104 & 0.22 & 0.70  &$161$ & 4.2263   \\  
 &   & 2010 Nov 13 & 0.68 & 0.67 & 67 & 1205 & 0.17 & 0.70 & 64 & 0.19 & 0.61  &$158$ & 4.2264   \\  
 &   & 2011 May 21 & 0.64 & 0.56 & $-$19 & 1436 & 0.20 & 0.80 & 97 & 0.22 & 0.72  &$158$ & 4.2265   \\  
 &   & 2012 Jan 2 & 0.72 & 0.68 & $-$39 & 1253 & 0.19 & 0.60 & 63 & 0.20 & 0.62  &$158$ & 4.2266   \\  
 &   & 2012 Aug 3 & 0.71 & 0.63 & $-$26 & 920 & 0.11 & 0.25 & 51 & 0.13 & 0.37  &$154$ & 4.2267   \\  
 &   & 2012 Nov 28 & 0.70 & 0.63 & 59 & 1095 & 0.17 & 0.35 & 74 & 0.18 & 0.59  &$166$ & 4.2268   \\  
 &   & 2013 Jan 21 & 0.70 & 0.61 & 69 & 1048 & 0.15 & 0.35 & 82 & 0.16 & 0.57  &$165$ & 4.2269   \\  
 &   & 2013 Mar 31 & 0.80 & 0.67 & 87 & 1326 & 0.18 & 0.65 & 95 & 0.21 & 0.80  &$161$ & 4.2270   \\  
 &   & 2013 Jul 8 & 0.61 & 0.58 & 84 & 876 & 0.19 & 0.55 & 51 & 0.22 & 0.73  &$169$ & 4.2271   \\  
0955+476 & OK 492  & 2002 Jun 15 & 0.73 & 0.59 & $-$48 & 1696 & 0.27 & 1.60 & 9.8 & 0.32 & 1.10  &$161$ & 4.2272   \\  
 &   & 2003 Feb 5 & 0.80 & 0.63 & $-$15 & 1643 & 0.25 & 1.00 & 25 & 0.28 & 0.80  &$147$ & 4.2273   \\  
 &   & 2004 Jun 11 & 0.79 & 0.56 & $-$2 & 1716 & 0.28 & 0.90 & 32 & 0.40 & 0.99  &$74$ & 4.2274   \\  
 &   & 2005 Apr 21 & 1.01 & 0.72 & $-$23 & 1719 & 0.25 & 1.80 & 8.6 & 0.27 & 1.03  &$43$ & 4.2275   \\  
 &   & 2005 Sep 16 & 0.82 & 0.65 & 8 & 1595 & 0.22 & 1.00 & 20 & 0.27 & 0.90  &$7$ & 4.2276   \\  
 &   & 2006 Nov 10 & 0.78 & 0.68 & $-$10 & 1284 & 0.42 & 1.90 & 8.7 & 0.44 & 1.50  &$10$ & 4.2277   \\  
 &   & 2007 Jun 10 & 0.85 & 0.58 & $-$7 & 1400 & 0.31 & 1.00 & 4.7 & 0.34 & 1.03  &$159$ & 4.2278   \\  
 &   & 2008 Oct 3 & 0.85 & 0.61 & $-$14 & 1143 & 0.17 & 0.60 & 8.4 & 0.19 & 0.61  &$147$ & 4.2279   \\  
 &   & 2009 Jun 15 & 0.78 & 0.58 & $-$13 & 944 & 0.17 & 0.50 & 3.5 & 0.18 & 0.56  &$132$ & 4.2280   \\  
 &   & 2009 Dec 10 & 0.79 & 0.61 & $-$10 & 762 & 0.16 & 0.60 & 7.7 & 0.17 & 0.55  &$132$ & 4.2281   \\  
 &   & 2010 Aug 6 & 0.74 & 0.55 & $-$13 & 692 & 0.17 & 0.50 & 3.1 & 0.20 & 0.57  &$131$ & 4.2282   \\  
 &   & 2010 Nov 20 & 0.86 & 0.54 & $-$13 & 723 & 0.15 & 0.50 & 1.6 & 0.18 & 0.53  &$137$ & 4.2283   \\  
 &   & 2011 Feb 27 & 0.81 & 0.54 & 1 & 745 & 0.19 & 0.80 & 2.7 & 0.22 & 0.67  &$48$ & 4.2284   \\  
 &   & 2011 Jul 24 & 0.87 & 0.69 & 7 & 747 & 0.21 & 0.60 & 3.4 & 0.23 & 0.73  &$27$ & 4.2285   \\  
 &   & 2012 Jan 2 & 0.84 & 0.61 & $-$10 & 754 & 0.17 & 0.50 & 6.9 & 0.20 & 0.59  &$95$ & 4.2286   \\  
 &   & 2012 May 24 & 0.80 & 0.62 & $-$4 & 733 & 0.19 & 0.60 & 10 & 0.22 & 0.66  &$45$ & 4.2287   \\  
1011+496 & 1ES 1011+496  & 2009 May 2 & 0.74 & 0.57 & $-$13 & 209 & 0.19 & 0.50 & 5.7 & 0.21 & 0.61  &$150$ & 4.2288   \\  
 &   & 2009 Aug 19 & 0.83 & 0.61 & $-$24 & 196 & 0.17 & 0.45 & 13 & 0.18 & 0.60  &$148$ & 4.2289   \\  
 &   & 2010 Mar 10 & 0.78 & 0.73 & $-$4 & 203 & 0.18 & 0.45 & 11 & 0.20 & 0.55  &$157$ & 4.2290   \\  
 &   & 2010 Sep 29 & 0.83 & 0.57 & $-$8 & 202 & 0.24 & 0.65 & 17 & 0.28 & 0.92  &$158$ & 4.2291   \\  
 &   & 2011 Apr 11 & 0.79 & 0.56 & $-$1 & 176 & 0.23 & 0.80 & 9.0 & 0.26 & 0.72  &$168$ & 4.2292   \\  
 &   & 2012 Sep 27 & 0.74 & 0.63 & $-$5 & 159 & 0.19 & 0.55 & 3.0 & 0.20 & 0.60  &$134$ & 4.2293   \\  
 &   & 2012 Dec 23 & 0.96 & 0.80 & 26 & 165 & 0.23 & 0.75 & 3.9 & 0.27 & 0.78  &$156$ & 4.2294   \\  
 &   & 2013 Jul 22 & 0.94 & 0.59 & $-$16 & 169 & 0.33 & 0.80 & 6.4 & 0.35 & 0.85  &$26$ & 4.2295   \\  
 &   & 2014 Feb 14 & 0.76 & 0.62 & $-$16 & 175 & 0.07 & 0.15 & 2.5 & 0.08 & 0.23  &$171$ & 4.2296   \\  
 &   & 2016 May 23 & 0.81 & 0.55 & $-$4 & 187 & 0.07 & 0.20 & 8.4 & 0.08 & 0.24  &$167$ & 4.2297   \\  
1013+054 & TXS 1013+054  & 2009 Jun 15 & 1.24 & 0.52 & $-$8 & 661 & 0.17 & 0.50 & 19 & 0.19 & 0.62  &$95$ & 4.2298   \\  
 &   & 2009 Dec 10 & 1.28 & 0.53 & $-$8 & 425 & 0.17 & 0.50 & 2.2 & 0.17 & 0.49  &$1$ & 4.2299   \\  
 &   & 2010 Sep 27 & 1.25 & 0.55 & $-$7 & 321 & 0.16 & 0.50 & 7.4 & 0.18 & 0.55  &$101$ & 4.2300   \\  
 &   & 2011 Oct 3 & 1.24 & 0.50 & $-$7 & 397 & 0.18 & 0.50 & 8.3 & 0.20 & 0.54  &$76$ & 4.2301   \\  
 &   & 2011 Dec 12 & 1.21 & 0.58 & 5 & 389 & 0.21 & 0.60 & 6.5 & 0.26 & 0.73  &$97$ & 4.2302   \\  
 &   & 2012 Nov 21 & 1.37 & 0.55 & $-$9 & 236 & 0.17 & 0.50 & 3.9 & 0.20 & 0.60  &$20$ & 4.2303   \\  
 &   & 2013 Feb 10 & 1.17 & 0.51 & $-$5 & 280 & 0.16 & 0.50 & 4.9 & 0.18 & 0.52  &$178$ & 4.2304   \\  
 &   & 2013 Mar 31 & 1.23 & 0.62 & $-$6 & 318 & 0.18 & 0.50 & 4.0 & 0.20 & 0.62  &$98$ & 4.2305   \\  
 &   & 2014 Jan 25 & 1.21 & 0.55 & $-$6 & 243 & 0.07 & 0.20 & 3.6 & 0.08 & 0.29  &$46$ & 4.2306   \\  
 &   & 2014 Mar 30 & 1.41 & 0.68 & 15 & 266 & 0.08 & 0.30 & 2.6 & 0.10 & 0.30  &$26$ & 4.2307   \\  
 &   & 2016 Jun 9 & 1.19 & 0.53 & $-$6 & 232 & 0.08 & 0.25 & 0.9 & 0.09 & 0.26  &$132$ & 4.2308   \\  
1015+359 & B2 1015+35B  & 2006 Mar 9 & 0.94 & 0.64 & $-$11 & 763 & 0.42 & 0.90 & 23 & 0.44 & 1.27  &$93$ & 4.2309   \\  
 &   & 2008 Sep 12 & 1.00 & 0.62 & $-$5 & 423 & 0.24 & 0.70 & 22 & 0.27 & 0.79  &$78$ & 4.2310   \\  
 &   & 2009 Jun 3 & 1.01 & 0.57 & $-$5 & 383 & 0.18 & 0.60 & 20 & 0.20 & 0.61  &$82$ & 4.2311   \\  
 &   & 2009 Dec 10 & 0.92 & 0.57 & $-$8 & 423 & 0.16 & 0.50 & 19 & 0.18 & 0.53  &$72$ & 4.2312   \\  
 &   & 2010 Mar 10 & 0.97 & 0.68 & $-$1 & 439 & 0.18 & 0.60 & 14 & 0.20 & 0.60  &$79$ & 4.2313   \\  
 &   & 2010 Oct 25 & 1.00 & 0.57 & $-$8 & 417 & 0.15 & 0.50 & 13 & 0.16 & 0.53  &$74$ & 4.2314   \\  
 &   & 2011 May 21 & 1.17 & 0.53 & $-$4 & 350 & 0.21 & 0.65 & 15 & 0.23 & 0.76  &$72$ & 4.2315   \\  
1027+749 & S5 1027+74  & 2016 Sep 26\tablenotemark{a} & 0.64 & 0.59 & $-$89 & 322 & 0.10 & 0.25 & 2.2 & 0.11 & 0.30  &$137$ & 4.2316   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.66 & 0.63 & 84 & 240 & 0.09 & 0.38 & 4.7 & 0.10 & 0.25  &$118$ & 4.2317   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 0.87 & 0.76 & 60 & 219 & 0.09 & 0.28 & 1.9 & 0.11 & 0.39  &$170$ & 4.2318   \\  
1030+415 & S4 1030+41  & 2010 Sep 29 & 0.83 & 0.53 & $-$6 & 2518 & 0.19 & 1.60 & 60 & 0.22 & 1.16  &$44$ & 4.2319   \\  
 &   & 2011 Feb 27 & 0.86 & 0.62 & 2 & 1650 & 0.21 & 2.50 & 45 & 0.24 & 0.75  &$60$ & 4.2320   \\  
 &   & 2011 Aug 15 & 0.88 & 0.52 & 0 & 1422 & 0.60 & 1.20 & 18 & 0.24 & 0.75  &$129$ & 4.2321   \\  
 &   & 2012 Mar 27 & 0.91 & 0.51 & $-$7 & 1450 & 0.16 & 0.60 & 9.0 & 0.17 & 0.75  &$27$ & 4.2322   \\  
 &   & 2012 Sep 27 & 0.82 & 0.59 & 0 & 1431 & 0.17 & 0.80 & 12 & 0.19 & 0.61  &$59$ & 4.2323   \\  
 &   & 2013 Jul 30 & 0.81 & 0.55 & $-$14 & 1194 & 0.20 & 0.80 & 18 & 0.21 & 0.75  &$59$ & 4.2324   \\  
1030+611 & S4 1030+61  & 2009 Jun 25 & 0.65 & 0.61 & $-$35 & 325 & 0.24 & 0.60 & 1.1 & 0.27 & 0.76  &$58$ & 4.2325   \\  
 &   & 2009 Dec 26 & 0.68 & 0.64 & $-$71 & 334 & 0.17 & 0.50 & 5.8 & 0.18 & 0.55  &$52$ & 4.2326   \\  
 &   & 2010 May 24\tablenotemark{a} & 0.86 & 0.57 & 3 & 345 & 0.18 & 0.50 & 4.5 & 0.21 & 0.80  &$110$ & 4.2327   \\  
 &   & 2010 Jul 9\tablenotemark{a} & 0.81 & 0.49 & 9 & 349 & 0.20 & 0.60 & 11 & 0.23 & 0.74  &$121$ & 4.2328   \\  
 &   & 2010 Aug 28\tablenotemark{a} & 0.84 & 0.48 & 6 & 372 & 0.22 & 0.70 & 6.8 & 0.24 & 0.90  &$129$ & 4.2329   \\  
 &   & 2010 Oct 18\tablenotemark{a} & 0.83 & 0.53 & 10 & 474 & 0.18 & 0.60 & 6.4 & 0.21 & 0.93  &$156$ & 4.2330   \\  
 &   & 2010 Dec 24 & 0.70 & 0.51 & $-$4 & 570 & 0.18 & 0.50 & 23 & 0.20 & 0.56  &$83$ & 4.2331   \\  
 &   & 2011 Apr 11 & 0.69 & 0.55 & $-$8 & 680 & 0.18 & 0.60 & 23 & 0.20 & 0.60  &$66$ & 4.2332   \\  
 &   & 2011 May 26 & 0.78 & 0.66 & 1 & 637 & 0.19 & 0.60 & 25 & 0.22 & 0.64  &$58$ & 4.2333   \\  
 &   & 2011 Jul 15 & 0.67 & 0.64 & 2 & 741 & 0.18 & 0.50 & 6.7 & 0.19 & 0.58  &$97$ & 4.2334   \\  
 &   & 2012 Jan 2 & 0.72 & 0.67 & $-$35 & 617 & 0.18 & 0.50 & 7.2 & 0.20 & 0.59  &$81$ & 4.2335   \\  
 &   & 2012 Mar 27 & 0.77 & 0.54 & $-$2 & 679 & 0.15 & 0.50 & 16 & 0.17 & 0.51  &$79$ & 4.2336   \\  
 &   & 2012 Nov 11 & 0.72 & 0.62 & 18 & 525 & 0.16 & 0.50 & 26 & 0.19 & 0.53  &$86$ & 4.2337   \\  
 &   & 2013 Jul 8 & 0.64 & 0.54 & 3 & 482 & 0.19 & 0.50 & 19 & 0.21 & 0.58  &$82$ & 4.2338   \\  
1034+574 & GB6 J1037+5711  & 2010 Mar 10 & 0.75 & 0.73 & $-$39 & 115 & 0.21 & 0.60 & $<$ 0.8 & 0.27 & 0.70  &\n & 4.2339   \\  
 &   & 2011 Jun 24 & 0.89 & 0.59 & $-$12 & 117 & 0.24 & 0.70 & 3.1 & 0.30 & 0.83  &$149$ & 4.2340   \\  
1034$-$293 & PKS 1034$-$293  & 1999 Dec 27\tablenotemark{a} & 1.55 & 0.51 & $-$7 & 1015 & 0.54 & 1.60 & 30 & 0.68 & 1.76  &$141$ & 4.2341   \\  
 &   & 2010 Oct 15 & 1.28 & 0.46 & $-$5 & 1445 & 0.27 & 0.80 & 50 & 0.30 & 0.95  &$26$ & 4.2342   \\  
 &   & 2011 Jun 6 & 1.54 & 0.50 & $-$4 & 2569 & 0.26 & 1.00 & 115 & 0.31 & 1.54  &$25$ & 4.2343   \\  
 &   & 2012 Jan 14 & 1.80 & 0.53 & $-$8 & 2426 & 0.22 & 0.70 & 106 & 0.23 & 0.86  &$26$ & 4.2344   \\  
 &   & 2012 May 24 & 1.36 & 0.48 & $-$6 & 2283 & 0.25 & 2.00 & 65 & 0.30 & 1.63  &$45$ & 4.2345   \\  
 &   & 2012 Nov 2 & 1.43 & 0.50 & $-$4 & 1994 & 0.20 & 0.70 & 62 & 0.26 & 0.86  &$113$ & 4.2346   \\  
 &   & 2012 Dec 10 & 1.55 & 0.52 & $-$5 & 2035 & 0.20 & 1.20 & 42 & 0.22 & 1.02  &$117$ & 4.2347   \\  
 &   & 2013 Feb 28 & 1.51 & 0.51 & $-$6 & 1765 & 0.19 & 1.20 & 29 & 0.23 & 0.87  &$14$ & 4.2348   \\  
 &   & 2013 Jun 2 & 1.30 & 0.48 & $-$6 & 1408 & 0.25 & 2.00 & 39 & 0.30 & 1.73  &$4$ & 4.2349   \\  
1036+054 & PKS 1036+054  & 2002 May 31 & 1.29 & 0.56 & $-$10 & 2664 & 0.24 & 0.80 & 37 & 0.29 & 1.76  &$74$ & 4.2350   \\  
 &   & 2003 May 9 & 1.23 & 0.57 & $-$6 & 2631 & 0.27 & 1.20 & 66 & 0.30 & 1.11  &$146$ & 4.2351   \\  
 &   & 2004 Oct 18 & 2.05 & 0.52 & $-$19 & 1534 & 0.28 & 1.10 & 69 & 0.33 & 1.06  &$132$ & 4.2352   \\  
 &   & 2005 Jun 3 & 1.26 & 0.53 & $-$8 & 1548 & 0.23 & 0.80 & 15 & 0.27 & 0.93  &$143$ & 4.2353   \\  
 &   & 2005 Sep 23 & 1.26 & 0.54 & $-$5 & 1674 & 0.25 & 0.90 & 40 & 0.28 & 0.97  &$113$ & 4.2354   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 1.34 & 0.50 & $-$6 & 1660 & 0.34 & 1.00 & 51 & 0.43 & 1.25  &$123$ & 4.2355   \\  
 &   & 2006 May 24 & 1.24 & 0.52 & $-$9 & 1637 & 0.43 & 1.30 & 91 & 0.50 & 1.54  &$139$ & 4.2356   \\  
 &   & 2008 Oct 3 & 1.51 & 0.56 & $-$12 & 1485 & 0.18 & 0.90 & 58 & 0.20 & 0.61  &$143$ & 4.2357   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 1.22 & 0.50 & $-$3 & 1512 & 0.34 & 1.00 & 14 & 0.38 & 1.24  &$5$ & 4.2358   \\  
 &   & 2010 Sep 27 & 1.28 & 0.54 & $-$8 & 1158 & 0.18 & 0.60 & 39 & 0.19 & 0.59  &$31$ & 4.2359   \\  
 &   & 2011 Oct 3 & 1.22 & 0.51 & $-$7 & 1133 & 0.19 & 0.60 & 59 & 0.20 & 0.66  &$61$ & 4.2360   \\  
 &   & 2012 Jun 25 & 1.23 & 0.50 & $-$11 & 1169 & 0.13 & 0.40 & 47 & 0.16 & 0.61  &$52$ & 4.2361   \\  
1038+064 & 4C +06.41  & 2002 May 31 & 1.28 & 0.54 & $-$10 & 1491 & 0.24 & 0.80 & 10 & 0.29 & 1.02  &$94$ & 4.2362   \\  
 &   & 2003 May 9 & 1.20 & 0.58 & $-$5 & 1676 & 0.26 & 0.80 & 14 & 0.29 & 0.88  &$87$ & 4.2363   \\  
 &   & 2005 Jun 15 & 1.21 & 0.56 & $-$7 & 1421 & 0.23 & 0.90 & 32 & 0.29 & 0.93  &$78$ & 4.2364   \\  
 &   & 2005 Sep 23 & 1.23 & 0.55 & $-$5 & 1433 & 0.25 & 0.90 & 35 & 0.30 & 1.00  &$71$ & 4.2365   \\  
 &   & 2006 Oct 6 & 1.23 & 0.54 & $-$8 & 1211 & 0.42 & 1.30 & 20 & 0.45 & 1.47  &$71$ & 4.2366   \\  
 &   & 2007 Aug 9 & 1.20 & 0.51 & $-$9 & 1368 & 0.23 & 0.70 & 15 & 0.26 & 0.74  &$46$ & 4.2367   \\  
 &   & 2009 Mar 25 & 1.31 & 0.59 & $-$7 & 1332 & 0.19 & 0.60 & 34 & 0.21 & 0.65  &$50$ & 4.2368   \\  
 &   & 2011 Jul 24 & 1.31 & 0.60 & 2 & 1210 & 0.22 & 0.90 & 29 & 0.25 & 0.82  &$75$ & 4.2369   \\  
1040+244 & B2 1040+24A  & 2011 Dec 29 & 1.06 & 0.55 & 0 & 1139 & 0.19 & 0.60 & 40 & 0.22 & 0.88  &$73$ & 4.2370   \\  
 &   & 2012 Jul 12 & 1.26 & 0.62 & 0 & 1198 & 0.19 & 0.60 & 20 & 0.21 & 0.83  &$98$ & 4.2371   \\  
 &   & 2012 Nov 11 & 1.15 & 0.54 & $-$7 & 1214 & 0.16 & 0.50 & 80 & 0.20 & 0.63  &$86$ & 4.2372   \\  
 &   & 2013 Feb 28 & 1.05 & 0.57 & 2 & 1047 & 0.18 & 0.50 & 49 & 0.18 & 0.61  &$86$ & 4.2373   \\  
 &   & 2013 May 5 & 1.21 & 0.57 & $-$12 & 1061 & 0.16 & 0.50 & 60 & 0.20 & 0.90  &$96$ & 4.2374   \\  
 &   & 2014 Jan 11 & 1.05 & 0.58 & $-$8 & 585 & 0.07 & 0.25 & 23 & 0.10 & 0.32  &$91$ & 4.2375   \\  
 &   & 2014 Jul 31 & 0.92 & 0.49 & $-$1 & 859 & 0.10 & 0.35 & 24 & 0.11 & 0.34  &$85$ & 4.2376   \\  
 &   & 2015 Jun 16 & 0.99 & 0.60 & $-$8 & 1059 & 0.10 & 0.29 & 4.6 & 0.11 & 0.40  &$98$ & 4.2377   \\  
 &   & 2015 Dec 19 & 1.05 & 0.57 & $-$3 & 1236 & 0.07 & 0.45 & 12 & 0.13 & 0.55  &$93$ & 4.2378   \\  
 &   & 2016 Jul 16 & 0.94 & 0.53 & $-$4 & 745 & 0.09 & 0.25 & 26 & 0.09 & 0.50  &$93$ & 4.2379   \\  
1044+719 & S5 1044+71  & 2011 Aug 15 & 0.78 & 0.66 & 3 & 1585 & 0.81 & 1.40 & 13 & 0.27 & 0.88  &$125$ & 4.2380   \\  
 &   & 2012 Feb 6 & 0.71 & 0.65 & 54 & 1515 & 0.17 & 0.60 & 61 & 0.18 & 0.55  &$12$ & 4.2381   \\  
 &   & 2012 May 24 & 0.80 & 0.71 & 86 & 1202 & 0.21 & 1.50 & 54 & 0.22 & 0.68  &$4$ & 4.2382   \\  
 &   & 2012 Nov 21 & 0.73 & 0.66 & $-$41 & 1386 & 0.17 & 0.70 & 47 & 0.18 & 0.60  &$2$ & 4.2383   \\  
 &   & 2013 Jan 21 & 0.73 & 0.66 & 57 & 1612 & 0.17 & 1.40 & 45 & 0.18 & 0.56  &$175$ & 4.2384   \\  
 &   & 2013 Feb 10 & 0.82 & 0.73 & 54 & 1601 & 0.18 & 0.80 & 35 & 0.20 & 0.65  &$3$ & 4.2385   \\  
1045$-$188 & PKS 1045$-$18  & 2002 Jun 15 & 1.36 & 0.49 & $-$5 & 1311 & 0.31 & 1.10 & 54 & 0.38 & 1.31  &$68$ & 4.2386   \\  
 &   & 2003 Jun 15 & 1.36 & 0.49 & $-$7 & 1240 & 0.30 & 1.20 & 36 & 0.36 & 1.04  &$99$ & 4.2387   \\  
 &   & 2005 Jan 6 & 1.35 & 0.50 & $-$4 & 1102 & 0.32 & 1.00 & 23 & 0.37 & 1.38  &$50$ & 4.2388   \\  
 &   & 2005 Jul 24 & 1.42 & 0.48 & $-$8 & 1257 & 0.28 & 1.10 & 5.2 & 0.36 & 1.29  &$126$ & 4.2389   \\  
 &   & 2006 Sep 6 & 1.35 & 0.47 & $-$8 & 1172 & 0.54 & 1.60 & 26 & 0.59 & 1.64  &$38$ & 4.2390   \\  
 &   & 2007 Jun 3 & 1.31 & 0.48 & $-$6 & 1323 & 0.37 & 1.10 & 19 & 0.46 & 1.30  &$9$ & 4.2391   \\  
 &   & 2009 May 28 & 1.39 & 0.51 & $-$6 & 1060 & 0.19 & 0.60 & 36 & 0.21 & 0.64  &$74$ & 4.2392   \\  
 &   & 2010 Sep 27 & 1.46 & 0.52 & $-$6 & 1168 & 0.19 & 0.60 & 17 & 0.22 & 0.67  &$41$ & 4.2393   \\  
 &   & 2012 Jan 14 & 1.53 & 0.56 & $-$5 & 1542 & 0.19 & 0.60 & 53 & 0.21 & 0.64  &$41$ & 4.2394   \\  
 &   & 2012 Sep 2 & 1.35 & 0.54 & $-$2 & 2212 & 0.22 & 1.15 & 56 & 0.26 & 0.89  &$29$ & 4.2395   \\  
 &   & 2013 Jan 21 & 1.46 & 0.54 & $-$1 & 2188 & 0.15 & 1.40 & 37 & 0.18 & 0.61  &$25$ & 4.2396   \\  
1047+048 & NVSS J105010+043251  & 2015 May 18 & 1.14 & 0.53 & $-$3 & 362 & 0.09 & 0.28 & 4.3 & 0.10 & 0.31  &$127$ & 4.2397   \\  
 &   & 2016 Oct 29 & 1.18 & 0.51 & $-$5 & 476 & 0.08 & 0.24 & 3.2 & 0.09 & 0.40  &$145$ & 4.2398   \\  
1049+215 & 4C +21.28  & 2007 Jun 1\tablenotemark{a} & 1.03 & 0.56 & $-$7 & 605 & 0.19 & 0.50 & 14 & 0.21 & 0.67  &$25$ & 4.2399   \\  
1055+018 & 4C +01.28  & 1999 Oct 16\tablenotemark{a} & 1.51 & 0.50 & $-$10 & 2180 & 0.30 & 3.90 & 40 & 0.35 & 1.20  &$115$ & 4.2400   \\  
 &   & 1999 Dec 23\tablenotemark{a} & 1.17 & 0.46 & $-$6 & 1914 & 0.53 & 3.60 & 13 & 0.41 & 2.50  &$113$ & 4.2401   \\  
 &   & 2001 Jun 30\tablenotemark{a} & 1.26 & 0.52 & $-$5 & 5221 & 0.36 & 3.30 & 168 & 0.38 & 1.66  &$1$ & 4.2402   \\  
 &   & 2001 Nov 2\tablenotemark{a} & 1.33 & 0.51 & $-$9 & 5436 & 0.30 & 5.50 & 64 & 0.34 & 1.99  &$70$ & 4.2403   \\  
 &   & 2002 Jan 7\tablenotemark{a} & 1.35 & 0.56 & $-$8 & 5756 & 0.28 & 5.70 & 104 & 0.31 & 1.85  &$117$ & 4.2404   \\  
 &   & 2002 Dec 13\tablenotemark{a} & 1.56 & 0.58 & $-$11 & 3862 & 0.52 & 2.60 & 117 & 0.62 & 1.50  &$137$ & 4.2405   \\  
 &   & 2003 Feb 5 & 1.27 & 0.53 & $-$8 & 3690 & 0.26 & 1.80 & 125 & 0.31 & 1.04  &$144$ & 4.2406   \\  
 &   & 2003 Aug 23\tablenotemark{a} & 1.23 & 0.54 & $-$5 & 3872 & 0.52 & 2.50 & 143 & 0.67 & 1.90  &$132$ & 4.2407   \\  
 &   & 2004 May 29\tablenotemark{a} & 1.37 & 0.60 & $-$9 & 4532 & 0.48 & 3.40 & 214 & 0.55 & 2.50  &$133$ & 4.2408   \\  
 &   & 2004 Jun 11 & 1.22 & 0.51 & $-$6 & 4416 & 0.28 & 2.00 & 241 & 0.33 & 1.44  &$127$ & 4.2409   \\  
 &   & 2005 Apr 21 & 2.24 & 0.63 & $-$19 & 4075 & 0.26 & 1.80 & 189 & 0.31 & 2.22  &$125$ & 4.2410   \\  
 &   & 2005 Sep 5 & 1.20 & 0.50 & $-$7 & 4494 & 0.25 & 2.70 & 260 & 0.30 & 1.82  &$123$ & 4.2411   \\  
 &   & 2005 Sep 16 & 1.36 & 0.66 & $-$5 & 4536 & 0.26 & 1.80 & 244 & 0.30 & 1.48  &$126$ & 4.2412   \\  
 &   & 2006 Nov 10 & 1.33 & 0.54 & $-$8 & 4336 & 0.47 & 5.40 & 288 & 0.50 & 1.95  &$127$ & 4.2413   \\  
 &   & 2008 Aug 25 & 1.22 & 0.49 & $-$9 & 4320 & 0.31 & 4.20 & 278 & 0.32 & 1.37  &$124$ & 4.2414   \\  
 &   & 2010 Aug 27 & 1.20 & 0.48 & $-$5 & 4840 & 0.21 & 1.80 & 140 & 0.21 & 2.11  &$118$ & 4.2415   \\  
 &   & 2011 May 21 & 1.17 & 0.46 & $-$6 & 5467 & 0.22 & 1.80 & 152 & 0.23 & 1.90  &$139$ & 4.2416   \\  
 &   & 2011 Jul 15 & 1.28 & 0.52 & $-$7 & 5346 & 0.21 & 2.60 & 147 & 0.23 & 1.32  &$131$ & 4.2417   \\  
 &   & 2012 Oct 12\tablenotemark{a} & 1.38 & 0.65 & 1 & 2813 & 0.20 & 1.20 & 68 & 0.26 & 1.53  &$97$ & 4.2418   \\  
1055+567 & 7C 1055+5644  & 2009 Aug 19 & 0.75 & 0.63 & $-$20 & 183 & 0.18 & 0.50 & 3.6 & 0.18 & 0.58  &$9$ & 4.2419   \\  
 &   & 2010 Jan 16 & 0.81 & 0.69 & $-$21 & 166 & 0.19 & 0.60 & 1.6 & 0.22 & 0.62  &$164$ & 4.2420   \\  
 &   & 2011 Jun 24 & 0.84 & 0.63 & 9 & 174 & 0.20 & 0.60 & 8.1 & 0.22 & 0.64  &$167$ & 4.2421   \\  
 &   & 2012 Mar 4 & 0.82 & 0.65 & $-$19 & 183 & 0.19 & 0.60 & 7.8 & 0.21 & 0.67  &$165$ & 4.2422   \\  
 &   & 2012 Sep 27 & 0.77 & 0.66 & $-$7 & 161 & 0.17 & 0.50 & 5.7 & 0.23 & 0.61  &$170$ & 4.2423   \\  
 &   & 2013 Dec 15 & 0.80 & 0.66 & $-$4 & 181 & 0.08 & 0.20 & 6.1 & 0.09 & 0.27  &$1$ & 4.2424   \\  
 &   & 2014 Dec 12 & 0.72 & 0.58 & $-$8 & 198 & 0.09 & 0.22 & 6.8 & 0.10 & 0.28  &$172$ & 4.2425   \\  
 &   & 2015 Aug 11 & 0.82 & 0.59 & 10 & 202 & 0.10 & 0.26 & 1.4 & 0.12 & 0.35  &$44$ & 4.2426   \\  
 &   & 2016 Jun 3 & 0.70 & 0.64 & 8 & 214 & 0.08 & 0.20 & 5.0 & 0.08 & 0.26  &$20$ & 4.2427   \\  
1101+384 & Mrk 421  & 1997 Aug 15\tablenotemark{a} & 1.05 & 0.50 & $-$8 & 538 & 0.45 & 1.20 & 13 & 0.48 & 1.39  &$63$ & 4.2428   \\  
 &   & 2006 Apr 5 & 0.85 & 0.61 & $-$1 & 343 & 0.42 & 1.10 & 7.9 & 0.50 & 1.35  &$94$ & 4.2429   \\  
 &   & 2007 Feb 5 & 1.01 & 0.62 & $-$14 & 397 & 0.30 & 0.90 & 9.1 & 0.33 & 0.96  &$92$ & 4.2430   \\  
 &   & 2007 Jun 3 & 0.85 & 0.56 & $-$17 & 386 & 0.35 & 1.10 & 4.5 & 0.38 & 1.07  &$84$ & 4.2431   \\  
 &   & 2007 Sep 6 & 0.84 & 0.58 & 3 & 410 & 0.26 & 0.80 & 11 & 0.30 & 0.85  &$103$ & 4.2432   \\  
 &   & 2008 May 1 & 0.88 & 0.53 & $-$7 & 364 & 0.21 & 0.70 & 5.4 & 0.24 & 0.71  &$69$ & 4.2433   \\  
 &   & 2008 Jun 25 & 0.86 & 0.52 & $-$11 & 362 & 0.23 & 0.70 & 11 & 0.25 & 0.72  &$77$ & 4.2434   \\  
 &   & 2008 Jul 17 & 0.89 & 0.56 & $-$6 & 376 & 0.23 & 0.70 & 8.3 & 0.25 & 0.73  &$91$ & 4.2435   \\  
 &   & 2008 Oct 3 & 1.04 & 0.61 & $-$10 & 331 & 0.17 & 0.50 & 6.7 & 0.18 & 0.55  &$123$ & 4.2436   \\  
 &   & 2009 Jan 30 & 0.88 & 0.62 & $-$4 & 318 & 0.14 & 0.40 & 5.8 & 0.15 & 0.44  &$118$ & 4.2437   \\  
 &   & 2009 May 2 & 0.86 & 0.54 & $-$11 & 339 & 0.19 & 0.60 & 1.6 & 0.21 & 0.60  &$142$ & 4.2438   \\  
 &   & 2009 Jun 25 & 0.85 & 0.56 & $-$12 & 332 & 0.24 & 0.70 & 5.6 & 0.24 & 0.70  &$114$ & 4.2439   \\  
 &   & 2009 Dec 17 & 0.88 & 0.56 & $-$7 & 290 & 0.16 & 0.50 & 7.6 & 0.18 & 0.52  &$124$ & 4.2440   \\  
 &   & 2010 Feb 11 & 0.98 & 0.55 & $-$4 & 365 & 0.20 & 0.60 & 8.7 & 0.23 & 0.66  &$124$ & 4.2441   \\  
 &   & 2010 Jul 12 & 0.87 & 0.53 & $-$6 & 344 & 0.18 & 0.60 & 6.8 & 0.22 & 0.59  &$78$ & 4.2442   \\  
 &   & 2010 Oct 15 & 0.88 & 0.60 & $-$8 & 328 & 0.18 & 0.50 & 12 & 0.20 & 0.58  &$72$ & 4.2443   \\  
 &   & 2010 Nov 29 & 0.92 & 0.54 & $-$4 & 361 & 0.15 & 0.40 & 7.3 & 0.16 & 0.46  &$98$ & 4.2444   \\  
 &   & 2011 Jul 24 & 1.04 & 0.67 & $-$5 & 312 & 0.21 & 0.70 & 4.2 & 0.24 & 0.76  &$40$ & 4.2445   \\  
 &   & 2011 Sep 28\tablenotemark{a} & 0.96 & 0.57 & 3 & 330 & 0.16 & 0.48 & 2.6 & 0.18 & 0.55  &$22$ & 4.2446   \\  
 &   & 2011 Nov 28\tablenotemark{a} & 0.94 & 0.47 & $-$10 & 342 & 0.22 & 0.70 & 5.4 & 0.25 & 0.73  &$80$ & 4.2447   \\  
 &   & 2011 Dec 29 & 0.93 & 0.57 & 1 & 378 & 0.19 & 0.55 & 8.8 & 0.22 & 0.63  &$91$ & 4.2448   \\  
 &   & 2012 Apr 29 & 0.96 & 0.58 & $-$10 & 392 & 0.18 & 0.50 & 6.8 & 0.19 & 0.55  &$83$ & 4.2449   \\  
 &   & 2012 Oct 12\tablenotemark{a} & 0.85 & 0.78 & $-$11 & 510 & 0.09 & 0.40 & 10 & 0.10 & 0.42  &$10$ & 4.2450   \\  
 &   & 2012 Oct 19\tablenotemark{a} & 0.97 & 0.64 & 0 & 497 & 0.07 & 0.30 & 12 & 0.08 & 0.44  &$179$ & 4.2451   \\  
 &   & 2012 Oct 26\tablenotemark{a} & 0.92 & 0.64 & $-$6 & 468 & 0.07 & 0.20 & 14 & 0.07 & 0.39  &$170$ & 4.2452   \\  
 &   & 2012 Nov 16\tablenotemark{a} & 0.81 & 0.58 & $-$14 & 456 & 0.07 & 0.30 & 9.2 & 0.07 & 0.31  &$155$ & 4.2453   \\  
 &   & 2012 Dec 10 & 0.91 & 0.61 & $-$5 & 510 & 0.15 & 0.50 & 7.1 & 0.18 & 0.52  &$168$ & 4.2454   \\  
 &   & 2013 Jan 21 & 0.84 & 0.59 & $-$2 & 581 & 0.15 & 0.40 & 13 & 0.15 & 0.45  &$116$ & 4.2455   \\  
 &   & 2013 Feb 10 & 0.86 & 0.56 & $-$9 & 547 & 0.17 & 0.50 & 10 & 0.18 & 0.52  &$110$ & 4.2456   \\  
 &   & 2013 May 5 & 1.07 & 0.59 & $-$12 & 526 & 0.17 & 0.50 & 14 & 0.18 & 0.54  &$124$ & 4.2457   \\  
 &   & 2013 Jul 8 & 0.81 & 0.50 & $-$4 & 588 & 0.19 & 0.55 & 6.6 & 0.20 & 0.62  &$137$ & 4.2458   \\  
 &   & 2013 Jul 30 & 0.84 & 0.52 & $-$12 & 605 & 0.20 & 0.60 & 5.8 & 0.21 & 0.64  &$129$ & 4.2459   \\  
 &   & 2013 Aug 20 & 0.89 & 0.48 & $-$4 & 549 & 0.22 & 0.75 & 10 & 0.25 & 0.74  &$137$ & 4.2460   \\  
1118+073 & MG1 J112039+0704  & 2014 Jan 11 & 1.24 & 0.56 & $-$4 & 201 & 0.08 & 0.25 & 2.0 & 0.09 & 0.27  &$12$ & 4.2461   \\  
 &   & 2014 Feb 27 & 1.12 & 0.51 & $-$6 & 210 & 0.08 & 0.25 & 2.5 & 0.09 & 0.29  &$18$ & 4.2462   \\  
 &   & 2014 Jun 5 & 1.17 & 0.56 & $-$4 & 211 & 0.08 & 0.25 & 1.4 & 0.09 & 0.32  &$40$ & 4.2463   \\  
 &   & 2015 May 8 & 1.19 & 0.56 & $-$4 & 188 & 0.07 & 0.40 & 1.4 & 0.08 & 0.27  &$21$ & 4.2464   \\  
 &   & 2015 Dec 19 & 1.29 & 0.63 & 4 & 164 & 0.09 & 0.27 & 2.2 & 0.09 & 0.28  &$39$ & 4.2465   \\  
 &   & 2016 Jul 16 & 1.16 & 0.58 & 4 & 150 & 0.09 & 0.28 & 1.8 & 0.10 & 0.34  &$65$ & 4.2466   \\  
 &   & 2016 Oct 29 & 1.23 & 0.64 & 3 & 137 & 0.09 & 0.26 & 1.4 & 0.10 & 0.40  &$67$ & 4.2467   \\  
1118$-$056 & PKS 1118$-$05  & 2009 Mar 25 & 1.45 & 0.61 & $-$6 & 466 & 0.20 & 0.60 & 26 & 0.23 & 0.69  &$115$ & 4.2468   \\  
 &   & 2009 Jun 15 & 1.36 & 0.53 & $-$7 & 486 & 0.17 & 0.60 & 21 & 0.20 & 0.59  &$119$ & 4.2469   \\  
 &   & 2009 Jul 23 & 1.32 & 0.54 & $-$5 & 522 & 0.22 & 0.70 & 25 & 0.23 & 0.69  &$118$ & 4.2470   \\  
 &   & 2009 Dec 26 & 1.28 & 0.53 & $-$2 & 338 & 0.18 & 0.60 & 21 & 0.20 & 0.68  &$107$ & 4.2471   \\  
 &   & 2010 Oct 25 & 1.35 & 0.53 & $-$7 & 319 & 0.16 & 0.50 & 19 & 0.18 & 0.50  &$113$ & 4.2472   \\  
 &   & 2013 Aug 20 & 1.24 & 0.44 & $-$7 & 456 & 0.23 & 0.70 & 24 & 0.26 & 0.79  &$104$ & 4.2473   \\  
 &   & 2016 Sep 17 & 1.29 & 0.52 & $-$5 & 350 & 0.08 & 0.24 & 7.8 & 0.09 & 0.40  &$100$ & 4.2474   \\  
 &   & 2016 Nov 12 & 1.24 & 0.52 & $-$2 & 249 & 0.08 & 0.19 & 14 & 0.09 & 0.40  &$94$ & 4.2475   \\  
1124$-$186 & PKS 1124$-$186  & 2003 Mar 1 & 1.22 & 0.45 & $-$5 & 1416 & 0.28 & 0.90 & 29 & 0.34 & 1.18  &$23$ & 4.2476   \\  
 &   & 2004 Aug 9 & 1.42 & 0.52 & $-$5 & 1816 & 0.28 & 1.00 & 70 & 0.35 & 1.19  &$40$ & 4.2477   \\  
 &   & 2005 May 13 & 2.14 & 0.59 & $-$14 & 1862 & 0.29 & 1.00 & 48 & 0.36 & 1.19  &$39$ & 4.2478   \\  
 &   & 2005 Oct 29 & 1.42 & 0.51 & $-$6 & 2292 & 0.24 & 0.90 & 93 & 0.30 & 1.06  &$31$ & 4.2479   \\  
 &   & 2006 Nov 10 & 1.40 & 0.49 & $-$5 & 1300 & 0.42 & 1.30 & 49 & 0.53 & 1.68  &$59$ & 4.2480   \\  
 &   & 2009 Feb 25 & 1.40 & 0.50 & $-$6 & 1647 & 0.18 & 0.70 & 35 & 0.19 & 0.67  &$138$ & 4.2481   \\  
 &   & 2009 May 2 & 1.34 & 0.47 & $-$7 & 1739 & 0.22 & 0.90 & 35 & 0.24 & 1.16  &$105$ & 4.2482   \\  
 &   & 2009 Jul 23 & 1.34 & 0.53 & $-$5 & 1649 & 0.23 & 0.80 & 9.6 & 0.27 & 0.90  &$31$ & 4.2483   \\  
 &   & 2009 Oct 27 & 1.45 & 0.53 & $-$6 & 1636 & 0.19 & 0.70 & 55 & 0.21 & 1.21  &$0$ & 4.2484   \\  
 &   & 2010 Jun 19 & 1.52 & 0.53 & $-$6 & 1883 & 0.21 & 0.60 & 30 & 0.22 & 0.82  &$82$ & 4.2485   \\  
 &   & 2010 Nov 4 & 1.46 & 0.54 & $-$7 & 2271 & 0.21 & 0.70 & 6.2 & 0.26 & 2.72  &$13$ & 4.2486   \\  
 &   & 2011 Feb 27 & 1.31 & 0.48 & $-$3 & 2446 & 0.26 & 0.80 & 16 & 0.25 & 1.41  &$95$ & 4.2487   \\  
 &   & 2011 Apr 11 & 1.28 & 0.47 & $-$4 & 1845 & 0.22 & 0.70 & 17 & 0.26 & 1.45  &$125$ & 4.2488   \\  
1127$-$145 & PKS 1127$-$14  & 1998 Jan 3\tablenotemark{a} & 1.53 & 0.48 & $-$9 & 2284 & 0.26 & 1.80 & 74 & 0.28 & 2.20  &$170$ & 4.2489   \\  
 &   & 2000 Jun 29\tablenotemark{a} & 1.33 & 0.50 & $-$3 & 2681 & 0.58 & 2.10 & 93 & 0.70 & 2.78  &$172$ & 4.2490   \\  
 &   & 2000 Aug 25\tablenotemark{a} & 1.25 & 0.46 & $-$7 & 2600 & 0.42 & 1.70 & 76 & 0.46 & 1.55  &$166$ & 4.2491   \\  
 &   & 2001 Mar 23\tablenotemark{a} & 1.52 & 0.58 & $-$6 & 2203 & 0.47 & 2.00 & 88 & 0.53 & 1.73  &$157$ & 4.2492   \\  
 &   & 2002 Oct 9 & 1.54 & 0.52 & $-$9 & 2587 & 0.25 & 1.20 & 126 & 0.43 & 1.74  &$141$ & 4.2493   \\  
 &   & 2004 Apr 10 & 1.35 & 0.51 & $-$3 & 1537 & 0.30 & 1.60 & 46 & 0.33 & 1.18  &$142$ & 4.2494   \\  
 &   & 2005 Mar 23 & 1.27 & 0.48 & $-$5 & 2917 & 0.23 & 1.40 & 22 & 0.29 & 1.13  &$110$ & 4.2495   \\  
 &   & 2005 Sep 5 & 1.25 & 0.47 & $-$6 & 2942 & 0.27 & 1.30 & 10 & 0.33 & 1.33  &$167$ & 4.2496   \\  
 &   & 2006 Aug 9 & 1.26 & 0.48 & $-$7 & 3038 & 0.62 & 3.00 & 39 & 0.66 & 2.08  &$118$ & 4.2497   \\  
 &   & 2007 Aug 24 & 1.34 & 0.50 & $-$6 & 3332 & 0.27 & 0.90 & 116 & 0.31 & 1.24  &$132$ & 4.2498   \\  
 &   & 2008 Aug 25 & 1.29 & 0.45 & $-$9 & 2158 & 0.31 & 0.90 & 72 & 0.33 & 1.12  &$170$ & 4.2499   \\  
 &   & 2009 Jul 5 & 1.40 & 0.51 & $-$7 & 2332 & 0.26 & 1.70 & 72 & 0.25 & 1.43  &$165$ & 4.2500   \\  
 &   & 2010 Sep 27 & 1.43 & 0.51 & $-$8 & 3192 & 0.19 & 0.60 & 96 & 0.21 & 0.98  &$141$ & 4.2501   \\  
 &   & 2011 Jun 6 & 1.48 & 0.51 & $-$7 & 1901 & 0.20 & 0.80 & 66 & 0.22 & 0.93  &$155$ & 4.2502   \\  
 &   & 2012 Jan 14 & 1.40 & 0.55 & $-$4 & 2074 & 0.20 & 0.60 & 75 & 0.20 & 0.79  &$147$ & 4.2503   \\  
 &   & 2012 Sep 2 & 1.35 & 0.52 & $-$4 & 2266 & 0.24 & 0.70 & 53 & 0.25 & 1.09  &$140$ & 4.2504   \\  
 &   & 2012 Dec 10 & 1.43 & 0.53 & $-$6 & 2167 & 0.17 & 0.70 & 47 & 0.20 & 0.96  &$150$ & 4.2505   \\  
 &   & 2013 Jun 2 & 1.34 & 0.51 & $-$2 & 2350 & 0.23 & 0.70 & 40 & 0.25 & 1.27  &$150$ & 4.2506   \\  
1128+385 & B2 1128+38  & 2010 Oct 15 & 0.87 & 0.60 & $-$11 & 1431 & 0.17 & 0.80 & 44 & 0.20 & 0.82  &$150$ & 4.2507   \\  
 &   & 2011 Apr 11 & 0.85 & 0.52 & $-$4 & 1375 & 0.18 & 0.70 & 30 & 0.20 & 0.65  &$168$ & 4.2508   \\  
 &   & 2011 Aug 26 & 0.91 & 0.61 & $-$15 & 1332 & 0.18 & 0.70 & 34 & 0.20 & 0.65  &$161$ & 4.2509   \\  
 &   & 2012 Mar 4 & 0.92 & 0.59 & $-$17 & 1333 & 0.15 & 0.50 & 50 & 0.17 & 0.56  &$175$ & 4.2510   \\  
 &   & 2012 Nov 21 & 0.94 & 0.58 & $-$13 & 1517 & 0.18 & 0.50 & 56 & 0.19 & 0.73  &$177$ & 4.2511   \\  
 &   & 2013 Feb 10 & 0.88 & 0.56 & $-$5 & 1329 & 0.15 & 0.75 & 58 & 0.18 & 0.56  &$174$ & 4.2512   \\  
1128$-$047 & PKS 1128$-$047  & 2006 Feb 12 & 1.47 & 0.56 & $-$9 & 657 & 0.44 & 1.30 & 7.8 & 0.44 & 1.33  &$178$ & 4.2513   \\  
 &   & 2006 Dec 1 & 1.31 & 0.57 & $-$3 & 649 & 0.54 & 1.60 & 2.1 & 0.62 & 1.71  &$40$ & 4.2514   \\  
 &   & 2007 Mar 28 & 1.61 & 0.61 & $-$12 & 703 & 0.33 & 1.00 & 3.0 & 0.38 & 1.11  &$66$ & 4.2515   \\  
 &   & 2007 Jul 3 & 1.40 & 0.55 & $-$8 & 730 & 0.24 & 0.70 & 2.0 & 0.27 & 0.78  &$134$ & 4.2516   \\  
 &   & 2007 Aug 16 & 1.33 & 0.57 & $-$3 & 688 & 0.24 & 0.70 & 2.8 & 0.28 & 0.80  &$156$ & 4.2517   \\  
 &   & 2008 May 1 & 1.33 & 0.51 & $-$6 & 664 & 0.19 & 0.60 & 3.4 & 0.23 & 0.64  &$52$ & 4.2518   \\  
 &   & 2008 Jul 17 & 1.32 & 0.51 & $-$8 & 715 & 0.23 & 0.70 & 3.2 & 0.27 & 0.74  &$109$ & 4.2519   \\  
 &   & 2008 Nov 26 & 1.80 & 0.53 & $-$15 & 740 & 0.16 & 0.50 & 0.9 & 0.17 & 0.50  &$149$ & 4.2520   \\  
 &   & 2009 May 2 & 1.30 & 0.49 & $-$9 & 731 & 0.20 & 0.60 & 4.4 & 0.22 & 0.64  &$14$ & 4.2521   \\  
 &   & 2009 Aug 19 & 1.38 & 0.54 & $-$7 & 759 & 0.19 & 0.60 & 2.2 & 0.20 & 0.59  &$39$ & 4.2522   \\  
1133+704 & Mrk 180  & 2014 May 12 & 0.67 & 0.60 & $-$68 & 194 & 0.10 & 0.30 & 3.9 & 0.11 & 0.32  &$176$ & 4.2523   \\  
 &   & 2014 Nov 17 & 0.78 & 0.57 & $-$10 & 191 & 0.10 & 0.30 & 8.1 & 0.12 & 0.39  &$168$ & 4.2524   \\  
 &   & 2015 Jul 20 & 0.58 & 0.54 & $-$10 & 146 & 0.11 & 0.30 & 1.3 & 0.12 & 0.34  &$148$ & 4.2525   \\  
 &   & 2015 Sep 6 & 0.71 & 0.64 & 13 & 147 & 0.09 & 0.28 & 4.9 & 0.10 & 0.29  &$175$ & 4.2526   \\  
 &   & 2016 Jun 3 & 0.67 & 0.66 & 89 & 199 & 0.07 & 0.25 & 7.5 & 0.08 & 0.25  &$9$ & 4.2527   \\  
 &   & 2016 Nov 18 & 0.68 & 0.65 & 68 & 184 & 0.08 & 0.25 & 5.2 & 0.09 & 0.28  &$151$ & 4.2528   \\  
 &   & 2016 Dec 26 & 1.07 & 0.85 & $-$58 & 184 & 0.10 & 0.29 & 5.4 & 0.11 & 0.35  &$148$ & 4.2529   \\  
1139+160 & MG1 J114208+1547  & 2014 Mar 30 & 1.29 & 0.67 & 17 & 131 & 0.09 & 0.30 & 9.4 & 0.10 & 0.32  &$159$ & 4.2530   \\  
 &   & 2014 Sep 1 & 1.06 & 0.51 & $-$7 & 134 & 0.10 & 0.29 & 8.6 & 0.11 & 0.32  &$147$ & 4.2531   \\  
 &   & 2015 Jun 16 & 1.11 & 0.55 & $-$7 & 154 & 0.09 & 0.22 & 6.0 & 0.11 & 0.30  &$157$ & 4.2532   \\  
 &   & 2015 Nov 25 & 1.07 & 0.53 & $-$4 & 164 & 0.07 & 0.27 & 11 & 0.08 & 0.28  &$139$ & 4.2533   \\  
 &   & 2016 Aug 9 & 1.03 & 0.48 & $-$7 & 155 & 0.09 & 0.26 & 4.5 & 0.09 & 0.28  &$147$ & 4.2534   \\  
1142+198 & 3C 264  & 2016 Sep 26\tablenotemark{a} & 1.02 & 0.52 & $-$5 & 141 & 0.10 & 0.35 & 1.2 & 0.12 & 0.35  &$124$ & 4.2535   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.04 & 0.53 & $-$6 & 147 & 0.09 & 0.28 & 1.7 & 0.10 & 0.34  &$122$ & 4.2536   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.25 & 0.72 & 12 & 136 & 0.10 & 0.30 & 1.3 & 0.11 & 0.40  &$135$ & 4.2537   \\  
1144+402 & S4 1144+40  & 2002 May 31 & 0.86 & 0.61 & $-$19 & 779 & 0.24 & 0.90 & 19 & 0.28 & 0.99  &$58$ & 4.2538   \\  
 &   & 2011 May 26 & 1.14 & 0.63 & $-$8 & 1218 & 0.19 & 0.70 & 34 & 0.23 & 0.67  &$81$ & 4.2539   \\  
 &   & 2011 Oct 3 & 0.85 & 0.55 & $-$8 & 1367 & 0.17 & 0.60 & 32 & 0.19 & 0.62  &$71$ & 4.2540   \\  
 &   & 2012 Apr 29 & 0.89 & 0.65 & $-$8 & 1427 & 0.18 & 0.50 & 43 & 0.20 & 0.63  &$66$ & 4.2541   \\  
 &   & 2012 Sep 27 & 0.81 & 0.61 & $-$3 & 1571 & 0.17 & 0.60 & 11 & 0.21 & 0.69  &$92$ & 4.2542   \\  
 &   & 2013 Aug 12 & 0.77 & 0.55 & $-$14 & 1248 & 0.20 & 0.60 & 34 & 0.20 & 1.23  &$26$ & 4.2543   \\  
1145$-$071 & PKS 1145$-$071  & 2011 Dec 29 & 1.28 & 0.51 & $-$1 & 755 & 0.20 & 0.50 & 41 & 0.23 & 0.72  &$99$ & 4.2544   \\  
 &   & 2012 Jul 12 & 1.44 & 0.60 & $-$5 & 690 & 0.21 & 0.60 & 36 & 0.25 & 0.85  &$98$ & 4.2545   \\  
 &   & 2012 Nov 11 & 1.74 & 0.53 & $-$11 & 610 & 0.17 & 0.60 & 31 & 0.20 & 0.62  &$89$ & 4.2546   \\  
 &   & 2013 Mar 31 & 1.38 & 0.64 & 1 & 663 & 0.17 & 0.50 & 35 & 0.21 & 0.60  &$84$ & 4.2547   \\  
 &   & 2013 Jul 22 & 1.20 & 0.49 & $-$3 & 622 & 0.25 & 0.70 & 21 & 0.30 & 1.04  &$103$ & 4.2548   \\  
 &   & 2013 Aug 12 & 1.27 & 0.47 & $-$7 & 646 & 0.21 & 0.70 & 21 & 0.22 & 1.37  &$96$ & 4.2549   \\  
1147+245 & OM 280  & 1997 Feb 9\tablenotemark{a} & 0.93 & 0.54 & $-$3 & 606 & 0.38 & 1.10 & 6.2 & 0.41 & 1.33  &$132$ & 4.2550   \\  
 &   & 2012 Jan 14 & 1.10 & 0.60 & $-$9 & 619 & 0.17 & 0.50 & 13 & 0.19 & 0.58  &$79$ & 4.2551   \\  
 &   & 2012 Jul 12 & 1.30 & 0.66 & 0 & 562 & 0.20 & 0.60 & 10.0 & 0.21 & 0.66  &$101$ & 4.2552   \\  
 &   & 2012 Dec 10 & 1.03 & 0.58 & $-$6 & 553 & 0.16 & 0.50 & 8.0 & 0.18 & 0.51  &$123$ & 4.2553   \\  
 &   & 2013 Jul 22 & 1.04 & 0.54 & $-$6 & 569 & 0.23 & 0.60 & 4.2 & 0.27 & 0.70  &$116$ & 4.2554   \\  
 &   & 2015 May 18 & 0.94 & 0.54 & $-$4 & 637 & 0.09 & 0.26 & 1.3 & 0.09 & 0.31  &$145$ & 4.2555   \\  
 &   & 2016 Jun 3 & 0.98 & 0.58 & $-$7 & 678 & 0.08 & 0.24 & 9.3 & 0.09 & 0.26  &$101$ & 4.2556   \\  
1148$-$001 & 4C $-$00.47  & 2006 Jul 7 & 1.33 & 0.51 & $-$10 & 787 & 0.57 & 1.80 & 23 & 0.66 & 1.74  &$152$ & 4.2557   \\  
 &   & 2007 Jan 6 & 1.44 & 0.71 & 3 & 605 & 0.37 & 3.00 & 11 & 0.54 & 1.37  &$154$ & 4.2558   \\  
 &   & 2007 Apr 18 & 1.42 & 0.55 & $-$12 & 837 & 0.32 & 1.30 & 16 & 0.38 & 1.06  &$138$ & 4.2559   \\  
 &   & 2007 Aug 9 & 1.28 & 0.54 & $-$6 & 834 & 0.24 & 0.80 & 17 & 0.26 & 0.80  &$125$ & 4.2560   \\  
 &   & 2008 Aug 25 & 1.25 & 0.47 & $-$9 & 595 & 0.33 & 1.70 & 14 & 0.33 & 0.95  &$132$ & 4.2561   \\  
 &   & 2010 Oct 25 & 1.33 & 0.53 & $-$8 & 735 & 0.18 & 0.70 & 5.5 & 0.19 & 0.56  &$143$ & 4.2562   \\  
1149$-$084 & PKS B1149$-$084  & 2012 Jun 25 & 1.39 & 0.53 & $-$8 & 714 & 0.13 & 0.60 & 25 & 0.16 & 0.40  &$97$ & 4.2563   \\  
1150+497 & 4C +49.22  & 2008 May 30 & 0.74 & 0.58 & $-$16 & 1041 & 0.22 & 0.70 & 9.8 & 0.23 & 0.70  &$165$ & 4.2564   \\  
 &   & 2008 Oct 3 & 0.90 & 0.63 & $-$11 & 968 & 0.18 & 0.50 & 4.9 & 0.20 & 0.58  &$135$ & 4.2565   \\  
 &   & 2009 Feb 25 & 0.78 & 0.57 & $-$18 & 944 & 0.15 & 0.50 & 11 & 0.17 & 0.49  &$121$ & 4.2566   \\  
 &   & 2009 May 28 & 0.86 & 0.53 & $-$14 & 893 & 0.16 & 0.50 & 11 & 0.18 & 0.52  &$117$ & 4.2567   \\  
 &   & 2009 Oct 27 & 0.79 & 0.61 & $-$17 & 858 & 0.16 & 0.50 & 21 & 0.18 & 0.51  &$116$ & 4.2568   \\  
 &   & 2010 Mar 10 & 0.76 & 0.68 & $-$19 & 743 & 0.17 & 0.50 & 19 & 0.18 & 0.54  &$97$ & 4.2569   \\  
 &   & 2010 Nov 4 & 0.89 & 0.63 & $-$14 & 1182 & 0.18 & 0.50 & 8.3 & 0.20 & 0.62  &$86$ & 4.2570   \\  
 &   & 2011 May 26 & 0.96 & 0.59 & $-$5 & 877 & 0.19 & 0.60 & 19 & 0.23 & 0.65  &$115$ & 4.2571   \\  
 &   & 2011 Aug 15 & 0.84 & 0.55 & 0 & 1105 & 0.49 & 0.90 & 21 & 0.25 & 0.77  &$107$ & 4.2572   \\  
 &   & 2012 Jan 2 & 0.84 & 0.60 & $-$8 & 1880 & 0.18 & 0.50 & 35 & 0.19 & 0.57  &$161$ & 4.2573   \\  
 &   & 2012 Aug 3 & 0.79 & 0.58 & $-$17 & 1761 & 0.10 & 0.50 & 44 & 0.12 & 0.57  &$14$ & 4.2574   \\  
 &   & 2012 Nov 11 & 0.77 & 0.61 & $-$17 & 1462 & 0.16 & 0.50 & 47 & 0.19 & 0.57  &$21$ & 4.2575   \\  
 &   & 2013 Feb 28 & 0.79 & 0.59 & $-$5 & 1155 & 0.16 & 0.60 & 18 & 0.17 & 0.54  &$72$ & 4.2576   \\  
 &   & 2013 Jul 22 & 0.83 & 0.56 & $-$7 & 2259 & 0.25 & 0.70 & 5.1 & 0.28 & 0.83  &$52$ & 4.2577   \\  
1150+812 & S5 1150+81  & 1997 Jun 1\tablenotemark{a} & 0.66 & 0.65 & 45 & 1172 & 0.20 & 0.60 & 10 & 0.24 & 0.74  &$100$ & 4.2578   \\  
 &   & 2002 Jun 15 & 0.70 & 0.55 & $-$78 & 1470 & 0.25 & 0.80 & 34 & 0.31 & 0.97  &$36$ & 4.2579   \\  
 &   & 2003 May 9 & 0.68 & 0.62 & 79 & 1455 & 0.24 & 1.30 & 11 & 0.26 & 0.81  &$57$ & 4.2580   \\  
 &   & 2004 Oct 18 & 0.70 & 0.59 & $-$54 & 1662 & 0.29 & 0.90 & 57 & 0.33 & 1.00  &$6$ & 4.2581   \\  
 &   & 2005 May 26 & 0.65 & 0.59 & 80 & 1749 & 0.27 & 1.10 & 46 & 0.33 & 1.18  &$15$ & 4.2582   \\  
 &   & 2005 Sep 23 & 0.68 & 0.63 & $-$63 & 1757 & 0.26 & 0.80 & 36 & 0.29 & 1.07  &$16$ & 4.2583   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 0.69 & 0.56 & 21 & 1802 & 0.35 & 1.00 & 51 & 0.40 & 1.20  &$21$ & 4.2584   \\  
 &   & 2006 Jun 15 & 0.69 & 0.62 & 11 & 1710 & 0.44 & 1.30 & 52 & 0.47 & 1.55  &$40$ & 4.2585   \\  
 &   & 2007 Jun 3 & 0.65 & 0.62 & $-$35 & 1517 & 0.34 & 1.00 & 7.9 & 0.38 & 1.15  &$13$ & 4.2586   \\  
 &   & 2008 Sep 12 & 0.73 & 0.63 & 34 & 1050 & 0.21 & 0.60 & 18 & 0.23 & 0.75  &$93$ & 4.2587   \\  
 &   & 2009 Dec 17 & 0.67 & 0.59 & 60 & 862 & 0.16 & 0.60 & 23 & 0.20 & 0.58  &$83$ & 4.2588   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 0.78 & 0.57 & 44 & 928 & 0.39 & 1.17 & 30 & 0.42 & 1.22  &$74$ & 4.2589   \\  
 &   & 2010 Sep 17 & 0.64 & 0.61 & 24 & 912 & 0.17 & 0.50 & 30 & 0.18 & 0.60  &$69$ & 4.2590   \\  
 &   & 2011 Jul 15 & 0.67 & 0.58 & $-$85 & 959 & 0.17 & 0.60 & 33 & 0.18 & 0.56  &$79$ & 4.2591   \\  
 &   & 2012 Jun 25 & 0.62 & 0.59 & 60 & 972 & 0.12 & 0.40 & 53 & 0.14 & 0.48  &$83$ & 4.2592   \\  
 &   & 2012 Nov 28 & 0.65 & 0.61 & $-$55 & 980 & 0.16 & 0.50 & 35 & 0.17 & 0.56  &$86$ & 4.2593   \\  
 &   & 2013 Jul 22 & 0.71 & 0.64 & $-$35 & 888 & 0.30 & 0.80 & 30 & 0.31 & 0.88  &$90$ & 4.2594   \\  
 &   & 2013 Dec 15 & 0.73 & 0.70 & $-$19 & 921 & 0.09 & 0.20 & 17 & 0.09 & 0.31  &$91$ & 4.2595   \\  
 &   & 2015 Jan 18 & 0.73 & 0.64 & 22 & 892 & 0.10 & 0.40 & 14 & 0.10 & 0.30  &$87$ & 4.2596   \\  
 &   & 2015 Nov 25 & 0.63 & 0.62 & 18 & 778 & 0.08 & 0.20 & 1.3 & 0.09 & 0.29  &$78$ & 4.2597   \\  
 &   & 2016 Aug 9 & 0.61 & 0.58 & 44 & 674 & 0.09 & 0.26 & 3.2 & 0.09 & 0.30  &$81$ & 4.2598   \\  
1151+408 & B3 1151+408  & 2016 Sep 26\tablenotemark{a} & 0.87 & 0.59 & $-$3 & 400 & 0.09 & 0.35 & 11 & 0.09 & 0.25  &$126$ & 4.2599   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.86 & 0.53 & $-$12 & 563 & 0.10 & 0.30 & 15 & 0.10 & 0.33  &$131$ & 4.2600   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.02 & 0.72 & 20 & 532 & 0.10 & 0.60 & 16 & 0.11 & 0.40  &$127$ & 4.2601   \\  
1156+295 & 4C +29.45  & 1996 Dec 23\tablenotemark{a} & 1.09 & 0.51 & $-$10 & 1680 & 0.27 & 1.30 & 3.3 & 0.56 & 1.30  &$53$ & 4.2602   \\  
 &   & 1997 Aug 10\tablenotemark{a} & 0.86 & 0.56 & $-$9 & 741 & 0.29 & 1.20 & 24 & 0.32 & 1.06  &$117$ & 4.2603   \\  
 &   & 1998 Jan 2\tablenotemark{a} & 0.93 & 0.64 & $-$20 & 760 & 0.23 & 0.70 & 24 & 0.26 & 0.79  &$128$ & 4.2604   \\  
 &   & 1998 Apr 27\tablenotemark{a} & 0.89 & 0.62 & $-$16 & 1724 & 0.24 & 0.70 & 17 & 0.27 & 0.95  &$103$ & 4.2605   \\  
 &   & 2002 Nov 23 & 1.04 & 0.55 & $-$14 & 2049 & 0.26 & 1.00 & 40 & 0.29 & 0.92  &$146$ & 4.2606   \\  
 &   & 2003 May 10\tablenotemark{a} & 1.22 & 0.58 & $-$8 & 1902 & 0.18 & 1.00 & 36 & 0.20 & 0.77  &$102$ & 4.2607   \\  
 &   & 2004 Feb 11 & 0.97 & 0.57 & $-$16 & 808 & 0.25 & 0.80 & 18 & 0.34 & 0.79  &$103$ & 4.2608   \\  
 &   & 2004 Apr 1\tablenotemark{a} & 1.10 & 0.58 & $-$12 & 634 & 0.18 & 0.60 & 18 & 0.23 & 0.79  &$101$ & 4.2609   \\  
 &   & 2004 Nov 1\tablenotemark{a} & 1.02 & 0.57 & $-$11 & 763 & 0.49 & 1.30 & 9.6 & 0.56 & 1.40  &$83$ & 4.2610   \\  
 &   & 2005 Mar 5 & 0.89 & 0.51 & $-$11 & 1276 & 0.27 & 1.00 & 19 & 0.34 & 1.07  &$77$ & 4.2611   \\  
 &   & 2005 Mar 13\tablenotemark{a} & 1.64 & 0.85 & 12 & 1299 & 0.22 & 0.70 & 18 & 0.24 & 1.35  &$64$ & 4.2612   \\  
 &   & 2005 Jul 24 & 0.92 & 0.57 & $-$18 & 1845 & 0.25 & 1.10 & 19 & 0.30 & 1.33  &$129$ & 4.2613   \\  
 &   & 2006 Sep 6 & 1.02 & 0.54 & $-$7 & 3594 & 0.46 & 1.40 & 61 & 0.50 & 2.08  &$56$ & 4.2614   \\  
 &   & 2007 Feb 5 & 1.10 & 0.64 & $-$20 & 1519 & 0.31 & 0.90 & 7.9 & 0.36 & 1.37  &$86$ & 4.2615   \\  
 &   & 2007 Jul 3 & 1.01 & 0.55 & $-$16 & 833 & 0.22 & 0.70 & 16 & 0.24 & 0.72  &$159$ & 4.2616   \\  
 &   & 2008 May 1 & 0.96 & 0.52 & $-$6 & 1713 & 0.22 & 0.80 & 39 & 0.25 & 0.88  &$155$ & 4.2617   \\  
 &   & 2008 Aug 6 & 0.94 & 0.56 & $-$9 & 2563 & 0.24 & 0.90 & 48 & 0.29 & 1.00  &$14$ & 4.2618   \\  
 &   & 2009 Jan 7 & 1.10 & 0.57 & $-$8 & 3467 & 0.16 & 1.30 & 49 & 0.18 & 1.26  &$23$ & 4.2619   \\  
 &   & 2009 Jun 3 & 0.97 & 0.59 & $-$6 & 2175 & 0.20 & 1.60 & 36 & 0.22 & 0.77  &$17$ & 4.2620   \\  
 &   & 2009 Dec 10 & 0.94 & 0.58 & $-$10 & 1333 & 0.17 & 1.20 & 11 & 0.17 & 0.64  &$174$ & 4.2621   \\  
 &   & 2010 Aug 6 & 0.92 & 0.53 & $-$11 & 2961 & 0.18 & 1.10 & 21 & 0.19 & 1.14  &$105$ & 4.2622   \\  
 &   & 2010 Sep 29 & 0.98 & 0.52 & $-$4 & 3455 & 0.20 & 1.30 & 12 & 0.21 & 1.95  &$106$ & 4.2623   \\  
 &   & 2010 Dec 24 & 0.99 & 0.50 & $-$3 & 3194 & 0.20 & 1.60 & 47 & 0.21 & 0.78  &$155$ & 4.2624   \\  
 &   & 2011 Jun 6 & 0.95 & 0.58 & $-$6 & 2000 & 0.19 & 1.70 & 74 & 0.21 & 1.03  &$25$ & 4.2625   \\  
 &   & 2011 Sep 12 & 0.97 & 0.53 & $-$10 & 1638 & 0.19 & 1.50 & 34 & 0.21 & 1.04  &$6$ & 4.2626   \\  
 &   & 2012 Jan 2 & 1.03 & 0.60 & $-$11 & 1465 & 0.18 & 0.90 & 14 & 0.20 & 0.75  &$148$ & 4.2627   \\  
 &   & 2012 May 24 & 0.98 & 0.59 & $-$3 & 1329 & 0.20 & 1.10 & 17 & 0.22 & 0.76  &$132$ & 4.2628   \\  
 &   & 2012 Oct 19\tablenotemark{a} & 1.07 & 0.61 & 5 & 939 & 0.15 & 0.80 & 10 & 0.17 & 0.87  &$63$ & 4.2629   \\  
 &   & 2012 Oct 26\tablenotemark{a} & 1.07 & 0.55 & $-$6 & 923 & 0.15 & 0.80 & 9.3 & 0.16 & 0.74  &$75$ & 4.2630   \\  
 &   & 2012 Nov 2 & 1.04 & 0.59 & $-$12 & 986 & 0.16 & 0.65 & 12 & 0.17 & 0.56  &$63$ & 4.2631   \\  
 &   & 2012 Nov 16\tablenotemark{a} & 1.01 & 0.52 & $-$11 & 879 & 0.15 & 0.90 & 12 & 0.17 & 0.62  &$79$ & 4.2632   \\  
1157$-$215 & CGRABS J1159$-$2148  & 2010 Oct 15 & 1.48 & 0.51 & $-$8 & 367 & 0.22 & 0.60 & 3.4 & 0.24 & 0.60  &$76$ & 4.2633   \\  
 &   & 2011 Mar 5 & 1.60 & 0.57 & $-$2 & 355 & 0.18 & 0.50 & 3.9 & 0.20 & 0.57  &$67$ & 4.2634   \\  
 &   & 2012 Feb 6 & 1.44 & 0.50 & $-$8 & 384 & 0.19 & 0.50 & 4.0 & 0.20 & 0.59  &$77$ & 4.2635   \\  
 &   & 2012 Sep 2 & 1.49 & 0.52 & $-$5 & 351 & 0.25 & 0.70 & 2.5 & 0.30 & 0.77  &$92$ & 4.2636   \\  
 &   & 2013 May 5 & 1.45 & 0.54 & $-$6 & 344 & 0.20 & 0.60 & 4.0 & 0.22 & 0.63  &$92$ & 4.2637   \\  
1200+608 & SBS 1200+608  & 2014 Jun 5 & 0.70 & 0.67 & $-$9 & 129 & 0.08 & 0.24 & 2.6 & 0.09 & 0.25  &$77$ & 4.2638   \\  
 &   & 2014 Nov 17 & 0.79 & 0.57 & 10 & 122 & 0.11 & 0.30 & 4.5 & 0.13 & 0.42  &$75$ & 4.2639   \\  
 &   & 2015 Jun 16 & 0.76 & 0.72 & 56 & 122 & 0.10 & 0.25 & 3.1 & 0.11 & 0.33  &$66$ & 4.2640   \\  
 &   & 2015 Nov 25 & 0.72 & 0.59 & 9 & 126 & 0.07 & 0.19 & 5.7 & 0.08 & 0.24  &$59$ & 4.2641   \\  
 &   & 2016 Jun 9 & 0.73 & 0.61 & $-$8 & 132 & 0.08 & 0.22 & 2.1 & 0.09 & 0.26  &$75$ & 4.2642   \\  
1202$-$262 & PKS 1203$-$26  & 2011 Feb 27 & 1.40 & 0.50 & $-$7 & 595 & 0.22 & 1.10 & 27 & 0.27 & 0.74  &$149$ & 4.2643   \\  
 &   & 2011 Jul 15 & 1.44 & 0.51 & $-$7 & 688 & 0.25 & 0.70 & 38 & 0.29 & 0.88  &$155$ & 4.2644   \\  
 &   & 2011 Dec 29 & 1.25 & 0.48 & $-$4 & 607 & 0.24 & 0.70 & 35 & 0.25 & 0.76  &$152$ & 4.2645   \\  
 &   & 2012 Apr 29 & 1.60 & 0.58 & $-$4 & 502 & 0.25 & 0.70 & 15 & 0.25 & 0.75  &$136$ & 4.2646   \\  
 &   & 2012 Sep 27 & 1.36 & 0.51 & $-$5 & 516 & 0.22 & 0.60 & 20 & 0.25 & 0.68  &$130$ & 4.2647   \\  
 &   & 2013 Aug 12 & 1.31 & 0.45 & $-$3 & 733 & 0.28 & 0.80 & 44 & 0.30 & 1.93  &$144$ & 4.2648   \\  
1206+416 & B3 1206+416  & 2014 May 12 & 0.92 & 0.58 & $-$18 & 166 & 0.09 & 0.25 & 2.2 & 0.12 & 0.32  &$74$ & 4.2649   \\  
 &   & 2014 Jul 31 & 0.77 & 0.61 & 13 & 162 & 0.10 & 0.27 & 2.8 & 0.11 & 0.31  &$55$ & 4.2650   \\  
 &   & 2015 May 18 & 0.81 & 0.56 & $-$5 & 160 & 0.08 & 0.20 & 2.4 & 0.09 & 0.25  &$43$ & 4.2651   \\  
 &   & 2015 Sep 6 & 0.94 & 0.61 & 2 & 164 & 0.09 & 0.26 & 4.9 & 0.09 & 0.28  &$27$ & 4.2652   \\  
 &   & 2016 Jun 16 & 0.92 & 0.52 & $-$9 & 157 & 0.07 & 0.22 & 4.5 & 0.08 & 0.28  &$38$ & 4.2653   \\  
 &   & 2016 Dec 26 & 1.29 & 0.87 & $-$19 & 175 & 0.10 & 0.29 & 2.9 & 0.11 & 0.35  &$37$ & 4.2654   \\  
1213$-$172 & PKS 1213$-$17  & 2002 Jun 15 & 1.26 & 0.45 & $-$7 & 1618 & 0.29 & 1.10 & 51 & 0.36 & 1.12  &$171$ & 4.2655   \\  
 &   & 2003 Jun 15 & 1.46 & 0.50 & $-$7 & 1691 & 0.29 & 1.20 & 28 & 0.32 & 0.97  &$2$ & 4.2656   \\  
 &   & 2005 Feb 5 & 1.87 & 0.70 & 14 & 1365 & 0.31 & 1.70 & 30 & 0.40 & 2.00  &$106$ & 4.2657   \\  
 &   & 2005 Jun 15 & 1.34 & 0.51 & $-$3 & 1390 & 0.26 & 0.80 & 31 & 0.31 & 1.00  &$109$ & 4.2658   \\  
 &   & 2005 Sep 19 & 1.55 & 0.52 & $-$8 & 1204 & 0.26 & 0.90 & 19 & 0.31 & 1.07  &$111$ & 4.2659   \\  
 &   & 2006 Oct 6 & 1.43 & 0.52 & $-$5 & 1182 & 0.47 & 1.40 & 11 & 0.54 & 1.58  &$22$ & 4.2660   \\  
 &   & 2008 Sep 12 & 1.34 & 0.49 & $-$7 & 1749 & 0.27 & 1.00 & 66 & 0.31 & 1.24  &$70$ & 4.2661   \\  
 &   & 2010 Oct 15 & 1.37 & 0.50 & $-$6 & 1657 & 0.20 & 0.60 & 50 & 0.25 & 0.90  &$68$ & 4.2662   \\  
 &   & 2010 Nov 29 & 1.56 & 0.51 & $-$9 & 1614 & 0.17 & 0.50 & 34 & 0.19 & 0.64  &$74$ & 4.2663   \\  
 &   & 2011 Sep 12 & 1.31 & 0.46 & $-$6 & 1552 & 0.22 & 0.70 & 25 & 0.25 & 0.81  &$86$ & 4.2664   \\  
1215+303 & ON 325  & 1999 Dec 27\tablenotemark{a} & 1.04 & 0.56 & $-$13 & 284 & 0.39 & 0.70 & 2.3 & 0.46 & 1.00  &$61$ & 4.2665   \\  
 &   & 2009 Jun 15 & 0.98 & 0.54 & $-$13 & 368 & 0.16 & 0.50 & 5.1 & 0.18 & 0.50  &$61$ & 4.2666   \\  
 &   & 2009 Dec 17 & 0.96 & 0.53 & $-$12 & 292 & 0.16 & 0.50 & 5.1 & 0.18 & 0.53  &$75$ & 4.2667   \\  
 &   & 2010 Oct 25 & 1.02 & 0.56 & $-$11 & 317 & 0.16 & 0.50 & 9.0 & 0.18 & 0.51  &$64$ & 4.2668   \\  
 &   & 2010 Nov 13 & 1.05 & 0.54 & $-$13 & 299 & 0.17 & 0.50 & 6.6 & 0.18 & 0.50  &$62$ & 4.2669   \\  
 &   & 2011 May 26 & 1.14 & 0.57 & $-$5 & 328 & 0.19 & 0.60 & 8.7 & 0.21 & 0.63  &$49$ & 4.2670   \\  
 &   & 2013 Feb 28 & 1.02 & 0.58 & $-$2 & 276 & 0.18 & 0.50 & 7.3 & 0.20 & 0.58  &$49$ & 4.2671   \\  
 &   & 2014 Feb 14 & 0.93 & 0.56 & $-$9 & 312 & 0.07 & 0.20 & 5.2 & 0.08 & 0.23  &$50$ & 4.2672   \\  
 &   & 2015 Jun 16 & 0.96 & 0.57 & $-$11 & 404 & 0.09 & 0.23 & 2.7 & 0.10 & 0.29  &$31$ & 4.2673   \\  
 &   & 2016 Jun 9 & 1.02 & 0.54 & $-$5 & 320 & 0.08 & 0.23 & 2.4 & 0.08 & 0.25  &$33$ & 4.2674   \\  
1219+044 & 4C +04.42  & 2002 Jun 15 & 1.19 & 0.49 & $-$8 & 918 & 0.26 & 0.80 & 1.6 & 0.32 & 1.07  &$173$ & 4.2675   \\  
 &   & 2003 Jun 15 & 1.21 & 0.52 & $-$8 & 851 & 0.27 & 0.80 & 6.9 & 0.30 & 0.92  &$179$ & 4.2676   \\  
 &   & 2005 Mar 23 & 1.17 & 0.51 & $-$6 & 770 & 0.24 & 0.70 & 13 & 0.29 & 0.93  &$102$ & 4.2677   \\  
 &   & 2005 Jul 24 & 1.23 & 0.51 & $-$10 & 795 & 0.24 & 0.70 & 5.6 & 0.29 & 0.91  &$108$ & 4.2678   \\  
 &   & 2006 May 24 & 1.25 & 0.53 & $-$9 & 1178 & 0.42 & 1.30 & 2.7 & 0.50 & 1.45  &$10$ & 4.2679   \\  
 &   & 2007 Jun 3 & 1.20 & 0.51 & $-$8 & 918 & 0.34 & 1.00 & 14 & 0.39 & 1.17  &$60$ & 4.2680   \\  
 &   & 2008 Nov 19 & 1.28 & 0.62 & $-$2 & 1121 & 0.15 & 0.50 & 24 & 0.16 & 0.56  &$48$ & 4.2681   \\  
 &   & 2009 Oct 27 & 1.28 & 0.58 & $-$7 & 1026 & 0.19 & 0.60 & 4.9 & 0.21 & 0.60  &$49$ & 4.2682   \\  
 &   & 2010 Oct 25 & 1.31 & 0.54 & $-$9 & 930 & 0.17 & 0.50 & 5.8 & 0.19 & 0.59  &$8$ & 4.2683   \\  
 &   & 2015 Nov 25 & 1.21 & 0.53 & $-$6 & 667 & 0.08 & 0.30 & 24 & 0.09 & 0.83  &$75$ & 4.2684   \\  
1219+285 & W Comae  & 1997 Apr 6\tablenotemark{a} & 0.90 & 0.56 & $-$12 & 490 & 0.47 & 1.10 & 13 & 0.50 & 1.06  &$62$ & 4.2685   \\  
 &   & 2003 Sep 27\tablenotemark{a} & 0.96 & 0.59 & $-$8 & 329 & 0.41 & 1.20 & 15 & 0.62 & 1.43  &$20$ & 4.2686   \\  
 &   & 2004 Jun 19\tablenotemark{a} & 0.92 & 0.56 & $-$8 & 371 & 0.32 & 1.00 & 12 & 0.38 & 1.06  &$13$ & 4.2687   \\  
 &   & 2005 Mar 9\tablenotemark{a} & 0.96 & 0.57 & $-$11 & 271 & 0.37 & 1.10 & 3.0 & 0.51 & 1.23  &$178$ & 4.2688   \\  
 &   & 2005 May 4\tablenotemark{a} & 0.95 & 0.55 & $-$9 & 297 & 0.41 & 1.00 & 3.5 & 0.65 & 1.25  &$17$ & 4.2689   \\  
 &   & 2005 Jun 18\tablenotemark{a} & 1.02 & 0.57 & $-$13 & 301 & 0.35 & 1.10 & 4.1 & 0.47 & 1.13  &$15$ & 4.2690   \\  
 &   & 2006 Feb 12 & 1.06 & 0.59 & $-$9 & 345 & 0.42 & 1.30 & 3.5 & 0.48 & 1.36  &$89$ & 4.2691   \\  
 &   & 2006 Nov 10 & 1.00 & 0.56 & $-$13 & 330 & 0.50 & 1.50 & 2.3 & 0.63 & 1.58  &$137$ & 4.2692   \\  
 &   & 2008 Jul 17 & 0.97 & 0.57 & $-$8 & 335 & 0.23 & 0.80 & 8.0 & 0.26 & 0.74  &$34$ & 4.2693   \\  
 &   & 2008 Jul 30 & 1.01 & 0.51 & $-$11 & 364 & 0.22 & 0.70 & 16 & 0.24 & 0.72  &$44$ & 4.2694   \\  
 &   & 2008 Aug 25 & 0.90 & 0.51 & $-$13 & 350 & 0.28 & 0.80 & 11 & 0.29 & 0.84  &$43$ & 4.2695   \\  
 &   & 2009 May 28 & 0.99 & 0.57 & $-$12 & 346 & 0.17 & 0.50 & 19 & 0.19 & 0.54  &$28$ & 4.2696   \\  
 &   & 2009 Dec 17 & 0.98 & 0.54 & $-$9 & 326 & 0.18 & 0.50 & 19 & 0.19 & 0.53  &$37$ & 4.2697   \\  
 &   & 2010 Sep 17 & 1.00 & 0.52 & $-$11 & 281 & 0.17 & 0.50 & 9.6 & 0.19 & 0.54  &$33$ & 4.2698   \\  
 &   & 2011 Apr 11 & 0.94 & 0.49 & $-$3 & 392 & 0.19 & 0.60 & 9.2 & 0.20 & 0.59  &$43$ & 4.2699   \\  
 &   & 2012 Apr 29 & 1.06 & 0.59 & $-$10 & 350 & 0.19 & 0.60 & 9.0 & 0.20 & 0.56  &$45$ & 4.2700   \\  
 &   & 2013 Jul 30 & 0.94 & 0.49 & $-$8 & 534 & 0.21 & 0.60 & 1.9 & 0.22 & 0.62  &$48$ & 4.2701   \\  
1222+216 & 4C +21.35  & 1996 May 27\tablenotemark{a} & 0.91 & 0.55 & 3 & 1660 & 0.42 & 1.40 & 87 & 0.43 & 1.65  &$106$ & 4.2702   \\  
 &   & 1996 Jul 27\tablenotemark{a} & 1.02 & 0.60 & 5 & 1661 & 0.54 & 1.40 & 82 & 0.44 & 1.60  &$49$ & 4.2703   \\  
 &   & 1996 Sep 27\tablenotemark{a} & 1.04 & 0.53 & 1 & 1802 & 0.41 & 1.40 & 69 & 0.39 & 1.57  &$158$ & 4.2704   \\  
 &   & 1996 Dec 6\tablenotemark{a} & 1.12 & 0.51 & 0 & 1340 & 0.50 & 1.50 & 77 & 0.49 & 1.99  &$35$ & 4.2705   \\  
 &   & 1997 Dec 7\tablenotemark{a} & 1.01 & 0.50 & $-$11 & 1429 & 0.46 & 1.80 & 77 & 0.50 & 1.89  &$159$ & 4.2706   \\  
 &   & 1999 Apr 4\tablenotemark{a} & 0.96 & 0.71 & 13 & 929 & 0.52 & 1.60 & 84 & 0.61 & 1.70  &$151$ & 4.2707   \\  
 &   & 1999 May 16\tablenotemark{a} & 0.94 & 0.71 & $-$4 & 1016 & 0.44 & 1.30 & 99 & 0.47 & 1.50  &$151$ & 4.2708   \\  
 &   & 2002 May 31 & 1.09 & 0.57 & $-$12 & 836 & 0.24 & 0.70 & 61 & 0.28 & 0.93  &$156$ & 4.2709   \\  
 &   & 2003 May 9 & 1.04 & 0.57 & $-$7 & 915 & 0.23 & 0.70 & 63 & 0.27 & 0.79  &$173$ & 4.2710   \\  
 &   & 2004 Dec 2 & 1.08 & 0.55 & $-$11 & 714 & 0.21 & 0.80 & 32 & 0.24 & 0.85  &$165$ & 4.2711   \\  
 &   & 2005 May 13 & 1.33 & 0.60 & $-$21 & 630 & 0.27 & 0.80 & 19 & 0.29 & 0.90  &$169$ & 4.2712   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 1.13 & 0.53 & $-$6 & 771 & 0.35 & 1.10 & 45 & 0.41 & 1.25  &$167$ & 4.2713   \\  
 &   & 2006 Apr 28 & 0.98 & 0.54 & $-$6 & 507 & 0.53 & 1.60 & 22 & 0.58 & 1.59  &$155$ & 4.2714   \\  
 &   & 2007 Mar 28 & 1.22 & 0.57 & $-$17 & 586 & 0.30 & 0.90 & 26 & 0.34 & 0.94  &$157$ & 4.2715   \\  
 &   & 2008 Jul 30 & 1.10 & 0.49 & $-$9 & 999 & 0.22 & 0.70 & 38 & 0.23 & 0.78  &$166$ & 4.2716   \\  
 &   & 2009 May 28 & 1.05 & 0.56 & $-$11 & 1031 & 0.18 & 0.50 & 60 & 0.19 & 0.67  &$177$ & 4.2717   \\  
 &   & 2009 Oct 27 & 1.08 & 0.57 & $-$11 & 1116 & 0.17 & 0.50 & 56 & 0.20 & 0.70  &$173$ & 4.2718   \\  
 &   & 2009 Dec 26 & 0.97 & 0.54 & $-$8 & 1263 & 0.17 & 0.50 & 38 & 0.20 & 0.80  &$174$ & 4.2719   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 1.10 & 0.51 & $-$1 & 1665 & 0.35 & 1.16 & 58 & 0.38 & 1.26  &$17$ & 4.2720   \\  
 &   & 2010 Jul 12 & 1.09 & 0.50 & $-$7 & 1850 & 0.20 & 0.65 & 63 & 0.21 & 0.75  &$19$ & 4.2721   \\  
 &   & 2010 Sep 29 & 1.08 & 0.50 & $-$6 & 1855 & 0.19 & 0.70 & 54 & 0.21 & 0.88  &$18$ & 4.2722   \\  
 &   & 2010 Nov 13 & 1.14 & 0.53 & $-$11 & 1676 & 0.17 & 0.50 & 42 & 0.18 & 0.64  &$42$ & 4.2723   \\  
 &   & 2010 Dec 24 & 1.08 & 0.48 & $-$4 & 1888 & 0.19 & 0.80 & 83 & 0.21 & 0.78  &$34$ & 4.2724   \\  
 &   & 2011 Apr 11 & 0.99 & 0.50 & $-$4 & 2284 & 0.20 & 0.90 & 60 & 0.21 & 0.85  &$14$ & 4.2725   \\  
 &   & 2011 Aug 26 & 1.08 & 0.57 & $-$12 & 2163 & 0.19 & 0.60 & 122 & 0.20 & 0.77  &$3$ & 4.2726   \\  
 &   & 2011 Oct 3 & 1.08 & 0.53 & $-$9 & 2194 & 0.18 & 0.60 & 111 & 0.20 & 0.88  &$3$ & 4.2727   \\  
 &   & 2012 Jan 14 & 1.10 & 0.58 & $-$6 & 2002 & 0.17 & 1.00 & 154 & 0.19 & 0.71  &$177$ & 4.2728   \\  
 &   & 2012 May 24 & 1.05 & 0.56 & $-$2 & 2164 & 0.21 & 1.10 & 176 & 0.24 & 0.85  &$172$ & 4.2729   \\  
 &   & 2012 Nov 11 & 1.18 & 0.56 & $-$15 & 2274 & 0.17 & 0.60 & 162 & 0.20 & 0.80  &$173$ & 4.2730   \\  
 &   & 2012 Dec 23 & 1.23 & 0.73 & 2 & 2540 & 0.20 & 0.90 & 196 & 0.22 & 0.90  &$171$ & 4.2731   \\  
 &   & 2013 Feb 10 & 1.02 & 0.52 & $-$6 & 2605 & 0.17 & 1.00 & 254 & 0.18 & 0.75  &$176$ & 4.2732   \\  
 &   & 2013 Jul 8 & 0.92 & 0.49 & $-$4 & 2685 & 0.23 & 1.50 & 206 & 0.23 & 1.00  &$0$ & 4.2733   \\  
 &   & 2014 Jan 25 & 1.03 & 0.57 & $-$9 & 2858 & 0.09 & 1.00 & 201 & 0.12 & 0.79  &$172$ & 4.2734   \\  
 &   & 2014 Sep 1 & 1.04 & 0.52 & $-$5 & 2855 & 0.11 & 0.64 & 193 & 0.17 & 0.60  &$153$ & 4.2735   \\  
 &   & 2015 Jun 16 & 1.04 & 0.57 & $-$12 & 3010 & 0.11 & 0.80 & 175 & 0.16 & 0.80  &$174$ & 4.2736   \\  
 &   & 2015 Sep 6 & 1.07 & 0.54 & $-$6 & 2616 & 0.09 & 0.95 & 113 & 0.10 & 0.51  &$165$ & 4.2737   \\  
 &   & 2015 Dec 19 & 1.05 & 0.57 & $-$10 & 2490 & 0.08 & 0.40 & 44 & 0.27 & 0.84  &$170$ & 4.2738   \\  
 &   & 2016 Mar 5 & 1.05 & 0.51 & $-$10 & 2286 & 0.09 & 0.45 & 76 & 0.14 & 0.63  &$165$ & 4.2739   \\  
 &   & 2016 Jun 9 & 1.04 & 0.54 & $-$8 & 1920 & 0.08 & 0.50 & 51 & 0.19 & 0.76  &$177$ & 4.2740   \\  
 &   & 2016 Sep 17 & 1.08 & 0.54 & $-$6 & 1823 & 0.08 & 0.40 & 49 & 0.20 & 0.83  &$177$ & 4.2741   \\  
 &   & 2016 Nov 12 & 1.05 & 0.54 & $-$3 & 1772 & 0.08 & 0.30 & 90 & 0.09 & 0.32  &$164$ & 4.2742   \\  
1224$-$132 & PMN J1226$-$1328  & 2014 Mar 30 & 1.55 & 0.65 & 11 & 113 & 0.08 & 0.25 & 6.0 & 0.09 & 0.31  &$70$ & 4.2743   \\  
 &   & 2014 Dec 12 & 1.24 & 0.47 & $-$3 & 218 & 0.10 & 0.21 & 25 & 0.11 & 0.64  &$50$ & 4.2744   \\  
 &   & 2015 Jul 20 & 1.16 & 0.43 & $-$4 & 207 & 0.12 & 0.37 & 19 & 0.13 & 0.37  &$45$ & 4.2745   \\  
 &   & 2015 Dec 19 & 1.38 & 0.52 & $-$4 & 167 & 0.08 & 0.18 & 4.6 & 0.09 & 0.30  &$63$ & 4.2746   \\  
 &   & 2016 May 23 & 1.37 & 0.49 & $-$6 & 213 & 0.08 & 0.24 & 13 & 0.09 & 0.33  &$51$ & 4.2747   \\  
 &   & 2016 Aug 9 & 1.16 & 0.45 & $-$3 & 175 & 0.09 & 0.26 & 2.4 & 0.10 & 0.28  &$61$ & 4.2748   \\  
1226+023 & 3C 273  & 1996 Jan 19\tablenotemark{a} & 1.23 & 0.51 & 2 & 14771 & 1.61 & 15.00 & 671 & 0.52 & 5.00  &$130$ & 4.2749   \\  
 &   & 1996 Mar 22\tablenotemark{a} & 1.09 & 0.47 & $-$2 & 14462 & 1.99 & 25.00 & 411 & 0.52 & 5.00  &$136$ & 4.2750   \\  
 &   & 1996 May 27\tablenotemark{a} & 1.19 & 0.55 & 9 & 19335 & 2.24 & 21.00 & 415 & 0.70 & 4.49  &$135$ & 4.2751   \\  
 &   & 1996 Jul 27\tablenotemark{a} & 1.28 & 0.58 & 7 & 20626 & 4.49 & 18.00 & 526 & 1.03 & 5.00  &$139$ & 4.2752   \\  
 &   & 1996 Sep 27\tablenotemark{a} & 1.24 & 0.47 & $-$3 & 19707 & 2.07 & 22.00 & 528 & 0.52 & 4.49  &$135$ & 4.2753   \\  
 &   & 1996 Dec 6\tablenotemark{a} & 1.18 & 0.48 & $-$1 & 17350 & 2.20 & 17.00 & 424 & 0.77 & 5.00  &$135$ & 4.2754   \\  
 &   & 1998 Jan 3\tablenotemark{a} & 1.44 & 0.49 & $-$10 & 27846 & 0.89 & 10.00 & 395 & 0.43 & 4.00  &$147$ & 4.2755   \\  
 &   & 1999 Apr 4\tablenotemark{a} & 1.16 & 0.52 & $-$1 & 28564 & 0.94 & 22.00 & 630 & 1.35 & 4.00  &$168$ & 4.2756   \\  
 &   & 1999 May 16\tablenotemark{a} & 1.25 & 0.58 & $-$2 & 29327 & 0.92 & 21.00 & 759 & 0.58 & 6.50  &$154$ & 4.2757   \\  
 &   & 2002 Oct 9 & 1.66 & 0.55 & $-$14 & 22333 & 0.78 & 14.00 & 214 & 0.43 & 3.98  &$140$ & 4.2758   \\  
 &   & 2003 Aug 28 & 1.25 & 0.57 & $-$7 & 17848 & 0.66 & 8.00 & 818 & 0.41 & 3.98  &$140$ & 4.2759   \\  
 &   & 2004 Jun 11 & 1.21 & 0.54 & $-$3 & 14952 & 0.97 & 12.00 & 668 & 0.34 & 2.96  &$138$ & 4.2760   \\  
 &   & 2004 Sep 11 & 1.22 & 0.51 & $-$8 & 14848 & 0.98 & 19.00 & 650 & 0.44 & 4.49  &$138$ & 4.2761   \\  
 &   & 2004 Dec 2 & 1.32 & 0.54 & $-$7 & 15826 & 0.77 & 13.00 & 682 & 0.32 & 3.98  &$137$ & 4.2762   \\  
 &   & 2005 May 19\tablenotemark{a} & 1.30 & 0.53 & $-$8 & 15654 & 0.97 & 12.00 & 787 & 0.56 & 3.98  &$133$ & 4.2763   \\  
 &   & 2005 Sep 16 & 1.35 & 0.64 & $-$8 & 17250 & 0.69 & 8.00 & 687 & 0.35 & 3.00  &$138$ & 4.2764   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 1.37 & 0.47 & $-$8 & 18786 & 0.77 & 6.90 & 502 & 0.50 & 3.98  &$131$ & 4.2765   \\  
 &   & 2006 Mar 9 & 1.36 & 0.59 & $-$8 & 21185 & 1.02 & 6.00 & 689 & 0.57 & 1.94  &$138$ & 4.2766   \\  
 &   & 2006 Jun 15 & 1.25 & 0.51 & $-$8 & 20764 & 0.94 & 7.10 & 552 & 0.62 & 2.45  &$134$ & 4.2767   \\  
 &   & 2007 Jan 6 & 1.41 & 0.70 & 7 & 18071 & 0.90 & 14.00 & 437 & 0.44 & 5.00  &$136$ & 4.2768   \\  
 &   & 2007 Mar 2 & 1.31 & 0.57 & $-$6 & 21636 & 0.69 & 9.60 & 621 & 0.47 & 2.96  &$136$ & 4.2769   \\  
 &   & 2007 Apr 18 & 1.31 & 0.54 & $-$11 & 22366 & 1.21 & 18.00 & 604 & 0.39 & 2.96  &$137$ & 4.2770   \\  
 &   & 2007 Jun 10 & 1.24 & 0.54 & $-$7 & 21988 & 1.42 & 17.00 & 588 & 0.49 & 2.45  &$137$ & 4.2771   \\  
 &   & 2007 Aug 24 & 1.17 & 0.49 & $-$5 & 24627 & 0.93 & 11.00 & 436 & 0.70 & 3.98  &$138$ & 4.2772   \\  
 &   & 2007 Sep 6 & 1.17 & 0.53 & $-$4 & 25783 & 1.50 & 15.00 & 541 & 0.58 & 4.49  &$138$ & 4.2773   \\  
 &   & 2008 May 1 & 1.27 & 0.48 & $-$8 & 26033 & 0.73 & 10.00 & 592 & 0.43 & 5.00  &$137$ & 4.2774   \\  
 &   & 2008 Jul 17 & 1.33 & 0.51 & $-$10 & 26805 & 0.92 & 10.00 & 710 & 0.40 & 5.00  &$133$ & 4.2775   \\  
 &   & 2008 Aug 6 & 1.35 & 0.53 & $-$10 & 23035 & 1.24 & 7.00 & 675 & 0.37 & 4.49  &$132$ & 4.2776   \\  
 &   & 2008 Sep 12 & 1.30 & 0.51 & $-$9 & 25248 & 1.07 & 8.00 & 688 & 0.45 & 2.96  &$134$ & 4.2777   \\  
 &   & 2008 Nov 19 & 1.33 & 0.60 & $-$5 & 24169 & 0.39 & 6.90 & 1106 & 0.26 & 3.47  &$132$ & 4.2778   \\  
 &   & 2009 Jan 30 & 1.29 & 0.53 & $-$8 & 21555 & 0.47 & 7.50 & 1074 & 0.27 & 2.96  &$133$ & 4.2779   \\  
 &   & 2009 Mar 25 & 1.35 & 0.59 & $-$6 & 21093 & 1.07 & 10.00 & 959 & 0.46 & 2.45  &$134$ & 4.2780   \\  
 &   & 2009 May 28 & 1.22 & 0.51 & $-$8 & 23489 & 0.70 & 11.00 & 857 & 0.46 & 3.98  &$133$ & 4.2781   \\  
 &   & 2009 Jun 25 & 1.24 & 0.49 & $-$8 & 23226 & 0.94 & 17.30 & 922 & 0.38 & 4.49  &$134$ & 4.2782   \\  
 &   & 2009 Jul 23 & 1.24 & 0.53 & $-$4 & 23985 & 0.78 & 15.00 & 926 & 0.50 & 5.00  &$134$ & 4.2783   \\  
 &   & 2009 Aug 28\tablenotemark{a} & 1.28 & 0.46 & $-$11 & 23771 & 0.71 & 5.00 & 955 & 0.37 & 2.45  &$138$ & 4.2784   \\  
 &   & 2009 Oct 25\tablenotemark{a} & 1.30 & 0.47 & $-$11 & 24362 & 0.53 & 5.90 & 1083 & 0.34 & 2.91  &$136$ & 4.2785   \\  
 &   & 2009 Dec 5\tablenotemark{a} & 1.47 & 0.50 & $-$11 & 23190 & 0.87 & 6.00 & 1026 & 0.43 & 3.47  &$134$ & 4.2786   \\  
 &   & 2010 Jan 26\tablenotemark{a} & 1.43 & 0.66 & 13 & 20596 & 0.68 & 12.00 & 840 & 0.35 & 2.20  &$132$ & 4.2787   \\  
 &   & 2010 Jun 19 & 1.51 & 0.49 & $-$14 & 26068 & 0.59 & 5.00 & 1059 & 0.33 & 5.00  &$139$ & 4.2788   \\  
 &   & 2010 Oct 27\tablenotemark{a} & 1.27 & 0.54 & $-$3 & 25295 & 0.81 & 5.30 & 1073 & 0.66 & 3.47  &$144$ & 4.2789   \\  
 &   & 2010 Nov 21\tablenotemark{a} & 1.34 & 0.43 & $-$11 & 20974 & 0.94 & 10.00 & 670 & 0.59 & 7.00  &$146$ & 4.2790   \\  
 &   & 2011 Jul 9\tablenotemark{a} & 1.26 & 0.56 & $-$1 & 17298 & 0.61 & 8.00 & 720 & 0.41 & 3.98  &$133$ & 4.2791   \\  
 &   & 2012 Apr 29 & 1.40 & 0.52 & $-$11 & 15377 & 0.47 & 10.00 & 731 & 0.28 & 2.96  &$134$ & 4.2792   \\  
 &   & 2012 Oct 12\tablenotemark{a} & 1.34 & 0.55 & $-$5 & 8453 & 0.51 & 5.00 & 505 & 0.23 & 3.00  &$129$ & 4.2793   \\  
 &   & 2012 Oct 19\tablenotemark{a} & 1.34 & 0.55 & 3 & 7919 & 0.44 & 5.00 & 313 & 0.51 & 4.00  &$132$ & 4.2794   \\  
 &   & 2012 Oct 26\tablenotemark{a} & 1.31 & 0.49 & $-$6 & 7778 & 0.49 & 5.20 & 356 & 0.25 & 5.00  &$135$ & 4.2795   \\  
 &   & 2012 Nov 16\tablenotemark{a} & 1.31 & 0.46 & $-$9 & 7206 & 1.39 & 13.00 & 333 & 0.37 & 4.49  &$133$ & 4.2796   \\  
 &   & 2012 Nov 21 & 1.39 & 0.53 & $-$8 & 10560 & 0.79 & 7.00 & 590 & 0.26 & 3.98  &$131$ & 4.2797   \\  
 &   & 2012 Dec 23 & 1.61 & 0.68 & 9 & 9119 & 2.15 & 12.00 & 471 & 0.39 & 4.49  &$132$ & 4.2798   \\  
 &   & 2013 Feb 10 & 1.21 & 0.53 & $-$4 & 10269 & 1.41 & 8.00 & 492 & 0.24 & 2.50  &$131$ & 4.2799   \\  
 &   & 2013 Jul 22 & 1.14 & 0.49 & $-$3 & 10935 & 0.91 & 25.00 & 241 & 0.39 & 5.00  &$138$ & 4.2800   \\  
 &   & 2013 Dec 15 & 1.49 & 0.56 & $-$12 & 13567 & 0.18 & 6.00 & 616 & 0.21 & 2.96  &$129$ & 4.2801   \\  
 &   & 2014 May 10\tablenotemark{a} & 1.20 & 0.50 & $-$6 & 10708 & 0.52 & 7.00 & 396 & 0.26 & 5.00  &$133$ & 4.2802   \\  
 &   & 2014 May 12 & 1.41 & 0.46 & $-$8 & 12081 & 0.22 & 7.00 & 397 & 0.56 & 3.98  &$129$ & 4.2803   \\  
 &   & 2014 Jun 5 & 1.31 & 0.50 & $-$12 & 11027 & 0.18 & 4.50 & 112 & 0.55 & 3.01  &$130$ & 4.2804   \\  
 &   & 2014 Jul 31 & 1.02 & 0.45 & $-$5 & 8734 & 0.33 & 5.00 & 160 & 0.27 & 3.00  &$125$ & 4.2805   \\  
 &   & 2014 Sep 1 & 1.19 & 0.49 & $-$5 & 11277 & 0.16 & 3.00 & 497 & 0.18 & 3.47  &$118$ & 4.2806   \\  
 &   & 2014 Nov 21\tablenotemark{a} & 1.24 & 0.47 & $-$8 & 9756 & 0.26 & 4.00 & 515 & 0.18 & 2.44  &$120$ & 4.2807   \\  
 &   & 2014 Dec 7\tablenotemark{a} & 1.22 & 0.51 & $-$3 & 8835 & 0.87 & 6.50 & 439 & 0.39 & 3.98  &$124$ & 4.2808   \\  
 &   & 2014 Dec 12 & 1.11 & 0.44 & $-$7 & 7359 & 0.35 & 10.00 & 222 & 0.42 & 2.96  &$108$ & 4.2809   \\  
 &   & 2015 Jan 18 & 1.25 & 0.48 & $-$6 & 7202 & 0.28 & 5.50 & 266 & 0.17 & 2.00  &$125$ & 4.2810   \\  
 &   & 2015 Feb 22\tablenotemark{a} & 1.23 & 0.55 & $-$8 & 9110 & 0.45 & 8.00 & 273 & 0.56 & 5.00  &$119$ & 4.2811   \\  
 &   & 2015 May 8 & 1.24 & 0.58 & $-$4 & 11204 & 0.22 & 8.00 & 47 & 0.83 & 4.49  &$117$ & 4.2812   \\  
 &   & 2015 Nov 25 & 1.16 & 0.45 & $-$8 & 13759 & 0.16 & 6.00 & 436 & 0.15 & 2.44  &$118$ & 4.2813   \\  
 &   & 2016 Jun 16 & 1.21 & 0.45 & $-$7 & 18348 & 0.20 & 7.00 & 156 & 0.17 & 2.00  &$137$ & 4.2814   \\  
 &   & 2016 Sep 26\tablenotemark{a} & 1.07 & 0.40 & $-$5 & 17209 & 0.29 & 2.50 & 303 & 0.30 & 1.96  &$126$ & 4.2815   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.14 & 0.47 & $-$3 & 15983 & 0.23 & 3.00 & 439 & 0.23 & 3.00  &$131$ & 4.2816   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.43 & 0.59 & 12 & 14219 & 0.32 & 6.00 & 458 & 0.24 & 6.00  &$131$ & 4.2817   \\  
1227+255 & ON 246  & 2016 Nov 6\tablenotemark{a} & 1.01 & 0.51 & $-$7 & 485 & 0.09 & 0.30 & 30 & 0.10 & 0.31  &$86$ & 4.2818   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.16 & 0.67 & 14 & 440 & 0.10 & 0.35 & 30 & 0.11 & 0.35  &$87$ & 4.2819   \\  
1228+126 & M87  & 2000 Apr 7\tablenotemark{a} & 1.13 & 0.55 & $-$7 & 1962 & 0.12 & 0.70 & 14 & 0.12 & 0.54  &$86$ & 4.2820   \\  
 &   & 2000 May 8\tablenotemark{a} & 1.26 & 0.60 & $-$11 & 2312 & 0.06 & 0.30 & 23 & 0.07 & 1.14  &$112$ & 4.2821   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 1.32 & 0.50 & $-$12 & 2084 & 0.46 & 1.70 & 13 & 0.50 & 1.39  &$100$ & 4.2822   \\  
 &   & 2003 Feb 5 & 1.22 & 0.54 & $-$9 & 2611 & 0.27 & 1.00 & 5.9 & 0.30 & 0.91  &$178$ & 4.2823   \\  
 &   & 2004 Aug 9 & 1.29 & 0.59 & $-$5 & 2124 & 0.25 & 0.90 & 29 & 0.29 & 0.99  &$100$ & 4.2824   \\  
 &   & 2004 Dec 2 & 1.22 & 0.54 & $-$10 & 2197 & 0.22 & 0.80 & 17 & 0.26 & 0.82  &$112$ & 4.2825   \\  
 &   & 2005 Nov 7 & 1.40 & 0.58 & $-$14 & 2177 & 0.24 & 0.80 & 19 & 0.28 & 0.92  &$108$ & 4.2826   \\  
 &   & 2006 Jun 15 & 1.19 & 0.56 & $-$7 & 2294 & 0.46 & 1.10 & 9.4 & 0.52 & 1.40  &$168$ & 4.2827   \\  
 &   & 2007 Feb 5 & 1.44 & 0.57 & $-$13 & 2531 & 0.31 & 1.00 & 14 & 0.34 & 1.01  &$171$ & 4.2828   \\  
 &   & 2007 Jun 3 & 1.15 & 0.55 & $-$9 & 2486 & 0.35 & 1.30 & 15 & 0.38 & 1.23  &$24$ & 4.2829   \\  
 &   & 2008 May 1 & 1.17 & 0.52 & $-$7 & 2884 & 0.26 & 1.00 & 11 & 0.27 & 0.81  &$24$ & 4.2830   \\  
 &   & 2009 Jan 7 & 1.27 & 0.57 & $-$5 & 2162 & 0.19 & 1.40 & 1.0 & 0.18 & 0.57  &$167$ & 4.2831   \\  
 &   & 2009 Jul 5 & 1.17 & 0.51 & $-$11 & 2381 & 0.20 & 1.20 & 3.3 & 0.22 & 0.63  &$143$ & 4.2832   \\  
 &   & 2010 Feb 11 & 1.18 & 0.50 & $-$2 & 2190 & 0.23 & 1.10 & 8.1 & 0.25 & 0.71  &$152$ & 4.2833   \\  
 &   & 2010 Sep 29 & 1.20 & 0.51 & $-$8 & 2018 & 0.22 & 0.90 & 1.3 & 0.22 & 0.66  &$3$ & 4.2834   \\  
 &   & 2011 May 21 & 1.10 & 0.47 & $-$6 & 2043 & 0.24 & 1.30 & 6.1 & 0.22 & 0.70  &$177$ & 4.2835   \\  
 &   & 2014 May 7\tablenotemark{a} & 1.09 & 0.54 & $-$6 & 2515 & 0.20 & 0.90 & 17 & 0.19 & 0.60  &$1$ & 4.2836   \\  
 &   & 2014 Dec 7\tablenotemark{a} & 1.14 & 0.55 & 2 & 2199 & 0.20 & 1.10 & 1.6 & 0.23 & 0.91  &$43$ & 4.2837   \\  
 &   & 2015 Feb 22\tablenotemark{a} & 1.13 & 0.60 & 3 & 2305 & 0.23 & 1.00 & 8.6 & 0.25 & 0.78  &$52$ & 4.2838   \\  
1229+290 & B2 1229+29  & 2015 Aug 11 & 1.35 & 0.69 & 1 & 41 & 0.97 & 2.50 & $<$ 3.7 & 1.22 & 3.14  &\n & 4.2839   \\  
 &   & 2015 Oct 2 & 1.14 & 0.59 & $-$14 & 54 & 0.20 & 0.50 & $<$ 0.8 & 0.27 & 0.69  &\n & 4.2840   \\  
1236+049 & CRATES J1239+0443  & 2009 Jan 30 & 1.23 & 0.55 & $-$6 & 483 & 0.14 & 0.40 & 5.7 & 0.15 & 0.45  &$7$ & 4.2841   \\  
 &   & 2009 Jun 3 & 1.22 & 0.56 & $-$6 & 366 & 0.20 & 0.60 & 7.5 & 0.23 & 0.63  &$105$ & 4.2842   \\  
 &   & 2009 Dec 10 & 1.25 & 0.53 & $-$8 & 645 & 0.16 & 0.50 & 5.6 & 0.18 & 0.53  &$121$ & 4.2843   \\  
 &   & 2010 Sep 27 & 1.26 & 0.54 & $-$8 & 424 & 0.17 & 0.50 & 5.5 & 0.17 & 0.51  &$157$ & 4.2844   \\  
 &   & 2011 Mar 5 & 1.25 & 0.56 & $-$4 & 482 & 0.17 & 0.50 & 12 & 0.19 & 0.54  &$118$ & 4.2845   \\  
 &   & 2011 Jun 6 & 1.30 & 0.54 & $-$9 & 606 & 0.20 & 0.60 & 8.4 & 0.21 & 0.62  &$153$ & 4.2846   \\  
 &   & 2011 Jul 15 & 1.29 & 0.53 & $-$9 & 733 & 0.18 & 0.60 & 19 & 0.22 & 0.75  &$27$ & 4.2847   \\  
 &   & 2011 Sep 12 & 1.21 & 0.48 & $-$8 & 686 & 0.19 & 0.60 & 12 & 0.22 & 0.64  &$67$ & 4.2848   \\  
 &   & 2012 Nov 11 & 1.64 & 0.56 & $-$14 & 967 & 0.17 & 0.50 & 11 & 0.20 & 0.80  &$29$ & 4.2849   \\  
 &   & 2012 Dec 23 & 1.55 & 0.69 & 8 & 1123 & 0.20 & 0.60 & 9.6 & 0.23 & 0.68  &$2$ & 4.2850   \\  
 &   & 2013 Jan 21 & 1.22 & 0.55 & $-$7 & 1014 & 0.16 & 0.50 & 9.9 & 0.17 & 0.51  &$157$ & 4.2851   \\  
1236+077 & PKS 1236+077  & 2014 May 12 & 1.39 & 0.50 & $-$8 & 1135 & 0.09 & 0.30 & 74 & 0.21 & 1.23  &$102$ & 4.2852   \\  
 &   & 2014 Jul 31 & 0.99 & 0.48 & $-$4 & 1115 & 0.11 & 0.30 & 109 & 0.17 & 0.43  &$100$ & 4.2853   \\  
 &   & 2015 May 8 & 1.15 & 0.58 & $-$1 & 1174 & 0.08 & 0.40 & 29 & 0.25 & 2.12  &$91$ & 4.2854   \\  
 &   & 2015 Oct 2 & 1.21 & 0.49 & $-$9 & 1174 & 0.09 & 0.50 & 105 & 0.10 & 0.90  &$100$ & 4.2855   \\  
 &   & 2016 Mar 5 & 1.30 & 0.49 & $-$10 & 1066 & 0.08 & 0.24 & 87 & 0.25 & 0.54  &$104$ & 4.2856   \\  
 &   & 2016 Jun 3 & 1.16 & 0.58 & $-$6 & 1033 & 0.09 & 0.30 & 90 & 0.10 & 0.41  &$106$ & 4.2857   \\  
 &   & 2016 Aug 9 & 1.07 & 0.47 & $-$5 & 912 & 0.09 & 0.28 & 50 & 0.16 & 0.85  &$108$ & 4.2858   \\  
 &   & 2016 Oct 29 & 1.16 & 0.52 & $-$6 & 987 & 0.08 & 0.24 & 81 & 0.13 & 0.56  &$115$ & 4.2859   \\  
1243$-$072 & PKS 1243$-$072  & 2006 Apr 5 & 1.33 & 0.53 & $-$6 & 539 & 0.43 & 1.30 & 15 & 0.50 & 1.41  &$173$ & 4.2860   \\  
 &   & 2007 Jan 6 & 1.38 & 0.62 & 3 & 776 & 0.35 & 1.00 & 17 & 0.41 & 1.15  &$155$ & 4.2861   \\  
 &   & 2007 Apr 18 & 1.44 & 0.54 & $-$10 & 899 & 0.30 & 0.90 & 12 & 0.33 & 0.99  &$157$ & 4.2862   \\  
 &   & 2007 Aug 24 & 1.29 & 0.52 & $-$6 & 1032 & 0.27 & 0.80 & 14 & 0.29 & 0.90  &$142$ & 4.2863   \\  
 &   & 2008 May 30 & 1.49 & 0.51 & $-$9 & 1072 & 0.23 & 0.70 & 10.0 & 0.26 & 0.88  &$21$ & 4.2864   \\  
 &   & 2008 Nov 26 & 1.46 & 0.51 & $-$11 & 1050 & 0.15 & 0.50 & 23 & 0.18 & 0.60  &$19$ & 4.2865   \\  
 &   & 2009 May 2 & 1.30 & 0.50 & $-$7 & 1231 & 0.20 & 0.60 & 24 & 0.22 & 0.70  &$10$ & 4.2866   \\  
 &   & 2010 Jan 16 & 1.59 & 0.53 & $-$9 & 1125 & 0.18 & 0.50 & 11 & 0.21 & 0.65  &$58$ & 4.2867   \\  
 &   & 2010 Sep 27 & 1.44 & 0.53 & $-$8 & 1207 & 0.18 & 0.55 & 11 & 0.20 & 0.65  &$22$ & 4.2868   \\  
1244$-$255 & PKS 1244$-$255  & 2009 Jan 30 & 1.41 & 0.51 & $-$4 & 1198 & 0.16 & 0.60 & 23 & 0.18 & 0.64  &$87$ & 4.2869   \\  
 &   & 2009 Jun 15 & 1.46 & 0.50 & $-$6 & 1099 & 0.21 & 0.80 & 19 & 0.25 & 0.90  &$52$ & 4.2870   \\  
 &   & 2009 Dec 10 & 1.45 & 0.50 & $-$9 & 972 & 0.18 & 0.70 & 26 & 0.22 & 0.76  &$49$ & 4.2871   \\  
 &   & 2010 Jul 12 & 1.36 & 0.46 & $-$5 & 776 & 0.25 & 0.80 & 16 & 0.30 & 0.80  &$80$ & 4.2872   \\  
 &   & 2011 Feb 20 & 1.19 & 0.43 & $-$5 & 640 & 0.25 & 0.70 & 12 & 0.29 & 0.69  &$71$ & 4.2873   \\  
 &   & 2011 May 26 & 1.37 & 0.54 & $-$6 & 535 & 0.22 & 0.70 & 24 & 0.25 & 1.21  &$61$ & 4.2874   \\  
 &   & 2011 Aug 26 & 1.93 & 0.54 & $-$8 & 840 & 0.24 & 0.80 & 14 & 0.31 & 1.21  &$14$ & 4.2875   \\  
 &   & 2011 Oct 3 & 1.48 & 0.48 & $-$5 & 831 & 0.24 & 0.70 & 12 & 0.23 & 0.86  &$4$ & 4.2876   \\  
 &   & 2011 Dec 12 & 1.34 & 0.48 & $-$1 & 897 & 0.24 & 0.80 & 14 & 0.31 & 0.95  &$173$ & 4.2877   \\  
 &   & 2012 Mar 27 & 1.42 & 0.49 & $-$5 & 854 & 0.20 & 0.60 & 14 & 0.23 & 1.28  &$75$ & 4.2878   \\  
 &   & 2013 Aug 12 & 1.38 & 0.47 & $-$5 & 1314 & 0.26 & 0.80 & 25 & 0.32 & 3.05  &$157$ & 4.2879   \\  
1246+586 & PG 1246+586  & 2009 Oct 27 & 0.82 & 0.63 & $-$20 & 130 & 0.18 & 0.50 & 2.6 & 0.20 & 0.61  &$162$ & 4.2880   \\  
 &   & 2011 Jul 24 & 1.14 & 0.71 & $-$15 & 114 & 0.66 & 1.70 & 4.7 & 0.86 & 2.56  &$161$ & 4.2881   \\  
 &   & 2012 Feb 6 & 0.73 & 0.61 & $-$2 & 126 & 0.17 & 0.50 & 3.1 & 0.18 & 0.54  &$18$ & 4.2882   \\  
 &   & 2012 Jul 12 & 1.07 & 0.77 & 15 & 142 & 0.22 & 0.70 & 1.5 & 0.26 & 0.74  &$22$ & 4.2883   \\  
 &   & 2012 Dec 10 & 0.82 & 0.64 & $-$3 & 120 & 0.17 & 0.45 & 6.7 & 0.19 & 0.58  &$24$ & 4.2884   \\  
 &   & 2013 May 5 & 1.09 & 0.70 & $-$3 & 89 & 0.30 & 0.90 & 3.7 & 0.30 & 0.92  &$169$ & 4.2885   \\  
 &   & 2013 Jul 30 & 1.30 & 0.52 & $-$13 & 72 & 1.88 & 2.60 & $<$ 5.5 & 1.84 & 4.33  &\n & 4.2886   \\  
 &   & 2014 Feb 27 & 0.86 & 0.60 & $-$10 & 77 & 0.09 & 0.25 & 1.7 & 0.11 & 0.31  &$5$ & 4.2887   \\  
 &   & 2014 Nov 17 & 0.78 & 0.57 & 7 & 122 & 0.12 & 0.25 & 0.9 & 0.13 & 0.31  &$60$ & 4.2888   \\  
 &   & 2016 Jan 16 & 0.85 & 0.59 & $-$11 & 114 & 0.10 & 0.28 & 1.0 & 0.11 & 0.37  &$34$ & 4.2889   \\  
1250+532 & S4 1250+53  & 2009 Dec 26 & 0.68 & 0.62 & $-$21 & 248 & 0.18 & 0.50 & 16 & 0.20 & 0.56  &$67$ & 4.2890   \\  
 &   & 2010 Oct 15 & 0.80 & 0.61 & $-$16 & 273 & 0.17 & 0.50 & 15 & 0.20 & 0.58  &$66$ & 4.2891   \\  
 &   & 2011 Aug 15 & 0.81 & 0.58 & 10 & 281 & 0.27 & 0.80 & 17 & 0.26 & 0.74  &$72$ & 4.2892   \\  
 &   & 2012 Jun 25 & 0.72 & 0.59 & $-$32 & 260 & 0.11 & 0.25 & 9.7 & 0.12 & 0.35  &$76$ & 4.2893   \\  
 &   & 2012 Nov 28 & 0.77 & 0.56 & $-$17 & 236 & 0.15 & 0.50 & 8.0 & 0.17 & 0.47  &$74$ & 4.2894   \\  
 &   & 2014 Jan 11 & 0.85 & 0.60 & $-$3 & 240 & 0.07 & 0.20 & 6.8 & 0.08 & 0.25  &$71$ & 4.2895   \\  
 &   & 2015 May 18 & 0.74 & 0.55 & $-$5 & 281 & 0.08 & 0.20 & 0.3 & 0.09 & 0.26  &$106$ & 4.2896   \\  
 &   & 2016 Jan 22 & 0.79 & 0.62 & $-$20 & 290 & 0.08 & 0.20 & 2.1 & 0.08 & 0.25  &$105$ & 4.2897   \\  
 &   & 2016 Jun 16 & 0.84 & 0.56 & $-$13 & 282 & 0.08 & 0.23 & 5.3 & 0.09 & 0.25  &$21$ & 4.2898   \\  
 &   & 2016 Nov 12 & 0.79 & 0.60 & 0 & 288 & 0.08 & 0.23 & 2.5 & 0.09 & 0.27  &$46$ & 4.2899   \\  
1253$-$055 & 3C 279  & 1996 Jan 19\tablenotemark{a} & 1.22 & 0.50 & 1 & 15427 & 1.53 & 10.00 & 514 & 0.70 & 6.86  &$43$ & 4.2900   \\  
 &   & 1996 Mar 22\tablenotemark{a} & 1.17 & 0.48 & $-$4 & 17236 & 0.84 & 7.00 & 461 & 0.53 & 6.49  &$54$ & 4.2901   \\  
 &   & 1996 May 27\tablenotemark{a} & 1.25 & 0.53 & 10 & 19174 & 2.26 & 12.00 & 354 & 0.97 & 8.21  &$76$ & 4.2902   \\  
 &   & 1996 Jul 27\tablenotemark{a} & 1.20 & 0.49 & 0 & 19886 & 3.65 & 8.00 & 559 & 1.07 & 10.40  &$58$ & 4.2903   \\  
 &   & 1996 Sep 27\tablenotemark{a} & 1.28 & 0.48 & $-$3 & 20217 & 1.49 & 6.70 & 826 & 0.81 & 7.52  &$44$ & 4.2904   \\  
 &   & 1996 Dec 6\tablenotemark{a} & 1.21 & 0.46 & $-$5 & 17753 & 1.55 & 12.00 & 634 & 0.73 & 9.95  &$61$ & 4.2905   \\  
 &   & 1996 Dec 23\tablenotemark{a} & 1.18 & 0.47 & 2 & 21138 & 0.64 & 8.00 & 196 & 3.11 & 9.00  &$46$ & 4.2906   \\  
 &   & 1997 Dec 7\tablenotemark{a} & 1.32 & 0.47 & $-$8 & 26067 & 1.48 & 15.00 & 129 & 0.75 & 13.89  &$64$ & 4.2907   \\  
 &   & 1998 May 29\tablenotemark{a} & 1.37 & 0.42 & $-$10 & 28039 & 0.93 & 8.80 & 1314 & 0.88 & 14.00  &$48$ & 4.2908   \\  
 &   & 1998 Jun 30\tablenotemark{a} & 1.20 & 0.39 & $-$10 & 27945 & 0.85 & 7.00 & 1448 & 2.10 & 14.00  &$54$ & 4.2909   \\  
 &   & 1998 Oct 25\tablenotemark{a} & 1.22 & 0.49 & $-$6 & 25575 & 0.92 & 12.00 & 1359 & 0.62 & 9.97  &$39$ & 4.2910   \\  
 &   & 1999 Feb 8\tablenotemark{a} & 1.35 & 0.53 & $-$5 & 25660 & 0.70 & 8.00 & 1538 & 0.53 & 6.00  &$46$ & 4.2911   \\  
 &   & 1999 Apr 4\tablenotemark{a} & 1.24 & 0.56 & $-$1 & 22855 & 1.49 & 12.00 & 1370 & 1.01 & 12.50  &$47$ & 4.2912   \\  
 &   & 1999 May 16\tablenotemark{a} & 1.46 & 0.63 & 4 & 23343 & 0.83 & 7.00 & 1401 & 0.90 & 8.00  &$48$ & 4.2913   \\  
 &   & 1999 Jul 24\tablenotemark{a} & 1.66 & 0.51 & $-$17 & 22485 & 1.13 & 9.00 & 1650 & 1.10 & 5.00  &$57$ & 4.2914   \\  
 &   & 1999 Aug 30\tablenotemark{a} & 1.75 & 0.53 & $-$13 & 20827 & 0.81 & 11.00 & 1729 & 0.79 & 9.00  &$62$ & 4.2915   \\  
 &   & 1999 Sep 12\tablenotemark{a} & 1.40 & 0.52 & $-$11 & 22573 & 1.80 & 20.00 & 1841 & 2.06 & 14.98  &$52$ & 4.2916   \\  
 &   & 1999 Oct 16\tablenotemark{a} & 1.32 & 0.46 & $-$6 & 23110 & 0.63 & 13.00 & 1832 & 0.72 & 5.00  &$52$ & 4.2917   \\  
 &   & 1999 Dec 23\tablenotemark{a} & 1.17 & 0.45 & $-$6 & 21758 & 2.22 & 20.00 & 1963 & 1.14 & 7.50  &$57$ & 4.2918   \\  
 &   & 1999 Dec 31\tablenotemark{a} & 1.42 & 0.53 & $-$8 & 22447 & 0.68 & 7.00 & 2009 & 0.57 & 5.50  &$58$ & 4.2919   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 1.37 & 0.48 & $-$8 & 22728 & 0.59 & 8.00 & 2556 & 0.75 & 6.00  &$53$ & 4.2920   \\  
 &   & 2000 Jun 29\tablenotemark{a} & 1.31 & 0.46 & $-$8 & 23697 & 0.94 & 10.00 & 2641 & 1.01 & 11.24  &$53$ & 4.2921   \\  
 &   & 2001 Jan 4\tablenotemark{a} & 1.30 & 0.56 & $-$4 & 19765 & 0.63 & 8.00 & 2316 & 3.37 & 28.00  &$50$ & 4.2922   \\  
 &   & 2001 Mar 23\tablenotemark{a} & 1.34 & 0.50 & $-$8 & 20628 & 1.10 & 15.00 & 2253 & 0.75 & 5.96  &$52$ & 4.2923   \\  
 &   & 2001 Jun 30\tablenotemark{a} & 1.28 & 0.52 & $-$2 & 20172 & 0.74 & 8.00 & 2195 & 0.78 & 7.00  &$60$ & 4.2924   \\  
 &   & 2001 Aug 9\tablenotemark{a} & 1.35 & 0.49 & $-$8 & 18199 & 1.60 & 21.00 & 921 & 3.08 & 8.11  &$58$ & 4.2925   \\  
 &   & 2001 Nov 2\tablenotemark{a} & 1.31 & 0.49 & $-$8 & 21145 & 0.70 & 7.00 & 2107 & 0.58 & 5.34  &$57$ & 4.2926   \\  
 &   & 2002 Jan 7\tablenotemark{a} & 1.42 & 0.61 & $-$2 & 22473 & 0.73 & 11.00 & 2043 & 0.63 & 4.50  &$55$ & 4.2927   \\  
 &   & 2002 Jun 27\tablenotemark{a} & 1.45 & 0.57 & $-$7 & 20955 & 0.86 & 4.50 & 1316 & 0.79 & 6.09  &$44$ & 4.2928   \\  
 &   & 2002 Jul 3\tablenotemark{a} & 1.41 & 0.59 & $-$3 & 20705 & 0.76 & 4.50 & 1308 & 0.98 & 4.74  &$46$ & 4.2929   \\  
 &   & 2002 Jul 19\tablenotemark{a} & 1.38 & 0.51 & $-$8 & 19668 & 0.81 & 10.00 & 444 & 4.56 & 9.00  &$45$ & 4.2930   \\  
 &   & 2002 Nov 2\tablenotemark{a} & 1.42 & 0.54 & $-$10 & 16593 & 0.36 & 5.00 & 1302 & 0.81 & 5.38  &$52$ & 4.2931   \\  
 &   & 2002 Nov 15\tablenotemark{a} & 1.52 & 0.53 & $-$9 & 16379 & 0.72 & 4.50 & 1299 & 0.68 & 5.84  &$53$ & 4.2932   \\  
 &   & 2002 Nov 23 & 1.46 & 0.54 & $-$7 & 15506 & 0.31 & 3.00 & 1170 & 0.37 & 3.22  &$53$ & 4.2933   \\  
 &   & 2003 Jan 6\tablenotemark{a} & 1.59 & 0.53 & $-$6 & 15237 & 0.58 & 15.00 & 963 & 0.77 & 3.78  &$53$ & 4.2934   \\  
 &   & 2003 May 26\tablenotemark{a} & 1.34 & 0.52 & $-$6 & 13613 & 0.72 & 7.00 & 511 & 0.64 & 4.07  &$58$ & 4.2935   \\  
 &   & 2003 Jun 15 & 1.30 & 0.52 & $-$6 & 13492 & 0.34 & 2.00 & 401 & 0.38 & 2.62  &$62$ & 4.2936   \\  
 &   & 2003 Sep 9\tablenotemark{a} & 1.25 & 0.46 & $-$7 & 12854 & 1.73 & 8.70 & 401 & 4.67 & 24.50  &$89$ & 4.2937   \\  
 &   & 2004 Jun 11 & 1.27 & 0.52 & $-$5 & 13339 & 0.34 & 3.20 & 236 & 0.39 & 3.69  &$59$ & 4.2938   \\  
 &   & 2004 Jun 28\tablenotemark{a} & 1.28 & 0.49 & $-$5 & 13210 & 0.77 & 6.00 & 281 & 1.11 & 5.55  &$63$ & 4.2939   \\  
 &   & 2004 Dec 12\tablenotemark{a} & 1.29 & 0.47 & $-$7 & 15357 & 1.12 & 6.00 & 239 & 0.93 & 12.28  &$151$ & 4.2940   \\  
 &   & 2005 Mar 5 & 1.23 & 0.46 & $-$9 & 13570 & 0.55 & 9.70 & 137 & 0.48 & 6.27  &$172$ & 4.2941   \\  
 &   & 2005 May 19\tablenotemark{a} & 1.37 & 0.54 & $-$8 & 15754 & 0.48 & 4.00 & 219 & 0.80 & 11.04  &$35$ & 4.2942   \\  
 &   & 2005 Jun 15 & 1.33 & 0.54 & $-$6 & 16220 & 0.26 & 2.00 & 106 & 0.55 & 5.31  &$46$ & 4.2943   \\  
 &   & 2005 Sep 16 & 1.54 & 0.63 & $-$5 & 14833 & 0.28 & 3.50 & 90 & 0.36 & 5.14  &$1$ & 4.2944   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 1.38 & 0.48 & $-$7 & 13562 & 0.45 & 4.00 & 204 & 0.59 & 4.18  &$12$ & 4.2945   \\  
 &   & 2006 Apr 5 & 1.34 & 0.53 & $-$7 & 13311 & 0.70 & 5.30 & 141 & 0.67 & 6.01  &$37$ & 4.2946   \\  
 &   & 2006 Sep 6 & 1.29 & 0.50 & $-$6 & 17197 & 0.70 & 6.00 & 102 & 0.65 & 5.27  &$43$ & 4.2947   \\  
 &   & 2007 Mar 2 & 1.40 & 0.57 & $-$6 & 17390 & 0.49 & 8.20 & 520 & 0.57 & 5.27  &$65$ & 4.2948   \\  
 &   & 2007 Aug 24 & 1.29 & 0.51 & $-$7 & 14470 & 0.39 & 2.50 & 78 & 0.42 & 5.28  &$67$ & 4.2949   \\  
 &   & 2008 Jun 25 & 1.29 & 0.47 & $-$9 & 16728 & 0.43 & 3.10 & 385 & 1.64 & 21.59  &$27$ & 4.2950   \\  
 &   & 2008 Nov 26 & 1.33 & 0.46 & $-$11 & 17552 & 0.27 & 2.80 & 690 & 0.36 & 6.65  &$48$ & 4.2951   \\  
 &   & 2009 May 2 & 1.24 & 0.44 & $-$10 & 13974 & 0.30 & 1.30 & 380 & 0.31 & 3.08  &$64$ & 4.2952   \\  
 &   & 2009 Jun 25 & 1.35 & 0.49 & $-$9 & 11994 & 0.52 & 3.00 & 388 & 0.39 & 9.97  &$68$ & 4.2953   \\  
 &   & 2009 Aug 19 & 1.35 & 0.53 & $-$7 & 11099 & 0.31 & 1.10 & 196 & 0.25 & 2.63  &$83$ & 4.2954   \\  
 &   & 2009 Aug 28\tablenotemark{a} & 1.43 & 0.53 & $-$9 & 10859 & 0.62 & 2.90 & 180 & 0.53 & 3.42  &$82$ & 4.2955   \\  
 &   & 2009 Dec 5\tablenotemark{a} & 1.57 & 0.52 & $-$11 & 11043 & 0.54 & 5.00 & 54 & 0.64 & 10.72  &$139$ & 4.2956   \\  
 &   & 2009 Dec 10 & 1.46 & 0.52 & $-$11 & 10963 & 0.22 & 1.10 & 62 & 0.24 & 2.66  &$106$ & 4.2957   \\  
 &   & 2010 Jan 26\tablenotemark{a} & 1.29 & 0.53 & $-$5 & 11153 & 0.54 & 2.50 & 256 & 0.44 & 2.76  &$88$ & 4.2958   \\  
 &   & 2010 Jun 19 & 1.61 & 0.52 & $-$12 & 12863 & 0.28 & 1.10 & 218 & 0.24 & 3.36  &$105$ & 4.2959   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 1.22 & 0.46 & $-$4 & 12794 & 0.47 & 3.00 & 191 & 0.44 & 3.37  &$105$ & 4.2960   \\  
 &   & 2010 Oct 27\tablenotemark{a} & 1.33 & 0.54 & $-$2 & 15547 & 0.60 & 1.80 & 376 & 0.68 & 5.31  &$148$ & 4.2961   \\  
 &   & 2010 Nov 21\tablenotemark{a} & 1.43 & 0.44 & $-$11 & 15513 & 0.56 & 3.00 & 348 & 0.52 & 8.76  &$153$ & 4.2962   \\  
 &   & 2012 Apr 29 & 1.65 & 0.56 & $-$12 & 31606 & 0.51 & 10.00 & 1848 & 0.60 & 16.46  &$140$ & 4.2963   \\  
 &   & 2012 Nov 2 & 1.58 & 0.49 & $-$13 & 29109 & 0.56 & 10.00 & 412 & 0.44 & 7.69  &$174$ & 4.2964   \\  
 &   & 2012 Dec 10 & 1.65 & 0.52 & $-$14 & 28791 & 0.40 & 8.00 & 733 & 0.59 & 8.65  &$178$ & 4.2965   \\  
 &   & 2013 Mar 31 & 1.62 & 0.52 & $-$18 & 28708 & 0.80 & 12.00 & 1258 & 0.70 & 10.00  &$20$ & 4.2966   \\  
 &   & 2013 Jul 8 & 1.25 & 0.36 & $-$14 & 26062 & 1.04 & 12.00 & 1811 & 1.68 & 11.00  &$26$ & 4.2967   \\  
 &   & 2014 Feb 14 & 1.76 & 0.43 & $-$16 & 32582 & 0.27 & 4.00 & 3414 & 1.68 & 16.98  &$22$ & 4.2968   \\  
 &   & 2014 May 7\tablenotemark{a} & 1.48 & 0.37 & $-$15 & 29568 & 3.98 & 26.00 & 2927 & 1.63 & 22.29  &$21$ & 4.2969   \\  
 &   & 2014 May 10\tablenotemark{a} & 1.34 & 0.43 & $-$12 & 30744 & 2.04 & 40.00 & 3034 & 1.07 & 25.00  &$28$ & 4.2970   \\  
 &   & 2015 Jan 18 & 1.23 & 0.42 & $-$6 & 22368 & 0.52 & 21.00 & 1740 & 1.10 & 15.08  &$26$ & 4.2971   \\  
 &   & 2015 Aug 11 & 1.20 & 0.45 & $-$11 & 19456 & 0.33 & 4.00 & 892 & 6.13 & 12.00  &$18$ & 4.2972   \\  
 &   & 2016 Mar 5 & 1.41 & 0.41 & $-$13 & 20867 & 0.17 & 5.00 & 1801 & 3.07 & 21.69  &$16$ & 4.2973   \\  
 &   & 2016 Jul 16 & 1.28 & 0.45 & $-$11 & 18294 & 0.21 & 4.30 & 1779 & 0.22 & 7.15  &$14$ & 4.2974   \\  
 &   & 2016 Nov 18 & 1.17 & 0.48 & $-$5 & 16599 & 0.18 & 4.00 & 1336 & 2.99 & 8.50  &$24$ & 4.2975   \\  
1300+248 & VIPS 0623   & 2010 Nov 13 & 1.07 & 0.52 & $-$11 & 111 & 0.13 & 0.40 & 0.9 & 0.15 & 0.42  &$36$ & 4.2976   \\  
 &   & 2012 Jan 2 & 1.09 & 0.56 & $-$8 & 238 & 0.18 & 0.50 & 7.2 & 0.19 & 0.57  &$3$ & 4.2977   \\  
 &   & 2012 Jun 25 & 1.03 & 0.54 & $-$16 & 196 & 0.11 & 0.30 & 3.9 & 0.13 & 0.36  &$113$ & 4.2978   \\  
 &   & 2012 Nov 2 & 1.05 & 0.55 & $-$9 & 173 & 0.15 & 0.50 & 6.3 & 0.17 & 0.48  &$31$ & 4.2979   \\  
 &   & 2013 Mar 31 & 1.16 & 0.82 & 19 & 185 & 0.20 & 0.50 & 4.1 & 0.20 & 0.65  &$4$ & 4.2980   \\  
 &   & 2013 Jul 22 & 0.99 & 0.57 & $-$1 & 164 & 0.27 & 0.70 & 4.0 & 0.29 & 0.97  &$167$ & 4.2981   \\  
 &   & 2014 Jan 25 & 1.01 & 0.58 & $-$13 & 240 & 0.07 & 0.20 & 12 & 0.08 & 0.25  &$115$ & 4.2982   \\  
 &   & 2014 Nov 17 & 0.96 & 0.49 & $-$3 & 307 & 0.09 & 0.25 & 5.1 & 0.11 & 0.32  &$21$ & 4.2983   \\  
1302$-$102 & PG 1302$-$102  & 2006 Mar 9 & 1.37 & 0.55 & $-$6 & 662 & 0.38 & 1.10 & 5.4 & 0.44 & 1.37  &$134$ & 4.2984   \\  
 &   & 2007 Mar 28 & 1.55 & 0.54 & $-$10 & 713 & 0.29 & 0.90 & 15 & 0.35 & 1.06  &$150$ & 4.2985   \\  
 &   & 2008 May 30 & 1.48 & 0.49 & $-$9 & 479 & 0.21 & 0.60 & 19 & 0.24 & 0.77  &$136$ & 4.2986   \\  
 &   & 2008 Nov 26 & 1.47 & 0.50 & $-$10 & 454 & 0.16 & 0.50 & 5.8 & 0.17 & 0.53  &$137$ & 4.2987   \\  
 &   & 2009 Feb 25 & 1.35 & 0.50 & $-$7 & 691 & 0.17 & 0.50 & 8.4 & 0.18 & 0.53  &$152$ & 4.2988   \\  
 &   & 2009 Jun 15 & 1.37 & 0.51 & $-$7 & 576 & 0.21 & 0.60 & 4.2 & 0.21 & 0.64  &$156$ & 4.2989   \\  
 &   & 2009 Dec 17 & 1.40 & 0.52 & $-$8 & 259 & 0.18 & 0.50 & 2.0 & 0.22 & 0.57  &$128$ & 4.2990   \\  
 &   & 2010 Feb 11 & 1.32 & 0.51 & $-$3 & 266 & 0.21 & 0.60 & 5.9 & 0.28 & 0.68  &$139$ & 4.2991   \\  
 &   & 2010 Aug 6 & 1.27 & 0.47 & $-$6 & 413 & 0.19 & 0.60 & 9.7 & 0.20 & 0.62  &$115$ & 4.2992   \\  
 &   & 2010 Nov 29 & 1.51 & 0.53 & $-$10 & 440 & 0.17 & 0.50 & 4.2 & 0.19 & 0.54  &$82$ & 4.2993   \\  
 &   & 2011 May 26 & 1.42 & 0.56 & $-$5 & 440 & 0.21 & 0.60 & 4.3 & 0.23 & 0.70  &$89$ & 4.2994   \\  
 &   & 2011 Aug 26 & 1.45 & 0.51 & $-$8 & 498 & 0.20 & 0.60 & 4.3 & 0.24 & 0.71  &$117$ & 4.2995   \\  
 &   & 2012 Aug 3 & 1.49 & 0.56 & $-$7 & 1453 & 0.11 & 0.30 & 8.3 & 0.13 & 0.66  &$6$ & 4.2996   \\  
1307+121 & OP 112  & 1999 Dec 27\tablenotemark{a} & 1.17 & 0.58 & $-$13 & 771 & 0.48 & 1.40 & 67 & 0.59 & 1.46  &$37$ & 4.2997   \\  
 &   & 2011 Dec 29 & 1.19 & 0.55 & 1 & 561 & 0.21 & 0.60 & 51 & 0.23 & 0.70  &$25$ & 4.2998   \\  
 &   & 2012 Jun 25 & 1.16 & 0.55 & $-$11 & 551 & 0.12 & 0.35 & 46 & 0.15 & 0.44  &$23$ & 4.2999   \\  
 &   & 2012 Nov 2 & 1.18 & 0.56 & $-$6 & 547 & 0.16 & 0.50 & 44 & 0.18 & 0.57  &$20$ & 4.3000   \\  
 &   & 2013 Jan 21 & 1.13 & 0.58 & $-$7 & 516 & 0.15 & 0.50 & 42 & 0.16 & 0.51  &$26$ & 4.3001   \\  
 &   & 2013 Jun 2 & 1.16 & 0.56 & 2 & 475 & 0.19 & 0.50 & 33 & 0.22 & 0.67  &$34$ & 4.3002   \\  
 &   & 2014 Feb 14 & 1.15 & 0.54 & $-$6 & 548 & 0.07 & 0.30 & 35 & 0.08 & 0.27  &$24$ & 4.3003   \\  
 &   & 2015 Jan 18 & 1.27 & 0.56 & $-$2 & 566 & 0.10 & 0.28 & 32 & 0.11 & 0.35  &$33$ & 4.3004   \\  
 &   & 2015 Sep 6 & 1.19 & 0.53 & $-$4 & 544 & 0.08 & 0.30 & 38 & 0.09 & 0.31  &$24$ & 4.3005   \\  
 &   & 2016 Jul 16 & 1.06 & 0.49 & $-$4 & 702 & 0.08 & 0.25 & 67 & 0.09 & 0.32  &$26$ & 4.3006   \\  
 &   & 2016 Nov 12 & 1.12 & 0.55 & $-$2 & 735 & 0.08 & 0.25 & 87 & 0.10 & 0.28  &$29$ & 4.3007   \\  
1308+326 & OP 313  & 1996 Jan 19\tablenotemark{a} & 1.19 & 0.56 & 19 & 3150 & 0.39 & 4.20 & 87 & 0.42 & 2.12  &$22$ & 4.3008   \\  
 &   & 1996 Mar 22\tablenotemark{a} & 1.04 & 0.52 & 14 & 3077 & 0.47 & 2.40 & 51 & 0.46 & 2.15  &$17$ & 4.3009   \\  
 &   & 1996 May 27\tablenotemark{a} & 0.95 & 0.51 & $-$4 & 2882 & 0.44 & 3.30 & 29 & 0.43 & 2.07  &$16$ & 4.3010   \\  
 &   & 1996 Jul 27\tablenotemark{a} & 1.02 & 0.58 & $-$17 & 2746 & 0.55 & 2.60 & 62 & 0.41 & 1.86  &$22$ & 4.3011   \\  
 &   & 1996 Sep 27\tablenotemark{a} & 0.91 & 0.55 & $-$15 & 2675 & 0.39 & 4.20 & 48 & 0.42 & 1.59  &$17$ & 4.3012   \\  
 &   & 1996 Dec 6\tablenotemark{a} & 1.18 & 0.54 & $-$19 & 2281 & 0.42 & 2.30 & 24 & 0.54 & 1.78  &$44$ & 4.3013   \\  
 &   & 1997 Apr 6\tablenotemark{a} & 0.90 & 0.53 & $-$6 & 2325 & 0.39 & 1.20 & 45 & 0.44 & 1.05  &$87$ & 4.3014   \\  
 &   & 2000 May 8\tablenotemark{a} & 1.12 & 0.58 & $-$6 & 1326 & 0.15 & 0.50 & 35 & 0.19 & 2.05  &$6$ & 4.3015   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 1.15 & 0.52 & $-$10 & 1133 & 0.39 & 1.10 & 33 & 0.41 & 1.00  &$154$ & 4.3016   \\  
 &   & 2002 Nov 23 & 1.04 & 0.54 & $-$11 & 2589 & 0.28 & 0.80 & 57 & 0.30 & 0.93  &$82$ & 4.3017   \\  
 &   & 2002 Dec 13\tablenotemark{a} & 1.09 & 0.57 & $-$16 & 2454 & 0.41 & 1.30 & 54 & 0.51 & 1.06  &$102$ & 4.3018   \\  
 &   & 2003 Mar 29 & 0.93 & 0.56 & 0 & 2915 & 0.23 & 0.80 & 84 & 0.27 & 0.85  &$120$ & 4.3019   \\  
 &   & 2003 May 10\tablenotemark{a} & 0.96 & 0.59 & $-$9 & 3117 & 0.27 & 1.00 & 128 & 0.32 & 0.98  &$133$ & 4.3020   \\  
 &   & 2003 Aug 23\tablenotemark{a} & 0.92 & 0.55 & $-$14 & 3236 & 0.45 & 1.30 & 71 & 0.54 & 1.40  &$135$ & 4.3021   \\  
 &   & 2003 Sep 27\tablenotemark{a} & 1.04 & 0.53 & $-$24 & 3186 & 0.67 & 1.50 & 46 & 0.67 & 2.02  &$153$ & 4.3022   \\  
 &   & 2004 Apr 1\tablenotemark{a} & 0.95 & 0.58 & $-$8 & 2843 & 0.29 & 1.20 & 95 & 0.32 & 1.04  &$173$ & 4.3023   \\  
 &   & 2004 May 29\tablenotemark{a} & 1.04 & 0.60 & $-$19 & 2662 & 0.42 & 1.30 & 57 & 0.52 & 1.00  &$163$ & 4.3024   \\  
 &   & 2005 Jan 6 & 0.88 & 0.54 & 3 & 1809 & 0.33 & 1.00 & 78 & 0.39 & 1.18  &$179$ & 4.3025   \\  
 &   & 2005 Mar 13\tablenotemark{a} & 1.27 & 0.75 & 19 & 1941 & 0.31 & 0.80 & 72 & 0.36 & 1.04  &$170$ & 4.3026   \\  
 &   & 2005 May 4\tablenotemark{a} & 1.14 & 0.52 & $-$26 & 1677 & 0.55 & 2.60 & 58 & 0.67 & 1.80  &$1$ & 4.3027   \\  
 &   & 2005 May 26 & 0.84 & 0.47 & $-$16 & 1889 & 0.30 & 1.10 & 95 & 0.38 & 1.22  &$174$ & 4.3028   \\  
 &   & 2005 Jun 18\tablenotemark{a} & 1.12 & 0.53 & $-$26 & 1732 & 0.58 & 1.40 & 79 & 0.69 & 1.86  &$169$ & 4.3029   \\  
 &   & 2006 Apr 28\tablenotemark{a} & 1.24 & 0.53 & $-$26 & 1023 & 0.32 & 1.10 & 33 & 0.38 & 1.57  &$148$ & 4.3030   \\  
 &   & 2006 Jul 7 & 0.92 & 0.54 & $-$14 & 918 & 0.45 & 1.30 & 30 & 0.53 & 1.47  &$161$ & 4.3031   \\  
 &   & 2007 Feb 5 & 1.12 & 0.64 & $-$19 & 977 & 0.32 & 0.90 & 22 & 0.34 & 1.06  &$11$ & 4.3032   \\  
 &   & 2007 Jun 10 & 0.92 & 0.59 & $-$7 & 971 & 0.31 & 0.90 & 28 & 0.35 & 0.99  &$161$ & 4.3033   \\  
 &   & 2007 Aug 16 & 0.91 & 0.55 & $-$12 & 1082 & 0.24 & 0.70 & 16 & 0.26 & 0.77  &$175$ & 4.3034   \\  
 &   & 2008 May 30 & 0.94 & 0.55 & $-$15 & 1611 & 0.22 & 0.70 & 26 & 0.24 & 0.76  &$17$ & 4.3035   \\  
 &   & 2008 Jul 17 & 0.91 & 0.57 & $-$7 & 1823 & 0.25 & 0.70 & 12 & 0.26 & 0.82  &$37$ & 4.3036   \\  
 &   & 2009 Jan 7 & 1.08 & 0.58 & $-$3 & 1746 & 0.16 & 0.60 & 57 & 0.18 & 0.58  &$40$ & 4.3037   \\  
 &   & 2009 Jun 3 & 0.96 & 0.60 & $-$7 & 2226 & 0.19 & 0.70 & 32 & 0.22 & 0.75  &$73$ & 4.3038   \\  
 &   & 2009 Aug 28\tablenotemark{a} & 1.07 & 0.52 & $-$6 & 2534 & 0.30 & 1.20 & 56 & 0.33 & 1.06  &$49$ & 4.3039   \\  
 &   & 2009 Oct 25\tablenotemark{a} & 1.08 & 0.51 & $-$9 & 2836 & 0.28 & 1.00 & 69 & 0.30 & 0.95  &$32$ & 4.3040   \\  
 &   & 2009 Dec 5\tablenotemark{a} & 1.35 & 0.54 & $-$11 & 2959 & 0.32 & 0.90 & 44 & 0.34 & 1.08  &$41$ & 4.3041   \\  
 &   & 2010 Jan 26\tablenotemark{a} & 1.01 & 0.53 & 2 & 2803 & 0.34 & 1.50 & 60 & 0.36 & 1.11  &$59$ & 4.3042   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 0.94 & 0.53 & $-$10 & 2985 & 0.35 & 1.39 & 30 & 0.38 & 1.25  &$172$ & 4.3043   \\  
 &   & 2010 Aug 6 & 0.92 & 0.53 & $-$12 & 2834 & 0.18 & 1.40 & 37 & 0.19 & 0.68  &$170$ & 4.3044   \\  
 &   & 2010 Nov 20 & 0.96 & 0.56 & $-$12 & 2881 & 0.18 & 2.00 & 43 & 0.19 & 0.76  &$89$ & 4.3045   \\  
 &   & 2011 Jul 15 & 0.96 & 0.56 & $-$11 & 2595 & 0.18 & 1.15 & 45 & 0.20 & 0.64  &$82$ & 4.3046   \\  
 &   & 2011 Sep 28\tablenotemark{a} & 1.02 & 0.57 & 10 & 2666 & 0.25 & 1.50 & 49 & 0.27 & 0.94  &$79$ & 4.3047   \\  
 &   & 2011 Nov 28\tablenotemark{a} & 0.95 & 0.47 & 9 & 2826 & 0.34 & 1.55 & 108 & 0.35 & 1.09  &$92$ & 4.3048   \\  
 &   & 2012 Feb 6 & 0.92 & 0.55 & $-$6 & 3050 & 0.16 & 1.65 & 94 & 0.17 & 0.57  &$98$ & 4.3049   \\  
 &   & 2012 Sep 2 & 0.91 & 0.53 & $-$10 & 2604 & 0.20 & 0.60 & 31 & 0.22 & 0.67  &$41$ & 4.3050   \\  
 &   & 2012 Dec 10 & 0.97 & 0.60 & $-$5 & 2543 & 0.18 & 0.95 & 66 & 0.20 & 0.69  &$78$ & 4.3051   \\  
 &   & 2013 Jun 2 & 0.93 & 0.57 & $-$9 & 1817 & 0.19 & 0.75 & 32 & 0.20 & 0.69  &$99$ & 4.3052   \\  
 &   & 2014 Jan 25 & 0.95 & 0.58 & $-$13 & 1756 & 0.08 & 0.70 & 26 & 0.08 & 0.43  &$122$ & 4.3053   \\  
 &   & 2014 Jul 31 & 0.80 & 0.50 & $-$9 & 2319 & 0.11 & 0.60 & 43 & 0.13 & 0.43  &$112$ & 4.3054   \\  
 &   & 2014 Dec 7\tablenotemark{a} & 1.05 & 0.56 & 6 & 2003 & 0.17 & 0.90 & 72 & 0.27 & 0.76  &$59$ & 4.3055   \\  
 &   & 2015 Feb 22\tablenotemark{a} & 1.06 & 0.57 & 3 & 1872 & 0.19 & 1.20 & 38 & 0.23 & 0.67  &$103$ & 4.3056   \\  
 &   & 2015 Jun 16 & 1.00 & 0.66 & 1 & 1819 & 0.10 & 0.50 & 6.9 & 0.11 & 0.39  &$77$ & 4.3057   \\  
 &   & 2015 Nov 25 & 0.94 & 0.54 & $-$7 & 1375 & 0.08 & 0.25 & 13 & 0.08 & 0.43  &$176$ & 4.3058   \\  
 &   & 2016 May 23 & 0.91 & 0.54 & $-$7 & 1375 & 0.08 & 0.40 & 36 & 0.10 & 0.34  &$13$ & 4.3059   \\  
 &   & 2016 Aug 9 & 0.86 & 0.51 & $-$6 & 1146 & 0.09 & 0.26 & 8.2 & 0.10 & 0.32  &$56$ & 4.3060   \\  
 &   & 2016 Oct 29 & 0.94 & 0.55 & $-$8 & 942 & 0.08 & 0.35 & 18 & 0.09 & 0.50  &$123$ & 4.3061   \\  
 &   & 2016 Nov 12 & 0.95 & 0.57 & $-$2 & 936 & 0.08 & 0.23 & 18 & 0.09 & 0.28  &$138$ & 4.3062   \\  
1310+487 & GB6 B1310+4844  & 2009 Dec 26 & 0.80 & 0.60 & $-$10 & 106 & 0.21 & 0.60 & 2.6 & 0.25 & 0.72  &$49$ & 4.3063   \\  
 &   & 2010 Aug 6 & 0.74 & 0.56 & $-$17 & 153 & 0.17 & 0.50 & 7.2 & 0.18 & 0.58  &$44$ & 4.3064   \\  
 &   & 2010 Dec 24 & 0.82 & 0.54 & 4 & 215 & 0.19 & 0.60 & 14 & 0.21 & 0.65  &$17$ & 4.3065   \\  
 &   & 2011 Sep 12 & 0.74 & 0.54 & $-$13 & 201 & 0.20 & 0.60 & 5.5 & 0.22 & 0.65  &$95$ & 4.3066   \\  
 &   & 2012 Sep 2 & 0.76 & 0.56 & $-$16 & 150 & 0.19 & 0.40 & 9.3 & 0.22 & 0.64  &$89$ & 4.3067   \\  
 &   & 2013 Feb 28 & 0.84 & 0.64 & 2 & 206 & 0.17 & 0.50 & 3.6 & 0.18 & 0.54  &$83$ & 4.3068   \\  
 &   & 2013 Jul 8 & 0.73 & 0.54 & 1 & 241 & 0.18 & 0.50 & 17 & 0.22 & 0.60  &$86$ & 4.3069   \\  
 &   & 2014 Feb 27 & 0.79 & 0.55 & $-$4 & 134 & 0.07 & 0.20 & 6.0 & 0.08 & 0.27  &$53$ & 4.3070   \\  
 &   & 2014 Sep 1 & 0.77 & 0.56 & $-$14 & 137 & 0.09 & 0.27 & 9.9 & 0.10 & 0.28  &$36$ & 4.3071   \\  
 &   & 2015 Aug 11 & 0.77 & 0.63 & 11 & 143 & 0.10 & 0.25 & 3.8 & 0.12 & 0.30  &$29$ & 4.3072   \\  
 &   & 2016 Jun 3 & 0.78 & 0.62 & $-$18 & 164 & 0.07 & 0.22 & 4.8 & 0.08 & 0.24  &$67$ & 4.3073   \\  
 &   & 2016 Dec 26 & 1.17 & 0.77 & $-$16 & 156 & 0.09 & 0.27 & 7.1 & 0.10 & 0.25  &$52$ & 4.3074   \\  
1318+225 & TXS 1318+225  & 2012 Dec 10 & 1.10 & 0.59 & $-$5 & 348 & 0.16 & 0.40 & 6.2 & 0.19 & 0.54  &$105$ & 4.3075   \\  
 &   & 2013 May 5 & 1.12 & 0.58 & $-$4 & 285 & 0.17 & 0.50 & 4.4 & 0.17 & 0.51  &$119$ & 4.3076   \\  
 &   & 2013 Aug 20 & 0.90 & 0.49 & $-$5 & 359 & 0.25 & 0.75 & 6.5 & 0.30 & 0.90  &$51$ & 4.3077   \\  
 &   & 2015 May 18 & 0.96 & 0.53 & $-$7 & 238 & 0.08 & 0.19 & 5.0 & 0.09 & 0.27  &$129$ & 4.3078   \\  
 &   & 2015 Sep 6 & 1.07 & 0.54 & $-$6 & 319 & 0.08 & 0.25 & 8.3 & 0.09 & 0.27  &$133$ & 4.3079   \\  
 &   & 2015 Nov 25 & 1.03 & 0.55 & $-$6 & 432 & 0.08 & 0.23 & 10 & 0.08 & 0.24  &$149$ & 4.3080   \\  
 &   & 2016 Jan 16 & 1.14 & 0.52 & $-$6 & 431 & 0.10 & 0.50 & 8.7 & 0.11 & 0.32  &$158$ & 4.3081   \\  
 &   & 2016 May 23 & 0.99 & 0.54 & $-$7 & 374 & 0.08 & 0.23 & 4.4 & 0.09 & 0.26  &$142$ & 4.3082   \\  
 &   & 2016 Nov 18 & 1.00 & 0.55 & $-$3 & 364 & 0.08 & 0.23 & 7.8 & 0.09 & 0.28  &$169$ & 4.3083   \\  
1324+224 & B2 1324+22  & 2002 Oct 9 & 1.26 & 0.58 & $-$15 & 618 & 0.24 & 0.80 & 10 & 0.27 & 0.87  &$128$ & 4.3084   \\  
 &   & 2004 Apr 10 & 1.09 & 0.56 & $-$2 & 1963 & 0.29 & 1.00 & 34 & 0.33 & 1.04  &$93$ & 4.3085   \\  
 &   & 2005 Apr 21 & 1.63 & 0.63 & $-$22 & 1041 & 0.25 & 1.00 & 18 & 0.28 & 1.00  &$87$ & 4.3086   \\  
 &   & 2005 Jul 24 & 1.07 & 0.56 & $-$16 & 1019 & 0.25 & 0.90 & 12 & 0.28 & 1.01  &$101$ & 4.3087   \\  
 &   & 2005 Dec 22 & 1.12 & 0.56 & $-$5 & 797 & 0.22 & 0.70 & 2.1 & 0.25 & 0.83  &$7$ & 4.3088   \\  
 &   & 2006 Dec 1 & 1.01 & 0.58 & $-$2 & 1637 & 0.47 & 1.40 & 16 & 0.60 & 1.70  &$136$ & 4.3089   \\  
 &   & 2007 Jun 3 & 1.02 & 0.54 & $-$10 & 2185 & 0.36 & 1.10 & 73 & 0.40 & 1.28  &$158$ & 4.3090   \\  
 &   & 2007 Aug 16 & 1.01 & 0.54 & $-$11 & 2173 & 0.23 & 1.70 & 68 & 0.29 & 1.01  &$153$ & 4.3091   \\  
 &   & 2008 Jun 25 & 1.04 & 0.49 & $-$11 & 1071 & 0.23 & 0.70 & 9.9 & 0.26 & 0.86  &$0$ & 4.3092   \\  
 &   & 2008 Aug 6 & 1.08 & 0.56 & $-$10 & 1014 & 0.26 & 0.80 & 28 & 0.27 & 0.84  &$3$ & 4.3093   \\  
1329$-$049 & OP $-$050  & 2009 Jul 5 & 1.37 & 0.50 & $-$8 & 1126 & 0.18 & 0.50 & 3.9 & 0.21 & 0.75  &$93$ & 4.3094   \\  
 &   & 2010 Jan 16 & 1.55 & 0.54 & $-$7 & 1319 & 0.19 & 0.60 & 3.5 & 0.20 & 0.64  &$150$ & 4.3095   \\  
 &   & 2010 Jul 12 & 1.39 & 0.47 & $-$8 & 1476 & 0.20 & 0.60 & 19 & 0.23 & 0.67  &$52$ & 4.3096   \\  
 &   & 2010 Aug 27 & 1.24 & 0.49 & $-$6 & 1573 & 0.18 & 0.50 & 23 & 0.20 & 0.71  &$38$ & 4.3097   \\  
 &   & 2010 Sep 17 & 1.34 & 0.50 & $-$9 & 1669 & 0.19 & 0.60 & 37 & 0.21 & 0.61  &$37$ & 4.3098   \\  
 &   & 2010 Nov 13 & 1.40 & 0.52 & $-$8 & 1621 & 0.18 & 0.50 & 26 & 0.20 & 0.59  &$86$ & 4.3099   \\  
 &   & 2012 Jan 14 & 1.30 & 0.54 & $-$5 & 698 & 0.17 & 0.50 & 5.1 & 0.19 & 0.55  &$56$ & 4.3100   \\  
 &   & 2012 Jul 12 & 1.68 & 0.74 & 8 & 585 & 0.21 & 0.60 & 11 & 0.24 & 0.81  &$58$ & 4.3101   \\  
 &   & 2013 Aug 12 & 1.32 & 0.48 & $-$8 & 1167 & 0.21 & 0.60 & 19 & 0.23 & 3.15  &$61$ & 4.3102   \\  
1329$-$126 & PMN J1332$-$1256  & 2010 Mar 10 & 1.52 & 0.56 & $-$2 & 351 & 0.20 & 0.60 & 4.0 & 0.22 & 0.67  &$74$ & 4.3103   \\  
 &   & 2010 Sep 29 & 1.42 & 0.49 & $-$6 & 219 & 0.19 & 0.60 & 5.2 & 0.23 & 0.60  &$164$ & 4.3104   \\  
 &   & 2010 Nov 29 & 1.59 & 0.54 & $-$10 & 155 & 0.17 & 0.60 & 5.0 & 0.20 & 0.56  &$157$ & 4.3105   \\  
 &   & 2011 Apr 11 & 1.26 & 0.48 & $-$6 & 135 & 0.27 & 0.80 & 3.6 & 0.31 & 0.84  &$160$ & 4.3106   \\  
 &   & 2011 Aug 26 & 2.22 & 0.63 & $-$9 & 91 & 1.26 & 2.05 & 8.1 & 1.64 & 3.47  &$94$ & 4.3107   \\  
1331+170 & OP 151  & 2003 Aug 27\tablenotemark{a} & 1.19 & 0.52 & $-$9 & 292 & 0.30 & 0.70 & 1.4 & 0.37 & 1.00  &$130$ & 4.3108   \\  
 &   & 2004 Aug 12\tablenotemark{a} & 1.14 & 0.55 & $-$5 & 304 & 0.28 & 0.80 & 1.8 & 0.31 & 0.99  &$145$ & 4.3109   \\  
 &   & 2005 Jun 5\tablenotemark{a} & 1.19 & 0.54 & $-$6 & 315 & 0.27 & 0.60 & 1.8 & 0.32 & 0.80  &$14$ & 4.3110   \\  
 &   & 2006 Apr 5 & 1.12 & 0.58 & $-$6 & 309 & 0.38 & 1.20 & 4.0 & 0.44 & 1.22  &$22$ & 4.3111   \\  
 &   & 2006 Dec 1 & 1.08 & 0.60 & 0 & 341 & 0.54 & 1.60 & $<$ 2.7 & 0.92 & 1.75  &\n & 4.3112   \\  
 &   & 2007 Mar 28 & 1.30 & 0.56 & $-$16 & 369 & 0.32 & 1.00 & 3.9 & 0.35 & 1.00  &$24$ & 4.3113   \\  
 &   & 2007 Jul 3 & 1.15 & 0.54 & $-$12 & 373 & 0.31 & 0.90 & 1.2 & 0.25 & 0.78  &$49$ & 4.3114   \\  
 &   & 2007 Sep 6 & 1.04 & 0.54 & $-$3 & 373 & 0.27 & 0.80 & 3.0 & 0.27 & 0.83  &$32$ & 4.3115   \\  
 &   & 2009 Jul 23 & 1.15 & 0.61 & $-$2 & 397 & 0.20 & 0.60 & 1.2 & 0.22 & 0.66  &$172$ & 4.3116   \\  
 &   & 2010 Oct 15 & 1.11 & 0.55 & $-$8 & 346 & 0.18 & 0.50 & 2.9 & 0.19 & 0.60  &$155$ & 4.3117   \\  
1334$-$127 & PKS 1335$-$127  & 1996 Dec 23\tablenotemark{a} & 1.26 & 0.50 & 3 & 6059 & 1.18 & 2.70 & 46 & 1.52 & 3.25  &$43$ & 4.3118   \\  
 &   & 1997 Feb 9\tablenotemark{a} & 1.28 & 0.48 & $-$6 & 5526 & 0.45 & 2.15 & 103 & 0.54 & 3.05  &$170$ & 4.3119   \\  
 &   & 2003 Mar 1 & 1.20 & 0.45 & $-$6 & 5064 & 0.28 & 1.80 & 87 & 0.34 & 3.73  &$169$ & 4.3120   \\  
 &   & 2004 Sep 11 & 1.37 & 0.50 & $-$5 & 8036 & 0.26 & 2.60 & 276 & 0.56 & 6.80  &$5$ & 4.3121   \\  
 &   & 2005 Mar 5 & 1.31 & 0.46 & $-$9 & 7275 & 0.33 & 2.30 & 406 & 0.43 & 3.79  &$175$ & 4.3122   \\  
 &   & 2005 Jun 15 & 1.44 & 0.54 & $-$5 & 7157 & 0.26 & 1.70 & 380 & 0.36 & 2.50  &$170$ & 4.3123   \\  
 &   & 2006 Oct 6 & 1.37 & 0.49 & $-$6 & 4717 & 0.47 & 1.80 & 44 & 0.52 & 2.49  &$52$ & 4.3124   \\  
 &   & 2007 Feb 5 & 1.80 & 0.55 & $-$14 & 4631 & 0.31 & 1.30 & 28 & 0.36 & 2.79  &$4$ & 4.3125   \\  
 &   & 2007 Jun 10 & 1.37 & 0.52 & $-$7 & 6382 & 0.37 & 2.20 & 162 & 0.45 & 2.88  &$49$ & 4.3126   \\  
 &   & 2007 Sep 6 & 1.25 & 0.48 & $-$3 & 6558 & 0.37 & 2.50 & 109 & 0.40 & 1.93  &$49$ & 4.3127   \\  
 &   & 2008 Oct 3 & 1.35 & 0.52 & $-$7 & 5862 & 0.23 & 1.80 & 56 & 0.25 & 1.77  &$93$ & 4.3128   \\  
 &   & 2009 Jun 25 & 1.35 & 0.49 & $-$4 & 6587 & 0.26 & 2.10 & 185 & 0.32 & 1.56  &$171$ & 4.3129   \\  
 &   & 2009 Dec 26 & 1.29 & 0.49 & $-$6 & 3980 & 0.18 & 1.00 & 170 & 0.26 & 4.04  &$149$ & 4.3130   \\  
 &   & 2010 Jun 19 & 1.52 & 0.52 & $-$8 & 4812 & 0.20 & 1.00 & 86 & 0.22 & 1.26  &$138$ & 4.3131   \\  
 &   & 2010 Sep 17 & 1.36 & 0.48 & $-$6 & 4052 & 0.20 & 0.70 & 44 & 0.21 & 1.09  &$127$ & 4.3132   \\  
 &   & 2010 Nov 13 & 1.38 & 0.49 & $-$4 & 3721 & 0.19 & 0.80 & 140 & 0.21 & 1.33  &$115$ & 4.3133   \\  
 &   & 2011 Feb 20 & 1.33 & 0.47 & $-$7 & 3677 & 0.22 & 0.80 & 105 & 0.24 & 1.59  &$117$ & 4.3134   \\  
 &   & 2011 May 21 & 1.24 & 0.45 & $-$5 & 3679 & 0.21 & 1.00 & 73 & 0.24 & 3.08  &$75$ & 4.3135   \\  
 &   & 2012 Jan 14 & 1.45 & 0.55 & $-$7 & 4292 & 0.20 & 1.20 & 97 & 0.25 & 3.17  &$59$ & 4.3136   \\  
 &   & 2012 Apr 29 & 1.56 & 0.52 & $-$9 & 3894 & 0.20 & 1.10 & 123 & 0.22 & 2.75  &$41$ & 4.3137   \\  
 &   & 2012 Sep 2 & 1.28 & 0.47 & $-$7 & 3169 & 0.22 & 1.00 & 29 & 0.24 & 1.00  &$5$ & 4.3138   \\  
 &   & 2012 Nov 11 & 2.12 & 0.55 & $-$12 & 3673 & 0.19 & 0.80 & 30 & 0.25 & 3.38  &$92$ & 4.3139   \\  
 &   & 2012 Dec 10 & 1.33 & 0.51 & $-$5 & 4007 & 0.17 & 0.85 & 26 & 0.24 & 2.59  &$121$ & 4.3140   \\  
 &   & 2013 Jan 21 & 1.53 & 0.54 & $-$9 & 4312 & 0.18 & 1.00 & 94 & 0.18 & 1.32  &$37$ & 4.3141   \\  
1341$-$171 & PMN J1344$-$1723  & 2009 Jun 25 & 1.41 & 0.50 & $-$5 & 374 & 0.22 & 0.80 & 8.1 & 0.26 & 0.76  &$26$ & 4.3142   \\  
 &   & 2009 Dec 10 & 1.43 & 0.52 & $-$5 & 560 & 0.19 & 0.60 & 3.1 & 0.20 & 0.60  &$99$ & 4.3143   \\  
 &   & 2010 Aug 27 & 1.32 & 0.48 & $-$5 & 677 & 0.20 & 0.60 & 40 & 0.22 & 0.67  &$49$ & 4.3144   \\  
 &   & 2010 Dec 24 & 1.47 & 0.48 & $-$6 & 673 & 0.19 & 0.60 & 24 & 0.24 & 0.63  &$53$ & 4.3145   \\  
 &   & 2011 Jun 6 & 1.79 & 0.53 & $-$12 & 397 & 0.19 & 0.60 & 18 & 0.23 & 0.66  &$13$ & 4.3146   \\  
 &   & 2012 Jul 12 & 1.99 & 0.76 & 10 & 307 & 0.25 & 0.70 & 4.8 & 0.27 & 0.87  &$137$ & 4.3147   \\  
 &   & 2012 Sep 27 & 1.34 & 0.51 & $-$6 & 319 & 0.17 & 0.50 & 4.6 & 0.20 & 0.60  &$139$ & 4.3148   \\  
 &   & 2013 Feb 28 & 1.38 & 0.54 & $-$2 & 384 & 0.18 & 0.60 & 14 & 0.20 & 0.59  &$172$ & 4.3149   \\  
 &   & 2013 Aug 20 & 1.24 & 0.43 & $-$4 & 362 & 0.30 & 0.80 & 8.9 & 0.34 & 0.87  &$135$ & 4.3150   \\  
 &   & 2014 Mar 30 & 1.73 & 0.71 & 12 & 452 & 0.10 & 0.30 & 6.8 & 0.11 & 0.36  &$0$ & 4.3151   \\  
 &   & 2015 Jan 18 & 1.43 & 0.51 & $-$7 & 367 & 0.09 & 0.40 & 11 & 0.11 & 0.31  &$159$ & 4.3152   \\  
 &   & 2016 Jul 16 & 1.25 & 0.48 & $-$4 & 265 & 0.09 & 0.28 & 2.9 & 0.10 & 0.32  &$133$ & 4.3153   \\  
 &   & 2016 Nov 12 & 1.26 & 0.49 & $-$5 & 245 & 0.08 & 0.23 & 8.4 & 0.09 & 0.30  &$159$ & 4.3154   \\  
1343+451 & VIPS 0700  & 2009 Oct 27 & 0.81 & 0.61 & $-$17 & 730 & 0.18 & 0.50 & 15 & 0.19 & 0.57  &$52$ & 4.3155   \\  
 &   & 2010 Jun 19 & 0.84 & 0.60 & $-$15 & 303 & 0.16 & 0.50 & 10.0 & 0.17 & 0.52  &$49$ & 4.3156   \\  
 &   & 2010 Nov 29 & 0.77 & 0.58 & $-$12 & 395 & 0.15 & 0.50 & 9.0 & 0.17 & 0.48  &$88$ & 4.3157   \\  
 &   & 2011 Sep 12 & 0.79 & 0.51 & $-$12 & 837 & 0.19 & 0.60 & 16 & 0.20 & 0.62  &$78$ & 4.3158   \\  
 &   & 2012 Jan 2 & 0.89 & 0.60 & $-$8 & 769 & 0.17 & 0.50 & 28 & 0.19 & 0.57  &$29$ & 4.3159   \\  
 &   & 2012 Mar 4 & 0.90 & 0.56 & $-$11 & 833 & 0.15 & 0.50 & 40 & 0.17 & 0.51  &$42$ & 4.3160   \\  
 &   & 2012 May 24 & 0.85 & 0.63 & $-$4 & 719 & 0.19 & 0.50 & 28 & 0.22 & 0.64  &$23$ & 4.3161   \\  
 &   & 2012 Nov 21 & 0.86 & 0.61 & $-$16 & 841 & 0.17 & 0.50 & 27 & 0.18 & 0.56  &$63$ & 4.3162   \\  
 &   & 2012 Nov 28 & 0.82 & 0.57 & $-$13 & 753 & 0.16 & 0.50 & 18 & 0.17 & 0.52  &$48$ & 4.3163   \\  
 &   & 2012 Dec 23 & 0.85 & 0.71 & $-$35 & 897 & 0.18 & 0.50 & 18 & 0.21 & 0.62  &$24$ & 4.3164   \\  
 &   & 2013 Feb 10 & 0.81 & 0.56 & $-$5 & 868 & 0.15 & 0.40 & 16 & 0.17 & 0.52  &$56$ & 4.3165   \\  
1345+125 & PKS B1345+125  & 2001 Jan 4\tablenotemark{a} & 1.42 & 0.64 & $-$10 & 692 & 0.09 & 0.60 & 5.7 & 0.06 & 0.20  &$147$ & 4.3166   \\  
 &   & 2006 Nov 10 & 1.25 & 0.56 & $-$10 & 651 & 0.47 & 1.35 & 13 & 0.52 & 1.59  &$153$ & 4.3167   \\  
 &   & 2009 Jul 23 & 1.26 & 0.67 & $-$3 & 790 & 0.22 & 0.75 & 12 & 0.23 & 0.71  &$151$ & 4.3168   \\  
 &   & 2011 Jul 24 & 1.33 & 0.63 & $-$1 & 867 & 0.22 & 1.05 & 9.9 & 0.23 & 0.78  &$143$ & 4.3169   \\  
 &   & 2013 Jul 30 & 1.30 & 0.53 & $-$13 & 809 & 0.28 & 1.50 & 1.8 & 0.23 & 0.90  &$171$ & 4.3170   \\  
1348+308 & B2 1348+30B  & 2010 Nov 4 & 1.09 & 0.67 & $-$10 & 197 & 0.21 & 0.60 & 4.1 & 0.25 & 0.80  &$11$ & 4.3171   \\  
 &   & 2011 Mar 5 & 1.15 & 0.60 & $-$1 & 208 & 0.17 & 0.50 & 2.2 & 0.20 & 0.54  &$21$ & 4.3172   \\  
 &   & 2011 Aug 15 & 1.15 & 0.55 & 3 & 265 & 0.24 & 0.70 & 11 & 0.26 & 0.77  &$38$ & 4.3173   \\  
 &   & 2012 Feb 6 & 0.92 & 0.55 & $-$6 & 230 & 0.15 & 0.40 & 5.2 & 0.17 & 0.48  &$175$ & 4.3174   \\  
 &   & 2012 Nov 2 & 0.97 & 0.55 & $-$8 & 203 & 0.15 & 0.40 & 8.4 & 0.16 & 0.49  &$21$ & 4.3175   \\  
 &   & 2013 Mar 31 & 1.47 & 0.87 & 30 & 165 & 0.18 & 0.50 & 5.3 & 0.20 & 0.58  &$25$ & 4.3176   \\  
 &   & 2013 Jul 8 & 0.86 & 0.50 & $-$4 & 174 & 0.21 & 0.50 & 8.3 & 0.23 & 0.60  &$25$ & 4.3177   \\  
1354+195 & 4C +19.44  & 2003 Jan 6\tablenotemark{a} & 1.31 & 0.58 & $-$25 & 1190 & 0.34 & 0.95 & 27 & 0.37 & 1.20  &$75$ & 4.3178   \\  
1402+044 & PKS 1402+044  & 2013 Dec 15 & 1.27 & 0.58 & $-$3 & 654 & 0.09 & 0.25 & 7.2 & 0.09 & 0.29  &$9$ & 4.3179   \\  
 &   & 2014 Feb 27 & 1.17 & 0.51 & $-$6 & 622 & 0.08 & 0.20 & 8.8 & 0.09 & 0.29  &$8$ & 4.3180   \\  
 &   & 2014 May 12 & 1.44 & 0.48 & $-$7 & 608 & 0.09 & 0.35 & 9.2 & 0.12 & 0.35  &$20$ & 4.3181   \\  
 &   & 2014 Nov 10\tablenotemark{a} & 1.38 & 0.49 & $-$7 & 534 & 0.09 & 0.75 & 4.7 & 0.10 & 0.30  &$2$ & 4.3182   \\  
 &   & 2015 May 8 & 1.23 & 0.55 & $-$7 & 579 & 0.08 & 0.30 & 1.3 & 0.11 & 0.36  &$5$ & 4.3183   \\  
 &   & 2015 Oct 2 & 1.29 & 0.53 & $-$10 & 650 & 0.09 & 0.26 & 10 & 0.09 & 0.33  &$165$ & 4.3184   \\  
 &   & 2016 May 23 & 1.25 & 0.53 & $-$8 & 785 & 0.08 & 0.50 & 13 & 0.09 & 0.29  &$67$ & 4.3185   \\  
1404+286 & OQ 208  & 1999 Aug 30\tablenotemark{a} & 1.20 & 0.58 & $-$14 & 1132 & 0.23 & 0.70 & 1.8 & 0.26 & 0.82  &$153$ & 4.3186   \\  
 &   & 2001 Jan 4\tablenotemark{a} & 1.03 & 0.57 & $-$6 & 1079 & 0.28 & 1.50 & 14 & 0.30 & 1.19  &$149$ & 4.3187   \\  
 &   & 2004 Apr 24\tablenotemark{a} & 1.03 & 0.58 & $-$3 & 913 & 0.29 & 0.80 & 1.6 & 0.32 & 0.90  &$175$ & 4.3188   \\  
 &   & 2004 Jun 28\tablenotemark{a} & 1.18 & 0.55 & 8 & 914 & 0.41 & 1.20 & 7.9 & 0.48 & 1.50  &$149$ & 4.3189   \\  
 &   & 2004 Dec 12\tablenotemark{a} & 1.16 & 0.50 & $-$14 & 816 & 0.55 & 1.20 & 10 & 0.62 & 1.82  &$176$ & 4.3190   \\  
 &   & 2006 Apr 28 & 0.92 & 0.57 & $-$7 & 697 & 0.51 & 1.50 & 5.1 & 0.55 & 1.54  &$6$ & 4.3191   \\  
 &   & 2009 Jul 23 & 1.07 & 0.61 & $-$12 & 599 & 0.20 & 0.60 & 1.1 & 0.22 & 0.66  &$36$ & 4.3192   \\  
 &   & 2011 Dec 12 & 0.95 & 0.66 & 8 & 453 & 0.24 & 0.70 & 1.3 & 0.27 & 0.76  &$34$ & 4.3193   \\  
1406$-$076 & PKS B1406$-$076  & 2002 Jun 27\tablenotemark{a} & 1.42 & 0.63 & 0 & 1401 & 0.51 & 1.60 & 5.4 & 0.60 & 1.88  &$72$ & 4.3194   \\  
 &   & 2002 Jul 3\tablenotemark{a} & 1.42 & 0.54 & $-$6 & 1412 & 0.53 & 1.70 & 6.0 & 0.57 & 1.64  &$72$ & 4.3195   \\  
 &   & 2002 Nov 15\tablenotemark{a} & 1.43 & 0.50 & $-$9 & 1611 & 0.48 & 1.80 & 23 & 0.58 & 1.80  &$150$ & 4.3196   \\  
 &   & 2003 May 26\tablenotemark{a} & 1.30 & 0.49 & $-$6 & 1465 & 0.50 & 1.80 & 48 & 0.53 & 1.64  &$76$ & 4.3197   \\  
 &   & 2006 Apr 5 & 1.33 & 0.52 & $-$5 & 1065 & 0.42 & 1.30 & 4.9 & 0.48 & 1.89  &$14$ & 4.3198   \\  
 &   & 2007 Jan 6 & 1.37 & 0.61 & 5 & 878 & 0.37 & 1.10 & 8.0 & 0.41 & 1.16  &$162$ & 4.3199   \\  
 &   & 2007 Aug 16 & 1.33 & 0.52 & $-$7 & 1038 & 0.23 & 0.80 & 12 & 0.25 & 0.83  &$167$ & 4.3200   \\  
 &   & 2008 May 30 & 1.52 & 0.51 & $-$9 & 806 & 0.25 & 0.80 & 19 & 0.29 & 0.89  &$167$ & 4.3201   \\  
 &   & 2008 Oct 3 & 1.38 & 0.54 & $-$6 & 795 & 0.17 & 0.80 & 5.3 & 0.21 & 0.62  &$168$ & 4.3202   \\  
 &   & 2008 Nov 26 & 1.45 & 0.50 & $-$10 & 811 & 0.16 & 0.60 & 4.0 & 0.17 & 0.64  &$140$ & 4.3203   \\  
 &   & 2009 Jan 30 & 1.35 & 0.55 & $-$4 & 791 & 0.15 & 0.40 & 10 & 0.16 & 0.52  &$109$ & 4.3204   \\  
 &   & 2009 Mar 25 & 1.44 & 0.59 & $-$1 & 766 & 0.20 & 0.70 & 6.1 & 0.23 & 0.72  &$149$ & 4.3205   \\  
 &   & 2009 Aug 19 & 1.35 & 0.52 & $-$5 & 919 & 0.19 & 0.60 & 17 & 0.21 & 0.70  &$169$ & 4.3206   \\  
 &   & 2011 Feb 20 & 1.26 & 0.46 & $-$7 & 1015 & 0.19 & 0.70 & 20 & 0.21 & 0.75  &$127$ & 4.3207   \\  
 &   & 2011 Oct 3 & 1.32 & 0.48 & $-$8 & 954 & 0.18 & 0.50 & 32 & 0.20 & 0.61  &$155$ & 4.3208   \\  
 &   & 2012 Aug 3 & 1.45 & 0.49 & $-$9 & 1013 & 0.10 & 0.50 & 34 & 0.12 & 0.48  &$120$ & 4.3209   \\  
 &   & 2012 Nov 11 & 1.85 & 0.53 & $-$11 & 859 & 0.18 & 0.70 & 24 & 0.22 & 0.71  &$134$ & 4.3210   \\  
 &   & 2013 Mar 31 & 1.31 & 0.54 & $-$5 & 1089 & 0.18 & 0.70 & 44 & 0.20 & 0.62  &$130$ & 4.3211   \\  
1413+135 & PKS B1413+135  & 1999 Dec 27\tablenotemark{a} & 1.21 & 0.53 & $-$10 & 538 & 0.42 & 0.70 & $<$ 1.5 & 0.50 & 1.04  &\n & 4.3212   \\  
 &   & 2001 Jan 4\tablenotemark{a} & 1.27 & 0.56 & $-$11 & 1368 & 0.16 & 0.50 & 5.1 & 0.24 & 0.48  &$177$ & 4.3213   \\  
 &   & 2002 Nov 23 & 1.22 & 0.57 & $-$11 & 1029 & 0.29 & 0.90 & 3.0 & 0.30 & 0.89  &$123$ & 4.3214   \\  
 &   & 2004 Apr 10 & 1.18 & 0.55 & $-$3 & 845 & 0.26 & 0.80 & 2.1 & 0.30 & 0.87  &$146$ & 4.3215   \\  
 &   & 2005 Apr 21 & 1.92 & 0.60 & $-$22 & 736 & 0.24 & 1.00 & 1.4 & 0.30 & 0.90  &$132$ & 4.3216   \\  
 &   & 2005 Nov 7 & 1.35 & 0.56 & $-$13 & 720 & 0.22 & 0.90 & 1.0 & 0.26 & 0.86  &$58$ & 4.3217   \\  
 &   & 2006 Aug 9 & 1.03 & 0.49 & $-$9 & 731 & 0.52 & 1.60 & 2.2 & 0.60 & 1.59  &$163$ & 4.3218   \\  
 &   & 2007 Aug 9 & 1.07 & 0.51 & $-$9 & 1308 & 0.25 & 0.70 & $<$ 0.8 & 0.27 & 0.80  &\n & 4.3219   \\  
 &   & 2009 Mar 25 & 1.22 & 0.59 & $-$3 & 928 & 0.21 & 0.60 & 2.8 & 0.21 & 0.62  &$171$ & 4.3220   \\  
 &   & 2011 May 26 & 1.38 & 0.62 & $-$1 & 613 & 0.19 & 0.60 & 1.4 & 0.22 & 0.62  &$85$ & 4.3221   \\  
1417+385 & B3 1417+385  & 2002 Jun 15 & 0.91 & 0.51 & $-$22 & 881 & 0.26 & 0.80 & 21 & 0.29 & 0.96  &$144$ & 4.3222   \\  
 &   & 2003 Jun 15 & 0.89 & 0.56 & $-$21 & 1073 & 0.26 & 0.80 & 23 & 0.31 & 0.89  &$158$ & 4.3223   \\  
 &   & 2005 Jan 6 & 0.86 & 0.52 & 1 & 686 & 0.33 & 1.00 & 23 & 0.39 & 1.11  &$147$ & 4.3224   \\  
 &   & 2005 Jul 24 & 0.84 & 0.57 & $-$28 & 477 & 0.26 & 0.80 & 7.2 & 0.30 & 0.95  &$126$ & 4.3225   \\  
 &   & 2006 May 24 & 0.92 & 0.56 & $-$16 & 1668 & 0.42 & 1.30 & 20 & 0.46 & 1.41  &$42$ & 4.3226   \\  
 &   & 2008 Sep 12 & 0.88 & 0.59 & $-$12 & 251 & 0.26 & 0.80 & 1.9 & 0.29 & 0.88  &$77$ & 4.3227   \\  
 &   & 2009 Dec 17 & 0.91 & 0.52 & $-$9 & 644 & 0.18 & 0.50 & 8.3 & 0.21 & 0.55  &$163$ & 4.3228   \\  
 &   & 2010 Aug 6 & 0.83 & 0.54 & $-$15 & 1085 & 0.17 & 0.50 & 20 & 0.19 & 0.60  &$22$ & 4.3229   \\  
 &   & 2010 Nov 20 & 0.91 & 0.55 & $-$4 & 596 & 0.15 & 0.40 & 12 & 0.18 & 0.51  &$19$ & 4.3230   \\  
 &   & 2011 Jun 24 & 0.94 & 0.56 & 1 & 658 & 0.17 & 0.50 & 16 & 0.18 & 0.56  &$176$ & 4.3231   \\  
 &   & 2012 Feb 6 & 0.85 & 0.58 & $-$9 & 1086 & 0.16 & 0.50 & 27 & 0.17 & 0.57  &$146$ & 4.3232   \\  
 &   & 2012 Sep 2 & 0.85 & 0.53 & $-$13 & 982 & 0.18 & 0.60 & 12 & 0.20 & 0.66  &$86$ & 4.3233   \\  
 &   & 2013 Jul 8 & 0.82 & 0.52 & 0 & 712 & 0.20 & 0.60 & 11 & 0.23 & 0.70  &$114$ & 4.3234   \\  
1418+546 & OQ 530  & 1997 Feb 9\tablenotemark{a} & 0.69 & 0.64 & 23 & 753 & 0.35 & 1.10 & 18 & 0.40 & 1.20  &$82$ & 4.3235   \\  
 &   & 2002 Jun 15 & 0.79 & 0.51 & $-$39 & 948 & 0.26 & 1.00 & 19 & 0.32 & 1.03  &$134$ & 4.3236   \\  
 &   & 2002 Dec 13\tablenotemark{a} & 0.80 & 0.60 & $-$40 & 925 & 0.43 & 1.30 & 41 & 0.56 & 1.24  &$121$ & 4.3237   \\  
 &   & 2003 May 9 & 0.73 & 0.63 & $-$10 & 941 & 0.22 & 0.70 & 28 & 0.25 & 0.76  &$105$ & 4.3238   \\  
 &   & 2003 Aug 23\tablenotemark{a} & 0.74 & 0.58 & $-$45 & 917 & 0.44 & 0.90 & 39 & 0.53 & 1.25  &$116$ & 4.3239   \\  
 &   & 2004 May 29\tablenotemark{a} & 0.76 & 0.61 & $-$44 & 1155 & 0.40 & 0.80 & 29 & 0.48 & 1.12  &$118$ & 4.3240   \\  
 &   & 2004 Sep 10\tablenotemark{a} & 0.88 & 0.55 & $-$7 & 1159 & 0.49 & 1.20 & 21 & 0.56 & 1.45  &$102$ & 4.3241   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 0.74 & 0.58 & $-$25 & 1140 & 0.34 & 1.00 & 49 & 0.45 & 1.23  &$79$ & 4.3242   \\  
 &   & 2006 Feb 12 & 0.96 & 0.66 & 5 & 1167 & 0.46 & 1.40 & 51 & 0.48 & 1.45  &$78$ & 4.3243   \\  
 &   & 2006 Nov 10 & 0.70 & 0.62 & $-$46 & 1046 & 0.44 & 1.30 & 36 & 0.47 & 1.36  &$71$ & 4.3244   \\  
 &   & 2007 Mar 28 & 0.79 & 0.62 & $-$28 & 1016 & 0.30 & 0.90 & 35 & 0.34 & 1.00  &$56$ & 4.3245   \\  
 &   & 2007 Jul 3 & 0.75 & 0.59 & $-$25 & 949 & 0.22 & 0.70 & 36 & 0.24 & 0.72  &$53$ & 4.3246   \\  
 &   & 2007 Sep 6 & 0.78 & 0.57 & $-$11 & 993 & 0.27 & 0.80 & 41 & 0.28 & 0.85  &$70$ & 4.3247   \\  
 &   & 2008 Jul 30 & 0.75 & 0.56 & $-$8 & 1032 & 0.21 & 0.60 & 23 & 0.24 & 0.69  &$82$ & 4.3248   \\  
 &   & 2008 Nov 19 & 0.76 & 0.69 & $-$36 & 689 & 0.14 & 0.40 & 8.0 & 0.15 & 0.46  &$88$ & 4.3249   \\  
 &   & 2009 Feb 25 & 0.79 & 0.58 & $-$8 & 802 & 0.16 & 0.50 & 11 & 0.17 & 0.49  &$41$ & 4.3250   \\  
 &   & 2009 Jun 3 & 0.71 & 0.66 & $-$19 & 874 & 0.18 & 0.50 & 21 & 0.20 & 0.61  &$43$ & 4.3251   \\  
 &   & 2009 Oct 27 & 0.73 & 0.64 & $-$19 & 1154 & 0.17 & 0.50 & 25 & 0.18 & 0.54  &$107$ & 4.3252   \\  
 &   & 2010 Mar 10 & 0.76 & 0.59 & $-$28 & 1012 & 0.18 & 0.50 & 19 & 0.19 & 0.56  &$95$ & 4.3253   \\  
 &   & 2010 Sep 27 & 0.80 & 0.61 & $-$6 & 888 & 0.15 & 0.50 & 7.1 & 0.17 & 0.52  &$112$ & 4.3254   \\  
 &   & 2010 Dec 24 & 0.68 & 0.56 & $-$6 & 724 & 0.19 & 0.60 & 12 & 0.21 & 0.61  &$31$ & 4.3255   \\  
 &   & 2011 Jun 6 & 0.72 & 0.64 & $-$43 & 467 & 0.19 & 0.60 & 14 & 0.22 & 0.69  &$50$ & 4.3256   \\  
 &   & 2013 Jun 2 & 0.72 & 0.58 & $-$13 & 601 & 0.19 & 0.60 & 12 & 0.21 & 0.63  &$44$ & 4.3257   \\  
1418$-$110 & PMN J1420$-$1118  & 2016 Sep 26\tablenotemark{a} & 1.24 & 0.48 & $-$5 & 148 & 0.10 & 0.31 & 3.0 & 0.12 & 0.34  &$126$ & 4.3258   \\  
1424+240 & OQ 240  & 2009 May 2 & 1.05 & 0.54 & $-$12 & 210 & 0.20 & 0.60 & 4.6 & 0.20 & 0.66  &$158$ & 4.3259   \\  
 &   & 2009 Jun 25 & 1.20 & 0.57 & $-$19 & 188 & 0.29 & 0.90 & 8.4 & 0.31 & 0.94  &$143$ & 4.3260   \\  
 &   & 2009 Dec 17 & 1.20 & 0.52 & $-$13 & 195 & 0.19 & 0.60 & 6.6 & 0.22 & 0.60  &$139$ & 4.3261   \\  
 &   & 2010 Feb 11 & 1.22 & 0.55 & $-$3 & 224 & 0.23 & 0.70 & 5.8 & 0.25 & 0.76  &$138$ & 4.3262   \\  
 &   & 2010 Sep 17 & 1.17 & 0.52 & $-$8 & 215 & 0.20 & 0.60 & 4.2 & 0.21 & 0.68  &$126$ & 4.3263   \\  
 &   & 2011 Aug 15 & 1.43 & 0.60 & 6 & 254 & 0.28 & 0.90 & 11 & 0.30 & 0.89  &$142$ & 4.3264   \\  
 &   & 2012 Jan 2 & 1.09 & 0.59 & $-$6 & 258 & 0.17 & 0.50 & 6.8 & 0.19 & 0.57  &$138$ & 4.3265   \\  
 &   & 2012 Apr 29 & 1.15 & 0.60 & $-$11 & 282 & 0.18 & 0.50 & 7.6 & 0.19 & 0.69  &$127$ & 4.3266   \\  
 &   & 2013 Feb 28 & 1.15 & 0.57 & $-$4 & 278 & 0.17 & 0.60 & 7.5 & 0.19 & 0.54  &$133$ & 4.3267   \\  
 &   & 2014 Jan 11 & 1.07 & 0.56 & $-$6 & 386 & 0.08 & 0.25 & 6.3 & 0.08 & 0.27  &$135$ & 4.3268   \\  
 &   & 2016 Jun 3 & 1.04 & 0.56 & $-$10 & 540 & 0.08 & 0.23 & 15 & 0.08 & 0.32  &$144$ & 4.3269   \\  
1435+638 & VIPS 0792  & 2010 Jul 12 & 0.64 & 0.60 & $-$51 & 1541 & 0.18 & 0.90 & 42 & 0.21 & 0.63  &$51$ & 4.3270   \\  
 &   & 2010 Nov 13 & 0.68 & 0.65 & $-$70 & 1466 & 0.17 & 0.80 & 31 & 0.18 & 0.53  &$48$ & 4.3271   \\  
 &   & 2011 Jul 24 & 0.79 & 0.67 & 29 & 1310 & 0.19 & 0.70 & 11 & 0.24 & 0.69  &$50$ & 4.3272   \\  
 &   & 2012 Mar 4 & 0.71 & 0.67 & $-$24 & 1233 & 0.16 & 0.50 & 7.3 & 0.17 & 0.53  &$9$ & 4.3273   \\  
 &   & 2013 Mar 31 & 0.73 & 0.67 & $-$3 & 1214 & 0.16 & 0.60 & 21 & 0.17 & 0.53  &$18$ & 4.3274   \\  
1441+252 & PKS 1441+25  & 2014 Mar 30 & 1.40 & 0.79 & 30 & 237 & 0.09 & 0.30 & 24 & 0.11 & 0.40  &$102$ & 4.3275   \\  
 &   & 2014 Sep 1 & 0.97 & 0.52 & $-$8 & 284 & 0.09 & 0.30 & 20 & 0.10 & 0.28  &$98$ & 4.3276   \\  
 &   & 2015 May 18 & 0.95 & 0.52 & $-$6 & 668 & 0.07 & 0.22 & 12 & 0.10 & 0.36  &$100$ & 4.3277   \\  
 &   & 2015 Aug 11 & 0.96 & 0.56 & $-$2 & 857 & 0.10 & 0.30 & 7.9 & 0.12 & 0.40  &$112$ & 4.3278   \\  
 &   & 2015 Oct 2 & 1.02 & 0.54 & $-$9 & 986 & 0.08 & 0.24 & 39 & 0.11 & 1.01  &$136$ & 4.3279   \\  
 &   & 2016 Jun 3 & 1.00 & 0.56 & $-$10 & 598 & 0.08 & 0.23 & 65 & 0.09 & 0.35  &$114$ & 4.3280   \\  
 &   & 2016 Sep 17 & 1.02 & 0.55 & $-$6 & 375 & 0.07 & 0.25 & 11 & 0.09 & 0.30  &$98$ & 4.3281   \\  
1458+718 & 3C 309.1  & 2003 Aug 28 & 0.72 & 0.60 & $-$42 & 1299 & 0.27 & 0.80 & 95 & 0.31 & 1.00  &$70$ & 4.3282   \\  
 &   & 2005 Mar 23 & 0.71 & 0.63 & $-$17 & 930 & 0.28 & 0.90 & 66 & 0.31 & 1.02  &$68$ & 4.3283   \\  
 &   & 2005 Jun 3 & 0.73 & 0.67 & $-$13 & 1036 & 0.24 & 0.90 & 81 & 0.30 & 0.96  &$67$ & 4.3284   \\  
 &   & 2005 Dec 22 & 0.76 & 0.68 & 0 & 993 & 0.24 & 0.70 & 72 & 0.26 & 0.86  &$62$ & 4.3285   \\  
 &   & 2006 Sep 6 & 0.75 & 0.63 & 29 & 866 & 0.52 & 1.30 & 66 & 0.58 & 1.45  &$66$ & 4.3286   \\  
 &   & 2008 Aug 6 & 0.68 & 0.64 & 57 & 691 & 0.21 & 0.60 & 55 & 0.25 & 0.69  &$64$ & 4.3287   \\  
 &   & 2009 Jul 5 & 0.69 & 0.63 & $-$48 & 803 & 0.17 & 0.50 & 48 & 0.19 & 0.55  &$67$ & 4.3288   \\  
 &   & 2011 Feb 20 & 0.64 & 0.61 & $-$50 & 636 & 0.18 & 0.50 & 47 & 0.19 & 0.56  &$60$ & 4.3289   \\  
 &   & 2013 Jul 22 & 0.93 & 0.63 & $-$8 & 497 & 0.35 & 0.90 & 35 & 0.39 & 0.92  &$65$ & 4.3290   \\  
1502+036 & PKS 1502+036  & 2010 Oct 15 & 1.22 & 0.51 & $-$7 & 505 & 0.19 & 0.50 & 5.9 & 0.21 & 0.59  &$19$ & 4.3291   \\  
 &   & 2010 Oct 25 & 1.33 & 0.52 & $-$9 & 488 & 0.17 & 0.50 & 7.6 & 0.18 & 0.52  &$18$ & 4.3292   \\  
 &   & 2011 May 26 & 1.38 & 0.63 & 0 & 431 & 0.20 & 0.60 & 6.2 & 0.24 & 0.69  &$179$ & 4.3293   \\  
 &   & 2012 Jan 2 & 1.26 & 0.53 & $-$6 & 447 & 0.17 & 0.50 & 10 & 0.19 & 0.56  &$50$ & 4.3294   \\  
 &   & 2012 Sep 27 & 1.23 & 0.53 & $-$6 & 592 & 0.17 & 0.50 & 5.9 & 0.18 & 0.52  &$81$ & 4.3295   \\  
 &   & 2013 May 5 & 1.27 & 0.61 & 0 & 501 & 0.18 & 0.60 & 12 & 0.20 & 0.62  &$22$ & 4.3296   \\  
 &   & 2014 Feb 8\tablenotemark{a} & 1.36 & 0.80 & $-$5 & 375 & 0.22 & 0.67 & 4.2 & 0.27 & 0.81  &$167$ & 4.3297   \\  
 &   & 2014 May 4\tablenotemark{a} & 1.33 & 0.58 & 0 & 553 & 0.26 & 0.70 & 12 & 0.29 & 0.80  &$179$ & 4.3298   \\  
 &   & 2014 Jun 30\tablenotemark{a} & 1.19 & 0.62 & $-$8 & 453 & 0.20 & 0.70 & 5.7 & 0.23 & 0.60  &$179$ & 4.3299   \\  
 &   & 2014 Aug 28\tablenotemark{a} & 1.18 & 0.61 & $-$3 & 493 & 0.22 & 0.72 & 5.6 & 0.27 & 0.89  &$131$ & 4.3300   \\  
 &   & 2014 Dec 15\tablenotemark{a} & 1.43 & 0.79 & 3 & 550 & 0.24 & 0.71 & 3.4 & 0.25 & 0.76  &$118$ & 4.3301   \\  
 &   & 2015 Feb 20\tablenotemark{a} & 1.43 & 0.72 & $-$9 & 331 & 0.20 & 0.61 & 1.8 & 0.26 & 0.76  &$149$ & 4.3302   \\  
 &   & 2015 Jun 18\tablenotemark{a} & 1.27 & 0.61 & $-$5 & 373 & 0.23 & 0.68 & 2.5 & 0.24 & 0.76  &$126$ & 4.3303   \\  
1502+106 & OR 103  & 2003 Mar 29 & 1.16 & 0.55 & 0 & 1817 & 0.24 & 1.10 & 11 & 0.25 & 0.81  &$111$ & 4.3304   \\  
 &   & 2004 Oct 18 & 1.36 & 0.49 & $-$12 & 1003 & 0.29 & 0.80 & 9.9 & 0.30 & 0.99  &$20$ & 4.3305   \\  
 &   & 2005 May 13 & 1.56 & 0.58 & $-$15 & 875 & 0.26 & 1.00 & 10 & 0.28 & 0.92  &$68$ & 4.3306   \\  
 &   & 2005 Sep 23 & 1.16 & 0.50 & $-$4 & 1136 & 0.23 & 0.80 & 10 & 0.30 & 1.04  &$66$ & 4.3307   \\  
 &   & 2005 Oct 29 & 1.20 & 0.55 & $-$8 & 1166 & 0.21 & 0.85 & 15 & 0.25 & 0.84  &$62$ & 4.3308   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 1.37 & 0.51 & $-$11 & 1187 & 0.35 & 1.30 & 21 & 0.44 & 1.29  &$62$ & 4.3309   \\  
 &   & 2006 Jul 7 & 1.17 & 0.51 & $-$9 & 1510 & 0.46 & 1.40 & 48 & 0.50 & 1.51  &$82$ & 4.3310   \\  
 &   & 2007 Aug 16 & 1.13 & 0.53 & $-$9 & 1517 & 0.24 & 1.10 & 20 & 0.26 & 0.88  &$34$ & 4.3311   \\  
 &   & 2008 Jun 25 & 1.31 & 0.46 & $-$10 & 1740 & 0.25 & 1.20 & 46 & 0.31 & 1.03  &$135$ & 4.3312   \\  
 &   & 2008 Aug 6 & 1.18 & 0.53 & $-$9 & 1728 & 0.24 & 0.90 & 41 & 0.29 & 0.86  &$127$ & 4.3313   \\  
 &   & 2008 Nov 19 & 1.18 & 0.58 & $-$5 & 2007 & 0.15 & 0.70 & 52 & 0.18 & 0.59  &$146$ & 4.3314   \\  
 &   & 2009 Mar 25 & 1.26 & 0.59 & $-$1 & 3162 & 0.21 & 0.90 & 48 & 0.24 & 1.37  &$158$ & 4.3315   \\  
 &   & 2009 Dec 10 & 1.18 & 0.56 & $-$11 & 1501 & 0.17 & 0.60 & 45 & 0.20 & 0.67  &$159$ & 4.3316   \\  
 &   & 2010 Jun 19 & 1.32 & 0.56 & $-$13 & 996 & 0.19 & 0.60 & 19 & 0.19 & 0.60  &$167$ & 4.3317   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 1.24 & 0.49 & $-$9 & 967 & 0.32 & 1.10 & 26 & 0.38 & 1.09  &$178$ & 4.3318   \\  
 &   & 2010 Aug 27 & 1.13 & 0.50 & $-$6 & 1001 & 0.19 & 0.60 & 23 & 0.20 & 0.61  &$178$ & 4.3319   \\  
 &   & 2010 Nov 13 & 1.21 & 0.51 & $-$8 & 1127 & 0.17 & 0.50 & 28 & 0.18 & 0.61  &$141$ & 4.3320   \\  
 &   & 2011 Feb 27 & 1.10 & 0.50 & 0 & 1248 & 0.21 & 0.60 & 28 & 0.24 & 0.84  &$17$ & 4.3321   \\  
 &   & 2011 Aug 15 & 1.39 & 0.56 & $-$1 & 1350 & 0.52 & 0.75 & 27 & 0.28 & 1.03  &$81$ & 4.3322   \\  
1504$-$166 & PKS 1504$-$167  & 2003 Feb 5 & 1.40 & 0.52 & $-$6 & 1610 & 0.28 & 1.05 & 19 & 0.31 & 0.89  &$69$ & 4.3323   \\  
 &   & 2004 Jun 11 & 1.41 & 0.52 & $-$5 & 1684 & 0.30 & 1.00 & 11 & 0.36 & 1.04  &$105$ & 4.3324   \\  
 &   & 2005 Jul 24 & 1.41 & 0.49 & $-$6 & 1558 & 0.26 & 1.00 & 20 & 0.31 & 1.01  &$116$ & 4.3325   \\  
 &   & 2005 Sep 16 & 1.54 & 0.55 & $-$7 & 1607 & 0.26 & 0.80 & 21 & 0.35 & 1.42  &$116$ & 4.3326   \\  
 &   & 2006 Dec 1 & 1.40 & 0.54 & $-$1 & 1164 & 0.62 & 1.40 & 21 & 0.67 & 2.05  &$158$ & 4.3327   \\  
 &   & 2008 Sep 12 & 1.44 & 0.51 & $-$7 & 1028 & 0.27 & 0.95 & 7.6 & 0.29 & 1.18  &$118$ & 4.3328   \\  
 &   & 2010 Oct 25 & 1.53 & 0.51 & $-$9 & 736 & 0.18 & 0.65 & 4.9 & 0.19 & 0.61  &$118$ & 4.3329   \\  
1508$-$055 & PKS 1508$-$05  & 2006 Mar 9 & 1.37 & 0.56 & $-$5 & 528 & 0.39 & 1.10 & 37 & 0.43 & 1.24  &$77$ & 4.3330   \\  
 &   & 2008 Sep 12 & 1.36 & 0.52 & $-$7 & 857 & 0.24 & 0.70 & 53 & 0.28 & 0.85  &$80$ & 4.3331   \\  
 &   & 2010 Nov 20 & 1.41 & 0.51 & $-$8 & 702 & 0.17 & 0.60 & 72 & 0.20 & 0.59  &$69$ & 4.3332   \\  
1509+054 & PMN J1511+0518  & 2006 Apr 5 & 1.21 & 0.51 & $-$7 & 593 & 0.44 & 1.05 & 7.6 & 0.48 & 1.46  &$81$ & 4.3333   \\  
 &   & 2006 Dec 1 & 1.16 & 0.54 & $-$1 & 592 & 0.53 & 1.40 & 4.0 & 0.63 & 1.72  &$163$ & 4.3334   \\  
 &   & 2007 Mar 28 & 1.38 & 0.55 & $-$11 & 629 & 0.30 & 0.90 & 1.0 & 0.32 & 1.12  &$178$ & 4.3335   \\  
 &   & 2007 Aug 24 & 1.18 & 0.53 & $-$5 & 653 & 0.23 & 0.70 & 2.6 & 0.27 & 0.85  &$172$ & 4.3336   \\  
 &   & 2009 May 28 & 1.24 & 0.54 & $-$8 & 576 & 0.16 & 0.40 & 1.6 & 0.18 & 0.49  &$43$ & 4.3337   \\  
 &   & 2012 Dec 23 & 1.43 & 0.66 & $-$2 & 486 & 0.18 & 0.60 & 1.6 & 0.21 & 0.67  &$34$ & 4.3338   \\  
 &   & 2013 Jul 22 & 1.14 & 0.53 & $-$2 & 481 & 0.24 & 0.70 & 1.1 & 0.36 & 0.76  &$135$ & 4.3339   \\  
1510$-$089 & PKS 1510$-$08  & 1996 Jan 19\tablenotemark{a} & 1.23 & 0.48 & $-$2 & 1586 & 0.48 & 1.50 & 16 & 0.48 & 1.91  &$82$ & 4.3340   \\  
 &   & 1996 Mar 22\tablenotemark{a} & 1.16 & 0.47 & $-$2 & 1891 & 0.41 & 1.60 & 4.6 & 0.43 & 1.82  &$15$ & 4.3341   \\  
 &   & 1996 May 27\tablenotemark{a} & 1.13 & 0.44 & $-$3 & 2021 & 0.41 & 1.50 & 55 & 0.41 & 1.52  &$66$ & 4.3342   \\  
 &   & 1996 Jul 27\tablenotemark{a} & 1.27 & 0.51 & 2 & 1856 & 0.68 & 3.10 & 57 & 0.43 & 1.69  &$43$ & 4.3343   \\  
 &   & 1996 Sep 27\tablenotemark{a} & 1.44 & 0.50 & $-$7 & 1487 & 0.41 & 2.20 & 10 & 0.43 & 2.00  &$90$ & 4.3344   \\  
 &   & 1996 Dec 6\tablenotemark{a} & 1.35 & 0.45 & $-$6 & 949 & 0.47 & 1.60 & 13 & 0.50 & 1.55  &$67$ & 4.3345   \\  
 &   & 1999 Jul 24\tablenotemark{a} & 1.81 & 0.49 & $-$16 & 2149 & 0.41 & 1.90 & 28 & 0.46 & 1.43  &$160$ & 4.3346   \\  
 &   & 1999 Oct 16\tablenotemark{a} & 1.57 & 0.48 & $-$11 & 2388 & 0.34 & 1.80 & 114 & 0.40 & 1.16  &$140$ & 4.3347   \\  
 &   & 1999 Dec 23\tablenotemark{a} & 1.21 & 0.44 & $-$8 & 1766 & 0.40 & 1.60 & 94 & 0.45 & 1.32  &$127$ & 4.3348   \\  
 &   & 2001 Jun 30\tablenotemark{a} & 1.32 & 0.47 & $-$8 & 1559 & 0.33 & 1.50 & 16 & 0.40 & 1.28  &$46$ & 4.3349   \\  
 &   & 2001 Nov 2\tablenotemark{a} & 1.31 & 0.47 & $-$9 & 1634 & 0.33 & 1.30 & 53 & 0.37 & 1.16  &$104$ & 4.3350   \\  
 &   & 2002 Jan 7\tablenotemark{a} & 1.37 & 0.51 & $-$9 & 1495 & 0.35 & 2.00 & 40 & 0.37 & 1.00  &$117$ & 4.3351   \\  
 &   & 2002 Nov 23 & 1.54 & 0.52 & $-$9 & 2665 & 0.26 & 1.30 & 95 & 0.35 & 0.98  &$28$ & 4.3352   \\  
 &   & 2003 Aug 28 & 1.25 & 0.46 & $-$7 & 2116 & 0.28 & 1.10 & 16 & 0.32 & 1.09  &$57$ & 4.3353   \\  
 &   & 2004 Aug 9 & 1.31 & 0.52 & $-$4 & 2186 & 0.26 & 0.80 & 106 & 0.31 & 1.06  &$59$ & 4.3354   \\  
 &   & 2004 Dec 2 & 1.42 & 0.52 & $-$7 & 2793 & 0.24 & 1.20 & 69 & 0.28 & 0.99  &$75$ & 4.3355   \\  
 &   & 2006 Apr 28 & 1.17 & 0.45 & $-$6 & 1718 & 0.50 & 1.20 & 31 & 0.67 & 1.77  &$72$ & 4.3356   \\  
 &   & 2007 Feb 5 & 1.71 & 0.55 & $-$13 & 1324 & 0.30 & 0.80 & 12 & 0.34 & 1.45  &$120$ & 4.3357   \\  
 &   & 2007 Mar 28 & 1.52 & 0.52 & $-$11 & 1182 & 0.30 & 0.80 & 48 & 0.34 & 0.97  &$65$ & 4.3358   \\  
 &   & 2007 Jun 10 & 1.36 & 0.52 & $-$7 & 1388 & 0.32 & 0.90 & 54 & 0.37 & 1.05  &$90$ & 4.3359   \\  
 &   & 2007 Aug 16 & 1.40 & 0.53 & $-$8 & 2187 & 0.26 & 1.80 & 71 & 0.29 & 0.99  &$75$ & 4.3360   \\  
 &   & 2008 May 1 & 1.35 & 0.50 & $-$6 & 2280 & 0.24 & 0.70 & 28 & 0.27 & 0.86  &$81$ & 4.3361   \\  
 &   & 2008 Jun 25 & 1.32 & 0.46 & $-$8 & 3075 & 0.28 & 1.20 & 63 & 0.32 & 1.29  &$90$ & 4.3362   \\  
 &   & 2008 Jul 17 & 1.52 & 0.52 & $-$11 & 3073 & 0.27 & 1.00 & 82 & 0.31 & 1.60  &$88$ & 4.3363   \\  
 &   & 2008 Jul 30 & 1.35 & 0.51 & $-$7 & 3136 & 0.25 & 1.00 & 81 & 0.27 & 0.94  &$95$ & 4.3364   \\  
 &   & 2008 Aug 25 & 1.25 & 0.46 & $-$8 & 2869 & 0.28 & 1.00 & 67 & 0.34 & 1.11  &$93$ & 4.3365   \\  
 &   & 2008 Oct 3 & 1.40 & 0.54 & $-$8 & 2921 & 0.20 & 1.50 & 60 & 0.26 & 0.77  &$77$ & 4.3366   \\  
 &   & 2008 Nov 26 & 1.56 & 0.51 & $-$12 & 2328 & 0.16 & 1.30 & 101 & 0.18 & 0.71  &$67$ & 4.3367   \\  
 &   & 2008 Dec 7\tablenotemark{a} & 1.34 & 0.52 & $-$7 & 2045 & 0.59 & 1.20 & 90 & 0.76 & 1.52  &$73$ & 4.3368   \\  
 &   & 2009 Jan 30 & 1.41 & 0.55 & $-$7 & 1784 & 0.14 & 0.60 & 67 & 0.15 & 0.68  &$67$ & 4.3369   \\  
 &   & 2009 Mar 25 & 1.43 & 0.56 & $-$3 & 1691 & 0.19 & 0.80 & 63 & 0.22 & 0.84  &$67$ & 4.3370   \\  
 &   & 2009 Jun 3 & 1.32 & 0.53 & $-$6 & 3993 & 0.21 & 1.10 & 34 & 0.23 & 0.88  &$132$ & 4.3371   \\  
 &   & 2009 Jul 5 & 1.39 & 0.50 & $-$8 & 3953 & 0.20 & 2.50 & 77 & 0.22 & 1.65  &$151$ & 4.3372   \\  
 &   & 2009 Aug 19 & 1.34 & 0.50 & $-$6 & 3147 & 0.19 & 0.70 & 120 & 0.23 & 0.91  &$161$ & 4.3373   \\  
 &   & 2009 Dec 10 & 1.39 & 0.52 & $-$8 & 2582 & 0.18 & 0.60 & 30 & 0.20 & 0.67  &$141$ & 4.3374   \\  
 &   & 2010 Feb 11 & 1.31 & 0.52 & $-$3 & 2529 & 0.20 & 2.40 & 67 & 0.27 & 1.04  &$141$ & 4.3375   \\  
 &   & 2010 Mar 10 & 1.35 & 0.49 & $-$6 & 2087 & 0.20 & 1.30 & 87 & 0.23 & 0.68  &$149$ & 4.3376   \\  
 &   & 2010 Jul 12 & 1.39 & 0.47 & $-$8 & 1691 & 0.19 & 0.75 & 12 & 0.21 & 0.70  &$24$ & 4.3377   \\  
 &   & 2010 Sep 29 & 1.37 & 0.49 & $-$5 & 2344 & 0.21 & 0.70 & 50 & 0.24 & 1.26  &$85$ & 4.3378   \\  
 &   & 2010 Nov 29 & 1.38 & 0.49 & $-$6 & 1686 & 0.17 & 0.60 & 45 & 0.19 & 0.58  &$77$ & 4.3379   \\  
 &   & 2010 Dec 24 & 1.41 & 0.47 & $-$6 & 1596 & 0.20 & 1.60 & 36 & 0.21 & 0.66  &$73$ & 4.3380   \\  
 &   & 2011 Feb 20 & 1.26 & 0.46 & $-$6 & 2162 & 0.18 & 0.60 & 31 & 0.21 & 0.67  &$60$ & 4.3381   \\  
 &   & 2011 Feb 27 & 1.22 & 0.48 & $-$2 & 2163 & 0.21 & 0.70 & 37 & 0.24 & 0.91  &$60$ & 4.3382   \\  
 &   & 2011 Mar 5 & 1.37 & 0.58 & $-$3 & 2244 & 0.18 & 1.10 & 37 & 0.21 & 0.67  &$83$ & 4.3383   \\  
 &   & 2011 May 21 & 1.28 & 0.47 & $-$7 & 1592 & 0.22 & 0.90 & 26 & 0.24 & 1.26  &$65$ & 4.3384   \\  
 &   & 2011 Jul 24 & 1.46 & 0.60 & 1 & 1912 & 0.24 & 1.00 & 44 & 0.27 & 0.89  &$58$ & 4.3385   \\  
 &   & 2011 Aug 26 & 1.41 & 0.51 & $-$8 & 2361 & 0.22 & 0.70 & 33 & 0.23 & 0.86  &$56$ & 4.3386   \\  
 &   & 2011 Oct 3 & 1.38 & 0.50 & $-$8 & 4139 & 0.22 & 0.70 & 30 & 0.22 & 1.45  &$67$ & 4.3387   \\  
 &   & 2011 Dec 12 & 1.18 & 0.48 & 1 & 6684 & 0.29 & 1.00 & 103 & 0.34 & 2.08  &$64$ & 4.3388   \\  
 &   & 2011 Dec 29 & 1.40 & 0.54 & $-$7 & 6325 & 0.23 & 5.00 & 180 & 0.24 & 1.55  &$60$ & 4.3389   \\  
 &   & 2012 Jan 14 & 1.43 & 0.57 & $-$6 & 5568 & 0.21 & 1.50 & 176 & 0.23 & 0.88  &$55$ & 4.3390   \\  
 &   & 2012 Mar 4 & 1.48 & 0.53 & $-$8 & 4896 & 0.17 & 4.00 & 96 & 0.19 & 0.73  &$51$ & 4.3391   \\  
 &   & 2012 Mar 27 & 1.33 & 0.51 & $-$5 & 4851 & 0.18 & 2.00 & 110 & 0.21 & 1.54  &$23$ & 4.3392   \\  
 &   & 2012 Apr 29 & 1.54 & 0.56 & $-$8 & 6070 & 0.21 & 2.00 & 86 & 0.22 & 1.44  &$178$ & 4.3393   \\  
 &   & 2012 May 24 & 1.28 & 0.51 & $-$2 & 5684 & 0.26 & 1.80 & 20 & 0.27 & 0.95  &$147$ & 4.3394   \\  
 &   & 2012 Jun 25 & 1.59 & 0.51 & $-$13 & 4778 & 0.17 & 4.50 & 92 & 0.27 & 1.48  &$6$ & 4.3395   \\  
 &   & 2012 Jul 12 & 1.79 & 0.75 & 8 & 3676 & 0.23 & 0.70 & 44 & 0.25 & 1.57  &$147$ & 4.3396   \\  
 &   & 2012 Aug 3 & 1.48 & 0.53 & $-$7 & 3278 & 0.12 & 1.50 & 82 & 0.24 & 1.60  &$151$ & 4.3397   \\  
 &   & 2012 Sep 2 & 1.24 & 0.46 & $-$7 & 3359 & 0.23 & 0.90 & 39 & 0.24 & 0.76  &$112$ & 4.3398   \\  
 &   & 2012 Nov 28 & 1.36 & 0.52 & $-$4 & 2929 & 0.17 & 0.50 & 31 & 0.18 & 1.33  &$43$ & 4.3399   \\  
 &   & 2012 Dec 23 & 1.78 & 0.65 & 1 & 3115 & 0.20 & 0.90 & 64 & 0.24 & 1.37  &$39$ & 4.3400   \\  
 &   & 2013 Jan 21 & 1.66 & 0.55 & $-$12 & 2997 & 0.17 & 0.60 & 112 & 0.19 & 0.67  &$32$ & 4.3401   \\  
 &   & 2013 Feb 28 & 1.28 & 0.53 & $-$4 & 3153 & 0.23 & 2.60 & 80 & 0.23 & 0.88  &$35$ & 4.3402   \\  
 &   & 2013 Mar 31 & 1.52 & 0.62 & $-$8 & 3017 & 0.19 & 2.00 & 97 & 0.21 & 1.24  &$31$ & 4.3403   \\  
 &   & 2013 Jun 2 & 1.38 & 0.53 & $-$5 & 2940 & 0.22 & 2.00 & 115 & 0.23 & 1.53  &$13$ & 4.3404   \\  
 &   & 2013 Jul 8 & 1.14 & 0.44 & $-$5 & 2245 & 0.26 & 0.70 & 54 & 0.27 & 1.85  &$3$ & 4.3405   \\  
 &   & 2013 Jul 30 & 1.24 & 0.48 & $-$5 & 2172 & 0.20 & 0.80 & 89 & 0.23 & 0.85  &$19$ & 4.3406   \\  
 &   & 2013 Aug 12 & 1.30 & 0.47 & $-$7 & 2029 & 0.21 & 0.70 & 77 & 0.23 & 4.28  &$26$ & 4.3407   \\  
 &   & 2013 Aug 20 & 1.22 & 0.40 & $-$7 & 2022 & 0.30 & 0.90 & 34 & 0.35 & 0.99  &$32$ & 4.3408   \\  
1514+004 & PKS 1514+00  & 2006 Apr 5 & 1.30 & 0.52 & $-$8 & 902 & 0.40 & 1.20 & 20 & 0.46 & 1.29  &$69$ & 4.3409   \\  
 &   & 2007 Jan 6 & 1.29 & 0.61 & 3 & 812 & 0.35 & 0.90 & 9.1 & 0.42 & 1.26  &$73$ & 4.3410   \\  
 &   & 2007 Apr 18 & 1.35 & 0.54 & $-$9 & 864 & 0.31 & 1.10 & 17 & 0.34 & 0.96  &$69$ & 4.3411   \\  
 &   & 2007 Aug 24 & 1.25 & 0.55 & $-$5 & 900 & 0.24 & 0.70 & 18 & 0.28 & 0.80  &$64$ & 4.3412   \\  
 &   & 2008 May 30 & 1.50 & 0.50 & $-$11 & 746 & 0.20 & 0.50 & 19 & 0.21 & 0.64  &$67$ & 4.3413   \\  
 &   & 2008 Nov 19 & 1.33 & 0.58 & $-$4 & 851 & 0.15 & 0.40 & 15 & 0.16 & 0.55  &$58$ & 4.3414   \\  
 &   & 2009 May 2 & 1.23 & 0.49 & $-$9 & 862 & 0.19 & 0.60 & 7.9 & 0.21 & 0.70  &$67$ & 4.3415   \\  
 &   & 2010 Sep 29 & 1.28 & 0.50 & $-$6 & 814 & 0.21 & 0.95 & 5.4 & 0.22 & 0.69  &$71$ & 4.3416   \\  
 &   & 2013 Aug 12 & 1.22 & 0.47 & $-$7 & 950 & 0.21 & 0.45 & 6.4 & 0.23 & 0.75  &$89$ & 4.3417   \\  
1514+197 & PKS 1514+197  & 1999 Dec 27\tablenotemark{a} & 1.14 & 0.55 & $-$14 & 577 & 0.45 & 0.60 & 27 & 0.52 & 0.97  &$140$ & 4.3418   \\  
 &   & 2010 Sep 27 & 1.10 & 0.55 & $-$5 & 909 & 0.17 & 0.50 & 24 & 0.19 & 0.56  &$170$ & 4.3419   \\  
 &   & 2011 Feb 20 & 1.00 & 0.50 & $-$11 & 813 & 0.18 & 0.50 & 24 & 0.20 & 0.61  &$152$ & 4.3420   \\  
 &   & 2011 Jul 15 & 1.12 & 0.53 & $-$10 & 847 & 0.18 & 0.60 & 34 & 0.19 & 0.61  &$152$ & 4.3421   \\  
 &   & 2012 Mar 27 & 1.12 & 0.54 & $-$6 & 886 & 0.18 & 0.50 & 24 & 0.19 & 0.57  &$160$ & 4.3422   \\  
 &   & 2012 Nov 2 & 1.08 & 0.56 & $-$10 & 852 & 0.16 & 0.40 & 32 & 0.18 & 0.57  &$155$ & 4.3423   \\  
 &   & 2013 Aug 12 & 1.05 & 0.50 & $-$12 & 714 & 0.20 & 0.60 & 18 & 0.21 & 1.83  &$142$ & 4.3424   \\  
1514$-$241 & AP Librae  & 1999 Dec 27\tablenotemark{a} & 1.77 & 0.54 & $-$8 & 2131 & 0.48 & 1.40 & 96 & 0.56 & 1.11  &$58$ & 4.3425   \\  
 &   & 2006 Apr 28 & 1.34 & 0.45 & $-$5 & 2291 & 0.63 & 1.85 & 16 & 0.81 & 3.36  &$128$ & 4.3426   \\  
 &   & 2007 Mar 2 & 1.62 & 0.56 & $-$5 & 3064 & 0.37 & 1.50 & 126 & 0.40 & 1.57  &$47$ & 4.3427   \\  
 &   & 2007 Jul 3 & 1.42 & 0.49 & $-$8 & 2646 & 0.27 & 1.00 & 110 & 0.28 & 0.85  &$53$ & 4.3428   \\  
 &   & 2007 Sep 6 & 1.57 & 0.53 & $-$4 & 2226 & 0.32 & 1.55 & 84 & 0.34 & 1.09  &$52$ & 4.3429   \\  
 &   & 2008 May 1 & 1.48 & 0.51 & $-$5 & 2127 & 0.29 & 1.40 & 99 & 0.32 & 0.92  &$46$ & 4.3430   \\  
 &   & 2008 Jul 17 & 1.55 & 0.50 & $-$6 & 2005 & 0.30 & 1.15 & 116 & 0.34 & 0.91  &$49$ & 4.3431   \\  
 &   & 2009 Jan 7 & 1.53 & 0.54 & $-$7 & 2060 & 0.18 & 1.00 & 78 & 0.19 & 0.68  &$47$ & 4.3432   \\  
 &   & 2009 Jun 3 & 1.36 & 0.52 & $-$6 & 2279 & 0.22 & 1.00 & 71 & 0.24 & 0.70  &$53$ & 4.3433   \\  
 &   & 2009 Jul 23 & 1.41 & 0.53 & $-$5 & 2322 & 0.25 & 0.70 & 63 & 0.27 & 0.81  &$50$ & 4.3434   \\  
 &   & 2009 Dec 26 & 1.38 & 0.50 & $-$4 & 1837 & 0.19 & 0.90 & 17 & 0.21 & 0.99  &$47$ & 4.3435   \\  
 &   & 2010 Jun 19 & 1.68 & 0.53 & $-$11 & 2110 & 0.21 & 0.60 & 69 & 0.24 & 0.75  &$58$ & 4.3436   \\  
 &   & 2010 Sep 29 & 1.44 & 0.48 & $-$6 & 2008 & 0.26 & 2.00 & 25 & 0.30 & 1.16  &$59$ & 4.3437   \\  
 &   & 2010 Nov 29 & 1.39 & 0.48 & $-$4 & 2042 & 0.18 & 0.70 & 50 & 0.22 & 0.63  &$48$ & 4.3438   \\  
 &   & 2011 Feb 27 & 1.37 & 0.49 & $-$1 & 2139 & 0.24 & 0.70 & 64 & 0.27 & 0.76  &$45$ & 4.3439   \\  
 &   & 2011 Mar 5 & 1.50 & 0.55 & $-$5 & 2175 & 0.19 & 1.00 & 42 & 0.21 & 0.70  &$49$ & 4.3440   \\  
 &   & 2011 Jun 6 & 2.21 & 0.54 & $-$15 & 2117 & 0.23 & 0.70 & 36 & 0.28 & 1.01  &$46$ & 4.3441   \\  
 &   & 2011 Oct 3 & 1.33 & 0.47 & $-$5 & 2149 & 0.21 & 0.75 & 33 & 0.26 & 0.83  &$39$ & 4.3442   \\  
 &   & 2011 Dec 12 & 1.20 & 0.43 & 0 & 1876 & 0.36 & 1.05 & 15 & 0.32 & 1.02  &$128$ & 4.3443   \\  
 &   & 2012 May 24 & 1.30 & 0.47 & $-$4 & 2099 & 0.24 & 1.20 & 31 & 0.28 & 0.90  &$179$ & 4.3444   \\  
1519$-$273 & PKS 1519$-$273  & 2009 Dec 26 & 1.38 & 0.48 & $-$5 & 872 & 0.20 & 0.60 & 14 & 0.23 & 0.84  &$138$ & 4.3445   \\  
 &   & 2010 Aug 27 & 1.30 & 0.47 & $-$5 & 888 & 0.23 & 0.60 & 41 & 0.25 & 0.85  &$137$ & 4.3446   \\  
 &   & 2010 Dec 24 & 1.30 & 0.46 & $-$4 & 724 & 0.20 & 0.80 & 15 & 0.23 & 0.66  &$97$ & 4.3447   \\  
 &   & 2011 Jun 6 & 2.27 & 0.56 & $-$16 & 704 & 0.26 & 0.80 & 4.8 & 0.27 & 0.93  &$133$ & 4.3448   \\  
 &   & 2012 Nov 28 & 1.34 & 0.49 & $-$3 & 1146 & 0.20 & 0.60 & 41 & 0.24 & 0.86  &$178$ & 4.3449   \\  
 &   & 2013 Aug 20 & 1.07 & 0.36 & $-$4 & 1163 & 0.46 & 2.40 & 40 & 0.64 & 1.59  &$120$ & 4.3450   \\  
1520+319 & B2 1520+31  & 2009 May 2 & 0.89 & 0.55 & $-$13 & 398 & 0.19 & 0.50 & 3.6 & 0.20 & 0.59  &$116$ & 4.3451   \\  
 &   & 2009 Jun 15 & 0.96 & 0.56 & $-$12 & 422 & 0.17 & 0.60 & 3.5 & 0.19 & 0.54  &$49$ & 4.3452   \\  
 &   & 2009 Jul 23 & 1.00 & 0.61 & $-$8 & 370 & 0.19 & 0.60 & 3.2 & 0.23 & 0.64  &$128$ & 4.3453   \\  
 &   & 2009 Oct 27 & 0.97 & 0.57 & $-$11 & 412 & 0.16 & 0.50 & 12 & 0.18 & 0.53  &$110$ & 4.3454   \\  
 &   & 2009 Dec 17 & 0.96 & 0.52 & $-$10 & 456 & 0.16 & 0.50 & 4.9 & 0.18 & 0.51  &$121$ & 4.3455   \\  
 &   & 2010 Jul 12 & 1.01 & 0.50 & $-$11 & 445 & 0.18 & 0.50 & 6.2 & 0.20 & 0.57  &$102$ & 4.3456   \\  
 &   & 2010 Aug 27 & 0.92 & 0.53 & $-$8 & 372 & 0.17 & 0.60 & 2.0 & 0.19 & 0.56  &$126$ & 4.3457   \\  
 &   & 2010 Nov 13 & 0.96 & 0.55 & $-$14 & 404 & 0.17 & 0.60 & 3.8 & 0.17 & 0.49  &$176$ & 4.3458   \\  
 &   & 2011 Feb 20 & 0.88 & 0.52 & $-$13 & 397 & 0.17 & 0.50 & $<$ 0.5 & 0.18 & 0.53  &\n & 4.3459   \\  
 &   & 2011 May 26 & 1.02 & 0.65 & $-$11 & 393 & 0.20 & 0.60 & 3.9 & 0.22 & 0.65  &$169$ & 4.3460   \\  
 &   & 2011 Jul 15 & 1.00 & 0.55 & $-$11 & 362 & 0.16 & 0.60 & 4.7 & 0.19 & 0.57  &$174$ & 4.3461   \\  
 &   & 2011 Sep 12 & 0.91 & 0.50 & $-$10 & 388 & 0.19 & 0.60 & 5.9 & 0.22 & 0.61  &$117$ & 4.3462   \\  
 &   & 2011 Dec 12 & 0.86 & 0.51 & 1 & 427 & 0.24 & 0.80 & 8.8 & 0.27 & 0.75  &$167$ & 4.3463   \\  
 &   & 2012 Apr 29 & 1.02 & 0.62 & $-$12 & 432 & 0.18 & 0.50 & 13 & 0.20 & 0.59  &$143$ & 4.3464   \\  
1529$-$131 & PMN J1532$-$1319  & 2011 Sep 12 & 1.29 & 0.47 & $-$6 & 556 & 0.22 & 0.70 & 11 & 0.25 & 0.77  &$155$ & 4.3465   \\  
 &   & 2011 Dec 12 & 1.21 & 0.47 & $-$1 & 496 & 0.24 & 0.70 & 8.5 & 0.29 & 0.80  &$152$ & 4.3466   \\  
 &   & 2012 May 24 & 1.26 & 0.48 & $-$3 & 378 & 0.20 & 0.60 & 7.2 & 0.25 & 0.67  &$149$ & 4.3467   \\  
 &   & 2012 Nov 28 & 1.35 & 0.51 & $-$4 & 355 & 0.16 & 0.50 & 11 & 0.19 & 0.55  &$165$ & 4.3468   \\  
 &   & 2013 Jan 21 & 1.74 & 0.55 & $-$12 & 384 & 0.16 & 0.40 & 4.7 & 0.18 & 0.54  &$157$ & 4.3469   \\  
 &   & 2013 May 5 & 1.38 & 0.58 & $-$1 & 457 & 0.18 & 0.50 & 7.0 & 0.22 & 0.65  &$95$ & 4.3470   \\  
1532+016 & PKS 1532+01  & 2006 Mar 9 & 1.31 & 0.56 & $-$6 & 1297 & 0.41 & 1.00 & 22 & 0.47 & 1.30  &$119$ & 4.3471   \\  
 &   & 2007 Mar 2 & 1.31 & 0.56 & $-$6 & 1050 & 0.30 & 0.90 & 22 & 0.34 & 0.97  &$103$ & 4.3472   \\  
 &   & 2007 Aug 16 & 1.24 & 0.52 & $-$8 & 1045 & 0.23 & 0.80 & 9.9 & 0.26 & 0.79  &$97$ & 4.3473   \\  
 &   & 2008 May 30 & 1.51 & 0.50 & $-$11 & 586 & 0.22 & 0.70 & 9.8 & 0.25 & 0.70  &$115$ & 4.3474   \\  
 &   & 2008 Oct 3 & 1.35 & 0.56 & $-$8 & 607 & 0.19 & 0.60 & 13 & 0.20 & 0.61  &$101$ & 4.3475   \\  
 &   & 2009 Feb 25 & 1.28 & 0.52 & $-$7 & 613 & 0.17 & 0.40 & 3.0 & 0.18 & 0.58  &$75$ & 4.3476   \\  
 &   & 2009 Jul 5 & 1.42 & 0.53 & $-$10 & 576 & 0.18 & 0.60 & 19 & 0.19 & 0.58  &$102$ & 4.3477   \\  
 &   & 2009 Dec 26 & 1.24 & 0.50 & $-$8 & 611 & 0.17 & 0.50 & 10 & 0.19 & 0.63  &$97$ & 4.3478   \\  
 &   & 2010 Aug 27 & 1.21 & 0.49 & $-$6 & 899 & 0.18 & 0.50 & 13 & 0.20 & 0.62  &$114$ & 4.3479   \\  
1537+279 & MG2 J153938+2744  & 2014 Feb 27 & 0.96 & 0.53 & $-$4 & 322 & 0.07 & 0.25 & 1.2 & 0.08 & 0.24  &$65$ & 4.3480   \\  
 &   & 2014 Jun 5 & 1.03 & 0.52 & $-$9 & 383 & 0.07 & 0.22 & 2.4 & 0.08 & 0.29  &$179$ & 4.3481   \\  
 &   & 2015 May 8 & 0.97 & 0.56 & $-$15 & 127 & 0.07 & 0.20 & 0.8 & 0.09 & 0.26  &$68$ & 4.3482   \\  
 &   & 2015 Oct 2 & 0.98 & 0.56 & $-$9 & 164 & 0.08 & 0.20 & 0.8 & 0.09 & 0.25  &$149$ & 4.3483   \\  
 &   & 2016 May 23 & 0.97 & 0.56 & $-$11 & 263 & 0.08 & 0.23 & 6.0 & 0.09 & 0.26  &$39$ & 4.3484   \\  
 &   & 2016 Nov 18 & 0.95 & 0.55 & $-$10 & 116 & 0.08 & 0.23 & 1.3 & 0.09 & 0.28  &$86$ & 4.3485   \\  
1538+149 & 4C +14.60  & 1997 Feb 9\tablenotemark{a} & 0.99 & 0.61 & 4 & 625 & 0.45 & 1.20 & 62 & 0.48 & 1.47  &$128$ & 4.3486   \\  
 &   & 2004 Feb 11 & 1.56 & 0.55 & $-$19 & 1184 & 0.26 & 0.70 & 130 & 0.35 & 0.93  &$140$ & 4.3487   \\  
 &   & 2005 Mar 5 & 1.13 & 0.48 & $-$12 & 914 & 0.27 & 0.80 & 71 & 0.33 & 1.08  &$132$ & 4.3488   \\  
 &   & 2005 Jun 3 & 1.11 & 0.53 & $-$8 & 877 & 0.23 & 0.70 & 57 & 0.29 & 1.44  &$150$ & 4.3489   \\  
 &   & 2005 Dec 22 & 1.25 & 0.56 & $-$5 & 1063 & 0.20 & 0.80 & 54 & 0.24 & 0.93  &$143$ & 4.3490   \\  
 &   & 2006 Jun 15 & 1.18 & 0.58 & $-$6 & 1033 & 0.40 & 1.20 & 70 & 0.47 & 1.30  &$134$ & 4.3491   \\  
 &   & 2007 Mar 28 & 1.25 & 0.55 & $-$13 & 1273 & 0.29 & 0.90 & 107 & 0.33 & 1.02  &$139$ & 4.3492   \\  
 &   & 2008 Aug 25 & 1.09 & 0.48 & $-$14 & 1155 & 0.28 & 1.10 & 145 & 0.30 & 0.92  &$146$ & 4.3493   \\  
 &   & 2009 Jun 25 & 1.24 & 0.53 & $-$14 & 824 & 0.23 & 0.80 & 98 & 0.25 & 1.06  &$149$ & 4.3494   \\  
 &   & 2010 Sep 17 & 1.12 & 0.52 & $-$8 & 808 & 0.18 & 0.60 & 54 & 0.19 & 0.65  &$145$ & 4.3495   \\  
 &   & 2011 Oct 3 & 1.11 & 0.52 & $-$11 & 1004 & 0.17 & 0.50 & 49 & 0.19 & 0.62  &$141$ & 4.3496   \\  
1542+616 & GB6 J1542+6129  & 2010 Nov 29 & 0.66 & 0.65 & $-$13 & 141 & 0.15 & 0.45 & 3.6 & 0.17 & 0.51  &$140$ & 4.3497   \\  
 &   & 2011 Jun 24 & 0.76 & 0.65 & 19 & 175 & 0.19 & 0.50 & 6.8 & 0.21 & 0.69  &$140$ & 4.3498   \\  
 &   & 2012 Mar 4 & 0.76 & 0.62 & 0 & 166 & 0.17 & 0.45 & 6.4 & 0.20 & 0.61  &$130$ & 4.3499   \\  
 &   & 2012 Sep 27 & 0.69 & 0.61 & 4 & 179 & 0.16 & 0.50 & 10 & 0.16 & 0.48  &$122$ & 4.3500   \\  
 &   & 2013 Jul 8 & 0.65 & 0.58 & $-$1 & 115 & 0.19 & 0.50 & 6.2 & 0.22 & 0.62  &$121$ & 4.3501   \\  
 &   & 2014 Feb 14 & 0.75 & 0.62 & $-$17 & 133 & 0.07 & 0.20 & 6.3 & 0.08 & 0.23  &$132$ & 4.3502   \\  
 &   & 2015 Jan 18 & 1.00 & 0.81 & 28 & 125 & 0.10 & 0.30 & 4.6 & 0.11 & 0.40  &$149$ & 4.3503   \\  
 &   & 2016 Jan 16 & 0.83 & 0.57 & 4 & 185 & 0.10 & 0.40 & 6.7 & 0.12 & 0.41  &$145$ & 4.3504   \\  
1546+027 & PKS 1546+027  & 2003 Mar 29 & 1.21 & 0.52 & $-$2 & 1660 & 0.23 & 0.70 & 32 & 0.28 & 0.87  &$48$ & 4.3505   \\  
 &   & 2004 Apr 10 & 1.28 & 0.57 & $-$2 & 2787 & 0.28 & 0.80 & 46 & 0.31 & 1.09  &$49$ & 4.3506   \\  
 &   & 2005 Sep 5 & 1.16 & 0.50 & $-$5 & 3899 & 0.28 & 2.00 & 111 & 0.33 & 2.26  &$103$ & 4.3507   \\  
 &   & 2005 Nov 7 & 1.47 & 0.53 & $-$10 & 3339 & 0.27 & 1.30 & 82 & 0.28 & 1.14  &$90$ & 4.3508   \\  
 &   & 2006 Aug 9 & 1.17 & 0.48 & $-$8 & 2994 & 0.53 & 2.00 & 79 & 0.62 & 1.81  &$98$ & 4.3509   \\  
 &   & 2007 Aug 24 & 1.24 & 0.54 & $-$6 & 2468 & 0.27 & 1.00 & 91 & 0.34 & 1.60  &$45$ & 4.3510   \\  
 &   & 2008 Aug 6 & 1.27 & 0.53 & $-$7 & 2487 & 0.26 & 1.90 & 67 & 0.28 & 0.89  &$68$ & 4.3511   \\  
 &   & 2008 Nov 19 & 1.29 & 0.58 & $-$5 & 1913 & 0.16 & 0.80 & 81 & 0.17 & 0.61  &$61$ & 4.3512   \\  
 &   & 2009 Feb 25 & 1.26 & 0.53 & $-$6 & 1637 & 0.16 & 0.70 & 55 & 0.18 & 0.56  &$66$ & 4.3513   \\  
 &   & 2009 Jun 25 & 1.26 & 0.50 & $-$8 & 1790 & 0.22 & 0.80 & 54 & 0.23 & 2.61  &$68$ & 4.3514   \\  
 &   & 2009 Dec 17 & 1.32 & 0.51 & $-$8 & 1597 & 0.18 & 0.80 & 57 & 0.20 & 1.12  &$86$ & 4.3515   \\  
 &   & 2010 Aug 6 & 1.20 & 0.48 & $-$6 & 1563 & 0.18 & 0.60 & 79 & 0.19 & 0.90  &$76$ & 4.3516   \\  
 &   & 2010 Oct 15 & 1.19 & 0.50 & $-$5 & 1801 & 0.20 & 0.75 & 72 & 0.22 & 0.77  &$72$ & 4.3517   \\  
 &   & 2010 Nov 13 & 1.28 & 0.52 & $-$7 & 1735 & 0.17 & 0.60 & 71 & 0.18 & 0.60  &$68$ & 4.3518   \\  
 &   & 2010 Nov 29 & 1.32 & 0.51 & $-$8 & 1715 & 0.16 & 0.60 & 73 & 0.18 & 0.70  &$65$ & 4.3519   \\  
 &   & 2011 Jun 24 & 1.24 & 0.54 & $-$3 & 2284 & 0.16 & 1.30 & 50 & 0.21 & 0.81  &$39$ & 4.3520   \\  
 &   & 2012 Mar 4 & 1.26 & 0.51 & $-$7 & 1891 & 0.14 & 0.80 & 45 & 0.17 & 1.03  &$71$ & 4.3521   \\  
 &   & 2012 Sep 27 & 1.21 & 0.52 & $-$5 & 1834 & 0.17 & 0.60 & 41 & 0.17 & 0.69  &$59$ & 4.3522   \\  
 &   & 2013 May 5 & 1.27 & 0.59 & 0 & 1606 & 0.18 & 0.75 & 56 & 0.22 & 1.39  &$69$ & 4.3523   \\  
 &   & 2013 Dec 15 & 1.27 & 0.56 & $-$3 & 1324 & 0.08 & 0.40 & 39 & 0.10 & 0.48  &$60$ & 4.3524   \\  
 &   & 2014 Nov 17 & 1.18 & 0.49 & $-$6 & 1592 & 0.10 & 1.50 & 24 & 0.12 & 0.52  &$66$ & 4.3525   \\  
 &   & 2015 Aug 11 & 1.19 & 0.53 & $-$1 & 2493 & 0.11 & 0.60 & 19 & 0.14 & 0.50  &$89$ & 4.3526   \\  
 &   & 2016 Jan 22 & 1.36 & 0.52 & $-$9 & 3130 & 0.09 & 0.50 & 76 & 0.11 & 0.85  &$29$ & 4.3527   \\  
 &   & 2016 Jun 16 & 1.23 & 0.53 & $-$6 & 3174 & 0.08 & 0.90 & 19 & 0.10 & 1.00  &$45$ & 4.3528   \\  
 &   & 2016 Sep 17 & 1.31 & 0.52 & $-$8 & 4439 & 0.10 & 1.35 & 62 & 0.24 & 1.40  &$97$ & 4.3529   \\  
 &   & 2016 Nov 18 & 1.17 & 0.52 & $-$3 & 5258 & 0.10 & 3.00 & 74 & 0.16 & 3.00  &$51$ & 4.3530   \\  
1548+056 & 4C +05.64  & 2000 Aug 25\tablenotemark{a} & 1.21 & 0.53 & $-$8 & 2726 & 0.46 & 2.70 & 128 & 0.48 & 1.90  &$138$ & 4.3531   \\  
 &   & 2003 Mar 1 & 1.04 & 0.48 & $-$4 & 2918 & 0.27 & 1.70 & 88 & 0.31 & 1.46  &$99$ & 4.3532   \\  
 &   & 2004 Sep 11 & 1.23 & 0.50 & $-$7 & 2381 & 0.23 & 3.50 & 52 & 0.40 & 5.78  &$168$ & 4.3533   \\  
 &   & 2005 May 13 & 1.56 & 0.57 & $-$14 & 2497 & 0.26 & 2.00 & 135 & 0.29 & 2.19  &$142$ & 4.3534   \\  
 &   & 2005 Oct 29 & 1.31 & 0.55 & $-$8 & 2765 & 0.23 & 1.50 & 135 & 0.27 & 1.15  &$151$ & 4.3535   \\  
 &   & 2006 Oct 6 & 1.23 & 0.55 & $-$4 & 2813 & 0.50 & 3.60 & 176 & 0.53 & 2.15  &$147$ & 4.3536   \\  
 &   & 2007 Aug 9 & 1.21 & 0.51 & $-$8 & 3071 & 0.26 & 0.90 & 162 & 0.28 & 1.10  &$146$ & 4.3537   \\  
 &   & 2009 Jan 30 & 1.29 & 0.57 & $-$8 & 2634 & 0.15 & 0.90 & 167 & 0.16 & 0.80  &$137$ & 4.3538   \\  
 &   & 2010 Jul 12 & 1.48 & 0.49 & $-$12 & 2599 & 0.20 & 4.00 & 65 & 0.23 & 2.40  &$136$ & 4.3539   \\  
 &   & 2011 Aug 26 & 1.35 & 0.54 & $-$8 & 2704 & 0.22 & 1.20 & 111 & 0.23 & 1.80  &$141$ & 4.3540   \\  
 &   & 2012 Jun 25 & 1.31 & 0.54 & $-$10 & 2442 & 0.12 & 0.70 & 80 & 0.15 & 1.05  &$132$ & 4.3541   \\  
1549+089 & TXS 1549+089  & 2014 May 12 & 1.33 & 0.48 & $-$6 & 99 & 0.09 & 0.25 & 2.2 & 0.11 & 0.29  &$145$ & 4.3542   \\  
 &   & 2014 Jul 31 & 1.07 & 0.50 & $-$10 & 75 & 0.11 & 0.30 & 2.6 & 0.13 & 0.34  &$167$ & 4.3543   \\  
 &   & 2015 May 18 & 1.14 & 0.52 & $-$6 & 84 & 0.08 & 0.20 & 1.3 & 0.09 & 0.27  &$8$ & 4.3544   \\  
 &   & 2015 Sep 6 & 1.27 & 0.52 & $-$6 & 89 & 0.09 & 0.20 & 3.0 & 0.10 & 0.30  &$22$ & 4.3545   \\  
 &   & 2016 Jan 22 & 1.20 & 0.51 & $-$7 & 86 & 0.08 & 0.23 & 3.7 & 0.09 & 0.25  &$28$ & 4.3546   \\  
 &   & 2016 Jul 16 & 1.09 & 0.53 & $-$1 & 87 & 0.09 & 0.24 & 3.3 & 0.10 & 0.28  &$22$ & 4.3547   \\  
 &   & 2016 Oct 29 & 1.12 & 0.51 & $-$5 & 97 & 0.08 & 0.24 & 3.1 & 0.09 & 0.28  &$29$ & 4.3548   \\  
1550+582 & RGB J1551+581  & 2016 Sep 26\tablenotemark{a} & 0.76 & 0.59 & $-$8 & 301 & 0.09 & 0.28 & 1.0 & 0.10 & 0.28  &$79$ & 4.3549   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.77 & 0.59 & $-$6 & 310 & 0.09 & 0.28 & 0.5 & 0.10 & 0.30  &$141$ & 4.3550   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 0.91 & 0.74 & 20 & 298 & 0.10 & 0.29 & 0.5 & 0.11 & 0.34  &$136$ & 4.3551   \\  
1551+130 & OR 186  & 2009 Jun 3 & 1.13 & 0.56 & $-$5 & 672 & 0.18 & 0.70 & 23 & 0.20 & 0.72  &$72$ & 4.3552   \\  
 &   & 2009 Aug 19 & 1.15 & 0.52 & $-$8 & 723 & 0.17 & 0.60 & 19 & 0.19 & 0.72  &$66$ & 4.3553   \\  
 &   & 2010 Mar 10 & 1.13 & 0.51 & $-$9 & 595 & 0.18 & 0.55 & 11 & 0.20 & 0.69  &$69$ & 4.3554   \\  
 &   & 2010 Sep 27 & 1.18 & 0.54 & $-$5 & 851 & 0.18 & 0.55 & 30 & 0.18 & 0.77  &$88$ & 4.3555   \\  
 &   & 2011 Apr 11 & 1.04 & 0.48 & $-$3 & 796 & 0.20 & 0.65 & 15 & 0.22 & 0.70  &$50$ & 4.3556   \\  
 &   & 2012 Apr 29 & 1.27 & 0.60 & $-$10 & 792 & 0.19 & 0.60 & 1.7 & 0.20 & 0.74  &$24$ & 4.3557   \\  
 &   & 2013 Jun 2 & 1.16 & 0.53 & $-$4 & 492 & 0.18 & 0.55 & 11 & 0.23 & 0.85  &$75$ & 4.3558   \\  
 &   & 2014 Jan 25 & 1.32 & 0.58 & $-$15 & 390 & 0.07 & 0.30 & 8.2 & 0.08 & 0.33  &$90$ & 4.3559   \\  
 &   & 2014 Dec 12 & 1.14 & 0.49 & $-$4 & 408 & 0.08 & 0.40 & 11 & 0.09 & 0.30  &$92$ & 4.3560   \\  
 &   & 2015 Sep 6 & 1.36 & 0.55 & $-$7 & 423 & 0.09 & 0.40 & 13 & 0.10 & 0.42  &$98$ & 4.3561   \\  
 &   & 2016 Jan 22 & 1.21 & 0.52 & $-$9 & 476 & 0.07 & 0.30 & 7.1 & 0.08 & 0.32  &$88$ & 4.3562   \\  
 &   & 2016 Jun 9 & 1.13 & 0.51 & $-$6 & 500 & 0.08 & 0.45 & 4.2 & 0.09 & 0.33  &$75$ & 4.3563   \\  
 &   & 2016 Aug 9 & 1.10 & 0.50 & $-$7 & 440 & 0.08 & 0.38 & 3.4 & 0.09 & 0.28  &$73$ & 4.3564   \\  
 &   & 2016 Sep 26\tablenotemark{a} & 1.11 & 0.52 & $-$7 & 453 & 0.10 & 0.39 & 10.0 & 0.11 & 0.34  &$77$ & 4.3565   \\  
 &   & 2016 Dec 26 & 1.39 & 0.67 & 9 & 444 & 0.09 & 0.50 & 15 & 0.11 & 0.35  &$74$ & 4.3566   \\  
1553+113 & PG 1553+113  & 2009 Jun 15 & 1.22 & 0.52 & $-$9 & 154 & 0.18 & 0.50 & 1.7 & 0.18 & 0.54  &$37$ & 4.3567   \\  
 &   & 2009 Dec 10 & 1.20 & 0.55 & $-$11 & 134 & 0.19 & 0.50 & 3.2 & 0.20 & 0.59  &$31$ & 4.3568   \\  
 &   & 2011 Jul 24 & 1.43 & 0.69 & 1 & 166 & 0.26 & 0.90 & 2.2 & 0.30 & 0.92  &$8$ & 4.3569   \\  
 &   & 2012 Feb 6 & 1.18 & 0.55 & $-$8 & 174 & 0.17 & 0.50 & 0.8 & 0.18 & 0.57  &$140$ & 4.3570   \\  
 &   & 2012 Apr 29 & 1.36 & 0.61 & $-$13 & 150 & 0.20 & 0.60 & 2.1 & 0.23 & 0.64  &$66$ & 4.3571   \\  
 &   & 2012 Jul 12 & 1.36 & 0.79 & $-$6 & 170 & 0.22 & 0.50 & 1.2 & 0.26 & 0.79  &$84$ & 4.3572   \\  
 &   & 2012 Nov 21 & 1.25 & 0.57 & $-$8 & 185 & 0.17 & 0.40 & 0.6 & 0.18 & 0.56  &$130$ & 4.3573   \\  
 &   & 2012 Dec 10 & 1.23 & 0.58 & $-$7 & 182 & 0.17 & 0.40 & 2.3 & 0.19 & 0.57  &$40$ & 4.3574   \\  
 &   & 2013 Feb 10 & 1.11 & 0.53 & $-$5 & 177 & 0.17 & 0.50 & 2.2 & 0.19 & 0.55  &$26$ & 4.3575   \\  
 &   & 2014 Jan 11 & 1.23 & 0.55 & $-$4 & 163 & 0.08 & 0.25 & 3.8 & 0.10 & 0.29  &$49$ & 4.3576   \\  
 &   & 2014 Dec 12 & 1.15 & 0.53 & $-$2 & 244 & 0.09 & 0.30 & 3.1 & 0.10 & 0.29  &$21$ & 4.3577   \\  
 &   & 2015 May 18 & 1.13 & 0.54 & $-$7 & 197 & 0.08 & 0.17 & 0.8 & 0.09 & 0.27  &$4$ & 4.3578   \\  
 &   & 2015 Dec 19 & 1.31 & 0.52 & $-$10 & 200 & 0.08 & 0.20 & 1.1 & 0.08 & 0.25  &$162$ & 4.3579   \\  
 &   & 2016 Mar 5 & 1.29 & 0.53 & $-$14 & 158 & 0.08 & 0.25 & 2.6 & 0.09 & 0.28  &$164$ & 4.3580   \\  
 &   & 2016 Jun 9 & 1.18 & 0.52 & $-$6 & 156 & 0.08 & 0.23 & 3.3 & 0.09 & 0.28  &$148$ & 4.3581   \\  
 &   & 2016 Oct 29 & 1.18 & 0.51 & $-$7 & 182 & 0.07 & 0.25 & 0.4 & 0.09 & 0.25  &$28$ & 4.3582   \\  
1557+565 & VIPS 0926  & 2014 Mar 30 & 1.08 & 0.81 & 49 & 192 & 0.09 & 0.20 & 4.8 & 0.11 & 0.33  &$154$ & 4.3583   \\  
 &   & 2014 Sep 1 & 0.75 & 0.55 & $-$22 & 199 & 0.09 & 0.28 & 2.9 & 0.10 & 0.31  &$103$ & 4.3584   \\  
 &   & 2015 Jun 16 & 0.81 & 0.58 & $-$31 & 183 & 0.08 & 0.22 & 1.7 & 0.09 & 0.27  &$129$ & 4.3585   \\  
 &   & 2015 Dec 19 & 0.76 & 0.58 & $-$20 & 172 & 0.08 & 0.20 & 2.4 & 0.09 & 0.23  &$138$ & 4.3586   \\  
 &   & 2016 Jun 16 & 0.79 & 0.56 & $-$13 & 169 & 0.07 & 0.15 & 4.6 & 0.08 & 0.24  &$137$ & 4.3587   \\  
1602+576 & 4C 57.27  & 2016 Sep 26\tablenotemark{a} & 0.72 & 0.60 & $-$16 & 249 & 0.10 & 0.29 & 1.6 & 0.11 & 0.30  &$142$ & 4.3588   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.75 & 0.61 & $-$12 & 254 & 0.10 & 0.29 & 1.4 & 0.10 & 0.27  &$123$ & 4.3589   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 0.90 & 0.74 & 21 & 248 & 0.10 & 0.30 & 1.8 & 0.14 & 0.30  &$129$ & 4.3590   \\  
1604+159 & 4C +15.54  & 2009 Aug 19 & 1.12 & 0.51 & $-$7 & 447 & 0.17 & 0.60 & 12 & 0.19 & 0.54  &$47$ & 4.3591   \\  
 &   & 2010 Feb 11 & 1.12 & 0.54 & 0 & 484 & 0.20 & 0.60 & 26 & 0.23 & 0.65  &$60$ & 4.3592   \\  
 &   & 2010 Sep 17 & 1.10 & 0.52 & $-$7 & 432 & 0.17 & 0.55 & 32 & 0.18 & 0.53  &$66$ & 4.3593   \\  
 &   & 2011 Oct 3 & 1.11 & 0.53 & $-$12 & 345 & 0.18 & 0.50 & 19 & 0.20 & 0.57  &$52$ & 4.3594   \\  
 &   & 2012 Jul 12 & 1.20 & 0.75 & $-$3 & 381 & 0.20 & 0.55 & 11 & 0.23 & 0.67  &$69$ & 4.3595   \\  
 &   & 2013 Aug 20 & 1.03 & 0.41 & $-$11 & 449 & 0.27 & 0.90 & 21 & 0.32 & 0.96  &$63$ & 4.3596   \\  
1606+106 & 4C +10.45  & 2002 Nov 23 & 1.27 & 0.56 & $-$12 & 1789 & 0.27 & 0.90 & 26 & 0.31 & 1.02  &$122$ & 4.3597   \\  
 &   & 2003 Aug 28 & 1.13 & 0.50 & $-$9 & 2308 & 0.26 & 1.00 & 29 & 0.30 & 1.29  &$135$ & 4.3598   \\  
 &   & 2004 Aug 9 & 1.25 & 0.57 & $-$3 & 1307 & 0.24 & 0.80 & 11 & 0.29 & 0.97  &$103$ & 4.3599   \\  
 &   & 2004 Dec 2 & 1.20 & 0.54 & $-$9 & 1731 & 0.23 & 0.80 & 4.7 & 0.25 & 0.81  &$46$ & 4.3600   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 1.32 & 0.47 & $-$9 & 1220 & 0.32 & 1.10 & 5.2 & 0.39 & 1.18  &$29$ & 4.3601   \\  
 &   & 2006 Jul 7 & 1.18 & 0.50 & $-$9 & 1462 & 0.44 & 1.20 & 6.5 & 0.50 & 1.77  &$165$ & 4.3602   \\  
 &   & 2007 Mar 2 & 1.21 & 0.56 & $-$7 & 2292 & 0.35 & 1.10 & 60 & 0.32 & 1.16  &$101$ & 4.3603   \\  
 &   & 2007 Aug 9 & 1.10 & 0.49 & $-$8 & 1330 & 0.24 & 0.80 & 10 & 0.28 & 0.83  &$117$ & 4.3604   \\  
 &   & 2008 Aug 6 & 1.23 & 0.51 & $-$8 & 1399 & 0.26 & 0.80 & 4.8 & 0.27 & 0.87  &$108$ & 4.3605   \\  
 &   & 2009 May 28 & 1.20 & 0.55 & $-$8 & 1198 & 0.17 & 0.50 & 6.5 & 0.20 & 0.66  &$57$ & 4.3606   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 1.24 & 0.49 & $-$9 & 853 & 0.33 & 0.90 & 15 & 0.39 & 1.11  &$59$ & 4.3607   \\  
 &   & 2010 Jul 12 & 1.28 & 0.49 & $-$8 & 770 & 0.18 & 0.70 & 17 & 0.20 & 0.63  &$60$ & 4.3608   \\  
1607+268 & CTD 93  & 2006 Apr 28 & 0.93 & 0.56 & $-$16 & 279 & 0.90 & 2.20 & 12 & 2.23 & 5.06  &$117$ & 4.3609   \\  
 &   & 2009 May 28 & 1.33 & 0.93 & $-$19 & 363 & 0.20 & 0.60 & 2.5 & 0.22 & 0.64  &$55$ & 4.3610   \\  
 &   & 2012 Dec 23 & 1.17 & 0.66 & $-$15 & 334 & 0.20 & 0.60 & 1.6 & 0.23 & 0.64  &$55$ & 4.3611   \\  
1611+343 & DA 406  & 1997 May 26\tablenotemark{a} & 1.05 & 0.58 & $-$16 & 3718 & 0.28 & 1.30 & 61 & 0.30 & 1.28  &$151$ & 4.3612   \\  
 &   & 1997 Aug 10\tablenotemark{a} & 0.85 & 0.52 & $-$6 & 4173 & 0.30 & 1.30 & 51 & 0.37 & 1.66  &$157$ & 4.3613   \\  
 &   & 1997 Aug 15\tablenotemark{a} & 0.91 & 0.54 & 1 & 4190 & 0.34 & 1.60 & 65 & 0.38 & 1.41  &$161$ & 4.3614   \\  
 &   & 1998 Jan 2\tablenotemark{a} & 0.96 & 0.56 & $-$12 & 4271 & 0.26 & 1.80 & 53 & 0.26 & 1.00  &$158$ & 4.3615   \\  
 &   & 1998 Apr 27\tablenotemark{a} & 0.92 & 0.56 & $-$19 & 4112 & 0.24 & 0.90 & 25 & 0.25 & 1.00  &$179$ & 4.3616   \\  
 &   & 1998 Jun 30\tablenotemark{a} & 1.06 & 0.56 & $-$28 & 3902 & 0.32 & 0.90 & 36 & 0.29 & 1.10  &$157$ & 4.3617   \\  
 &   & 1999 Jul 28\tablenotemark{a} & 0.93 & 0.61 & $-$15 & 4052 & 0.34 & 1.30 & 95 & 0.36 & 1.30  &$145$ & 4.3618   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 1.06 & 0.52 & $-$12 & 4314 & 0.36 & 1.20 & 217 & 0.41 & 1.31  &$176$ & 4.3619   \\  
 &   & 2001 Aug 9\tablenotemark{a} & 1.08 & 0.52 & $-$19 & 3623 & 0.47 & 1.50 & 127 & 0.59 & 1.83  &$174$ & 4.3620   \\  
 &   & 2003 Feb 5 & 0.95 & 0.54 & $-$9 & 4073 & 0.24 & 0.90 & 97 & 0.28 & 0.94  &$14$ & 4.3621   \\  
 &   & 2004 Jun 11 & 0.85 & 0.57 & $-$12 & 5667 & 0.29 & 1.00 & 219 & 0.57 & 2.33  &$179$ & 4.3622   \\  
 &   & 2005 Mar 23 & 0.84 & 0.54 & $-$8 & 4520 & 0.24 & 1.20 & 132 & 0.30 & 1.35  &$133$ & 4.3623   \\  
 &   & 2005 May 19\tablenotemark{a} & 1.19 & 0.53 & $-$6 & 5144 & 0.68 & 5.00 & 27 & 0.69 & 5.03  &$147$ & 4.3624   \\  
 &   & 2005 Jul 24 & 0.96 & 0.55 & $-$26 & 5572 & 0.24 & 0.90 & 43 & 0.31 & 1.81  &$135$ & 4.3625   \\  
 &   & 2005 Sep 16 & 1.00 & 0.58 & $-$10 & 5092 & 0.23 & 0.80 & 121 & 0.27 & 1.37  &$163$ & 4.3626   \\  
 &   & 2006 Jun 15 & 0.94 & 0.60 & $-$4 & 4892 & 0.43 & 1.60 & 67 & 0.49 & 1.73  &$9$ & 4.3627   \\  
 &   & 2007 Aug 24 & 0.88 & 0.58 & $-$8 & 3574 & 0.29 & 1.00 & 69 & 0.33 & 2.03  &$15$ & 4.3628   \\  
 &   & 2008 Nov 19 & 0.92 & 0.60 & $-$11 & 3203 & 0.15 & 0.60 & 49 & 0.16 & 0.67  &$175$ & 4.3629   \\  
 &   & 2009 May 2 & 0.84 & 0.54 & $-$13 & 2825 & 0.20 & 0.60 & 31 & 0.21 & 0.76  &$8$ & 4.3630   \\  
 &   & 2009 Aug 19 & 0.94 & 0.54 & $-$12 & 2576 & 0.18 & 0.60 & 35 & 0.19 & 0.76  &$29$ & 4.3631   \\  
 &   & 2010 Mar 10 & 0.90 & 0.54 & $-$10 & 2189 & 0.18 & 0.50 & 42 & 0.20 & 0.66  &$165$ & 4.3632   \\  
 &   & 2010 Oct 15 & 0.90 & 0.54 & $-$13 & 2296 & 0.20 & 0.50 & 85 & 0.21 & 0.69  &$174$ & 4.3633   \\  
 &   & 2011 Mar 5 & 1.21 & 0.65 & 12 & 2540 & 0.17 & 0.70 & 85 & 0.20 & 0.75  &$174$ & 4.3634   \\  
 &   & 2011 Aug 15 & 1.16 & 0.59 & 10 & 2822 & 0.82 & 1.10 & 63 & 0.29 & 1.46  &$179$ & 4.3635   \\  
 &   & 2012 Feb 6 & 0.89 & 0.56 & $-$8 & 3597 & 0.18 & 0.60 & 58 & 0.17 & 0.75  &$163$ & 4.3636   \\  
 &   & 2012 Aug 3 & 1.19 & 0.57 & $-$3 & 3846 & 0.12 & 0.90 & 44 & 0.19 & 0.84  &$118$ & 4.3637   \\  
1617+229 & CGRABS J1619+2247  & 2009 Jul 23 & 1.05 & 0.58 & $-$6 & 498 & 0.16 & 0.40 & 4.5 & 0.17 & 0.50  &$65$ & 4.3638   \\  
 &   & 2010 Jan 16 & 1.23 & 0.56 & $-$6 & 611 & 0.18 & 0.50 & 5.5 & 0.21 & 0.56  &$59$ & 4.3639   \\  
 &   & 2010 Oct 15 & 1.02 & 0.54 & $-$12 & 577 & 0.18 & 0.60 & 3.6 & 0.22 & 0.50  &$161$ & 4.3640   \\  
 &   & 2010 Nov 20 & 1.16 & 0.54 & $-$6 & 584 & 0.16 & 0.50 & 1.6 & 0.18 & 0.50  &$157$ & 4.3641   \\  
 &   & 2011 Feb 20 & 0.99 & 0.51 & $-$11 & 590 & 0.17 & 0.50 & 5.2 & 0.19 & 0.49  &$32$ & 4.3642   \\  
1622$-$253 & PKS 1622$-$253  & 2009 Oct 27 & 1.46 & 0.52 & $-$6 & 2322 & 0.22 & 1.20 & 31 & 0.23 & 1.02  &$111$ & 4.3643   \\  
 &   & 2010 Jan 16 & 1.79 & 0.53 & $-$8 & 2732 & 0.22 & 1.50 & 107 & 0.24 & 1.34  &$89$ & 4.3644   \\  
 &   & 2010 Jun 19 & 1.92 & 0.55 & $-$12 & 2032 & 0.19 & 0.70 & 104 & 0.24 & 3.00  &$99$ & 4.3645   \\  
 &   & 2010 Nov 4 & 1.38 & 0.52 & $-$1 & 1866 & 0.24 & 1.50 & 57 & 0.29 & 1.03  &$81$ & 4.3646   \\  
 &   & 2011 Feb 27 & 1.29 & 0.49 & $-$2 & 1192 & 0.24 & 0.80 & 22 & 0.27 & 0.89  &$98$ & 4.3647   \\  
 &   & 2011 May 26 & 1.95 & 0.60 & 8 & 1904 & 0.26 & 1.10 & 10 & 0.28 & 1.55  &$91$ & 4.3648   \\  
 &   & 2011 Jun 24 & 1.42 & 0.51 & $-$3 & 2087 & 0.20 & 1.00 & 24 & 0.25 & 1.55  &$81$ & 4.3649   \\  
 &   & 2011 Sep 12 & 1.31 & 0.46 & $-$6 & 1981 & 0.27 & 0.80 & 79 & 0.30 & 1.40  &$159$ & 4.3650   \\  
 &   & 2011 Dec 29 & 1.32 & 0.49 & $-$1 & 2193 & 0.23 & 2.10 & 40 & 0.24 & 1.67  &$123$ & 4.3651   \\  
 &   & 2012 Mar 27 & 1.47 & 0.49 & $-$6 & 1717 & 0.18 & 0.65 & 59 & 0.23 & 1.26  &$98$ & 4.3652   \\  
1622$-$297 & PKS 1622$-$29  & 2008 Jul 30 & 1.35 & 0.47 & $-$6 & 1431 & 0.30 & 1.10 & 37 & 0.34 & 1.05  &$37$ & 4.3653   \\  
 &   & 2009 Jan 30 & 1.39 & 0.50 & $-$5 & 1266 & 0.17 & 0.50 & 34 & 0.19 & 0.55  &$20$ & 4.3654   \\  
 &   & 2009 Jun 25 & 1.47 & 0.49 & $-$4 & 1324 & 0.24 & 0.70 & 30 & 0.27 & 0.90  &$28$ & 4.3655   \\  
 &   & 2009 Dec 10 & 1.46 & 0.49 & $-$6 & 1253 & 0.22 & 0.60 & 28 & 0.23 & 0.84  &$41$ & 4.3656   \\  
 &   & 2010 Jun 19 & 1.89 & 0.54 & $-$13 & 2022 & 0.23 & 0.70 & 35 & 0.25 & 0.87  &$43$ & 4.3657   \\  
 &   & 2011 Oct 3 & 1.50 & 0.51 & $-$3 & 2383 & 0.20 & 1.20 & 17 & 0.25 & 2.12  &$177$ & 4.3658   \\  
 &   & 2013 Jun 2 & 1.45 & 0.49 & $-$3 & 1084 & 0.26 & 1.00 & 20 & 0.28 & 1.02  &$25$ & 4.3659   \\  
1633+382 & 4C +38.41  & 1997 Aug 10\tablenotemark{a} & 0.82 & 0.53 & $-$6 & 1897 & 0.28 & 0.90 & 19 & 0.33 & 1.02  &$166$ & 4.3660   \\  
 &   & 1998 Jan 2\tablenotemark{a} & 0.95 & 0.55 & $-$10 & 2128 & 0.24 & 0.90 & 5.9 & 0.26 & 0.82  &$20$ & 4.3661   \\  
 &   & 1998 Apr 27\tablenotemark{a} & 0.89 & 0.54 & $-$14 & 2240 & 0.25 & 0.70 & 41 & 0.26 & 0.82  &$52$ & 4.3662   \\  
 &   & 1999 Jul 28\tablenotemark{a} & 0.90 & 0.59 & $-$16 & 2476 & 0.34 & 0.90 & 16 & 0.37 & 1.20  &$64$ & 4.3663   \\  
 &   & 2000 Aug 25\tablenotemark{a} & 1.02 & 0.50 & 0 & 2473 & 0.43 & 1.10 & 78 & 0.46 & 1.54  &$130$ & 4.3664   \\  
 &   & 2003 Mar 29 & 0.95 & 0.55 & 4 & 4144 & 0.25 & 1.10 & 45 & 0.27 & 1.06  &$157$ & 4.3665   \\  
 &   & 2004 Nov 1\tablenotemark{a} & 0.89 & 0.53 & $-$15 & 3924 & 0.52 & 1.20 & 71 & 0.55 & 1.80  &$26$ & 4.3666   \\  
 &   & 2005 Feb 5 & 1.03 & 0.70 & 17 & 3794 & 0.28 & 1.10 & 210 & 0.37 & 1.38  &$47$ & 4.3667   \\  
 &   & 2005 May 26 & 0.79 & 0.49 & $-$6 & 3231 & 0.28 & 1.15 & 161 & 0.35 & 1.21  &$44$ & 4.3668   \\  
 &   & 2005 Sep 19 & 0.93 & 0.54 & $-$6 & 2943 & 0.22 & 0.80 & 113 & 0.27 & 0.94  &$43$ & 4.3669   \\  
 &   & 2005 Oct 29 & 0.87 & 0.60 & $-$7 & 2757 & 0.22 & 1.20 & 98 & 0.27 & 0.93  &$40$ & 4.3670   \\  
 &   & 2006 Sep 6 & 0.91 & 0.63 & $-$10 & 2417 & 0.52 & 1.45 & 40 & 0.57 & 1.95  &$57$ & 4.3671   \\  
 &   & 2007 Mar 2 & 0.94 & 0.60 & $-$15 & 2208 & 0.29 & 0.95 & 62 & 0.35 & 1.08  &$41$ & 4.3672   \\  
 &   & 2007 Jun 10 & 0.87 & 0.59 & $-$11 & 2067 & 0.30 & 1.00 & 59 & 0.34 & 1.05  &$47$ & 4.3673   \\  
 &   & 2007 Sep 6 & 0.91 & 0.56 & $-$6 & 2595 & 0.24 & 0.90 & 50 & 0.28 & 0.99  &$44$ & 4.3674   \\  
 &   & 2008 May 1 & 0.89 & 0.54 & $-$13 & 2820 & 0.23 & 0.70 & 51 & 0.26 & 0.93  &$31$ & 4.3675   \\  
 &   & 2009 May 2 & 0.82 & 0.53 & $-$10 & 2885 & 0.20 & 0.60 & 18 & 0.21 & 0.97  &$70$ & 4.3676   \\  
 &   & 2009 Aug 19 & 0.91 & 0.54 & $-$10 & 2844 & 0.17 & 0.60 & 18 & 0.19 & 0.69  &$163$ & 4.3677   \\  
 &   & 2009 Dec 26 & 0.83 & 0.56 & $-$15 & 3345 & 0.17 & 0.60 & 27 & 0.19 & 1.46  &$68$ & 4.3678   \\  
 &   & 2010 Mar 10 & 0.86 & 0.55 & $-$10 & 3922 & 0.19 & 0.80 & 79 & 0.20 & 0.87  &$143$ & 4.3679   \\  
 &   & 2010 Sep 29 & 0.87 & 0.53 & $-$11 & 3669 & 0.20 & 0.70 & 60 & 0.23 & 2.08  &$134$ & 4.3680   \\  
 &   & 2010 Oct 25 & 0.93 & 0.53 & $-$10 & 3521 & 0.20 & 0.70 & 71 & 0.19 & 0.82  &$137$ & 4.3681   \\  
 &   & 2011 Feb 20 & 0.81 & 0.50 & $-$12 & 3523 & 0.19 & 0.80 & 68 & 0.19 & 0.73  &$117$ & 4.3682   \\  
 &   & 2011 May 21 & 0.82 & 0.53 & $-$1 & 3440 & 0.20 & 0.70 & 49 & 0.23 & 0.94  &$115$ & 4.3683   \\  
 &   & 2011 Jun 24 & 0.89 & 0.57 & $-$4 & 3281 & 0.17 & 0.90 & 28 & 0.18 & 0.74  &$132$ & 4.3684   \\  
 &   & 2011 Aug 15 & 1.11 & 0.57 & 17 & 3230 & 1.03 & 1.40 & 46 & 0.29 & 1.92  &$111$ & 4.3685   \\  
 &   & 2012 Jan 2 & 0.90 & 0.59 & $-$6 & 2915 & 0.18 & 0.50 & 13 & 0.19 & 0.72  &$39$ & 4.3686   \\  
 &   & 2012 Mar 27 & 0.88 & 0.56 & $-$3 & 2561 & 0.16 & 0.50 & 36 & 0.18 & 0.71  &$34$ & 4.3687   \\  
 &   & 2012 Nov 11 & 1.08 & 0.54 & $-$22 & 3953 & 0.18 & 0.80 & 113 & 0.19 & 1.75  &$95$ & 4.3688   \\  
 &   & 2012 Nov 28 & 0.90 & 0.55 & $-$12 & 4003 & 0.17 & 0.60 & 122 & 0.18 & 3.22  &$96$ & 4.3689   \\  
 &   & 2013 Feb 10 & 0.83 & 0.54 & $-$2 & 3752 & 0.17 & 0.70 & 56 & 0.19 & 0.81  &$84$ & 4.3690   \\  
 &   & 2013 Jul 30 & 0.88 & 0.50 & $-$13 & 4331 & 0.21 & 0.70 & 14 & 0.22 & 1.00  &$51$ & 4.3691   \\  
 &   & 2014 Feb 27 & 0.85 & 0.53 & $-$6 & 4130 & 0.08 & 0.30 & 54 & 0.13 & 0.75  &$55$ & 4.3692   \\  
 &   & 2015 May 8 & 0.87 & 0.55 & $-$18 & 2352 & 0.09 & 0.63 & 2.9 & 0.12 & 0.41  &$28$ & 4.3693   \\  
 &   & 2016 Jan 16 & 0.95 & 0.54 & 0 & 3120 & 0.12 & 1.50 & 27 & 0.13 & 0.80  &$163$ & 4.3694   \\  
 &   & 2016 Jun 16 & 0.90 & 0.56 & $-$12 & 2524 & 0.08 & 0.48 & 7.6 & 0.08 & 0.43  &$107$ & 4.3695   \\  
 &   & 2016 Nov 12 & 0.97 & 0.59 & $-$11 & 2585 & 0.08 & 0.32 & 42 & 0.09 & 0.50  &$39$ & 4.3696   \\  
1636+473 & 4C +47.44  & 2010 Aug 27 & 0.78 & 0.55 & $-$9 & 1023 & 0.16 & 0.50 & 21 & 0.18 & 0.55  &$68$ & 4.3697   \\  
 &   & 2010 Dec 24 & 0.74 & 0.53 & $-$10 & 852 & 0.17 & 0.50 & 16 & 0.19 & 0.55  &$81$ & 4.3698   \\  
 &   & 2011 Jul 15 & 0.84 & 0.56 & $-$14 & 992 & 0.17 & 0.60 & 13 & 0.19 & 0.57  &$80$ & 4.3699   \\  
 &   & 2012 Mar 27 & 0.77 & 0.58 & $-$2 & 870 & 0.16 & 0.50 & 2.8 & 0.18 & 0.53  &$135$ & 4.3700   \\  
 &   & 2012 Nov 21 & 0.83 & 0.56 & $-$7 & 846 & 0.16 & 0.50 & 2.1 & 0.18 & 0.54  &$1$ & 4.3701   \\  
 &   & 2013 Aug 12 & 0.81 & 0.50 & $-$17 & 1255 & 0.18 & 0.50 & 18 & 0.20 & 1.33  &$72$ & 4.3702   \\  
1637+574 & OS 562  & 2002 May 31 & 0.78 & 0.62 & $-$9 & 1878 & 0.22 & 0.80 & 40 & 0.26 & 0.90  &$125$ & 4.3703   \\  
 &   & 2003 May 9 & 0.74 & 0.61 & $-$11 & 1505 & 0.23 & 0.70 & 30 & 0.26 & 0.80  &$128$ & 4.3704   \\  
 &   & 2004 Dec 12\tablenotemark{a} & 1.07 & 0.51 & $-$19 & 1170 & 0.56 & 1.60 & 35 & 0.65 & 1.84  &$111$ & 4.3705   \\  
 &   & 2005 Jan 6 & 0.71 & 0.54 & 1 & 1170 & 0.36 & 1.00 & 38 & 0.40 & 1.25  &$115$ & 4.3706   \\  
 &   & 2005 Jun 15 & 0.75 & 0.60 & $-$21 & 1299 & 0.21 & 0.80 & 36 & 0.26 & 0.78  &$116$ & 4.3707   \\  
 &   & 2006 May 24 & 0.77 & 0.57 & 5 & 1413 & 0.40 & 1.30 & 29 & 0.47 & 1.34  &$115$ & 4.3708   \\  
 &   & 2007 Feb 5 & 0.81 & 0.66 & $-$34 & 1672 & 0.32 & 0.90 & 35 & 0.34 & 1.13  &$124$ & 4.3709   \\  
 &   & 2007 Jul 3 & 0.72 & 0.60 & $-$14 & 2111 & 0.22 & 0.80 & 42 & 0.25 & 0.73  &$125$ & 4.3710   \\  
 &   & 2007 Sep 6 & 0.81 & 0.57 & $-$10 & 2187 & 0.27 & 1.00 & 39 & 0.29 & 0.96  &$118$ & 4.3711   \\  
 &   & 2008 Jul 17 & 0.70 & 0.62 & $-$42 & 2281 & 0.25 & 1.00 & 28 & 0.27 & 0.94  &$103$ & 4.3712   \\  
 &   & 2009 Mar 25 & 0.79 & 0.68 & $-$8 & 1812 & 0.19 & 0.80 & 8.3 & 0.21 & 0.66  &$101$ & 4.3713   \\  
 &   & 2009 Dec 10 & 0.70 & 0.61 & $-$19 & 1579 & 0.17 & 0.70 & 25 & 0.18 & 0.57  &$126$ & 4.3714   \\  
 &   & 2010 Nov 4 & 0.84 & 0.64 & 1 & 1500 & 0.18 & 0.70 & 11 & 0.20 & 0.73  &$115$ & 4.3715   \\  
 &   & 2011 Jun 6 & 0.81 & 0.62 & $-$29 & 1177 & 0.19 & 0.60 & 29 & 0.21 & 0.60  &$65$ & 4.3716   \\  
 &   & 2012 Jan 14 & 0.82 & 0.61 & 0 & 1310 & 0.17 & 0.55 & 39 & 0.21 & 0.61  &$88$ & 4.3717   \\  
 &   & 2012 Sep 27 & 0.75 & 0.58 & $-$10 & 1475 & 0.17 & 0.50 & 32 & 0.17 & 0.56  &$83$ & 4.3718   \\  
 &   & 2013 Jan 21 & 0.75 & 0.64 & $-$36 & 1335 & 0.16 & 0.50 & 47 & 0.18 & 0.53  &$85$ & 4.3719   \\  
 &   & 2013 Jul 22 & 0.87 & 0.57 & 5 & 874 & 0.26 & 0.70 & 25 & 0.29 & 0.88  &$95$ & 4.3720   \\  
 &   & 2014 Feb 14 & 0.83 & 0.61 & $-$6 & 728 & 0.07 & 0.20 & 32 & 0.08 & 0.22  &$103$ & 4.3721   \\  
 &   & 2015 Jan 18 & 0.73 & 0.61 & $-$10 & 1716 & 0.10 & 0.70 & 39 & 0.10 & 0.47  &$112$ & 4.3722   \\  
 &   & 2015 Sep 6 & 0.71 & 0.64 & $-$28 & 2293 & 0.10 & 0.40 & 55 & 0.10 & 0.48  &$104$ & 4.3723   \\  
 &   & 2016 Mar 5 & 0.73 & 0.56 & $-$24 & 2117 & 0.09 & 0.40 & 22 & 0.11 & 0.48  &$90$ & 4.3724   \\  
 &   & 2016 Jun 9 & 0.81 & 0.58 & $-$18 & 1939 & 0.09 & 0.55 & 21 & 0.12 & 0.37  &$92$ & 4.3725   \\  
 &   & 2016 Sep 17 & 0.73 & 0.60 & $-$22 & 1709 & 0.08 & 0.48 & 23 & 0.11 & 0.48  &$98$ & 4.3726   \\  
1637+826 & NGC 6251  & 2006 Mar 9 & 0.76 & 0.70 & $-$38 & 892 & 0.40 & 0.90 & 3.8 & 0.44 & 1.30  &$28$ & 4.3727   \\  
 &   & 2007 Jan 6 & 0.74 & 0.61 & $-$35 & 829 & 0.33 & 0.80 & 6.0 & 0.39 & 1.07  &$128$ & 4.3728   \\  
 &   & 2007 Jun 3 & 0.63 & 0.62 & 34 & 897 & 0.35 & 0.90 & 6.2 & 0.38 & 1.05  &$158$ & 4.3729   \\  
 &   & 2007 Aug 16 & 0.71 & 0.63 & $-$82 & 861 & 0.23 & 0.70 & 3.1 & 0.25 & 0.71  &$10$ & 4.3730   \\  
 &   & 2008 Jul 17 & 0.63 & 0.59 & $-$41 & 853 & 0.23 & 0.60 & 3.6 & 0.26 & 0.76  &$132$ & 4.3731   \\  
 &   & 2008 Nov 26 & 0.68 & 0.60 & $-$17 & 827 & 0.14 & 0.40 & 1.9 & 0.15 & 0.46  &$1$ & 4.3732   \\  
 &   & 2009 Jun 3 & 0.66 & 0.63 & $-$84 & 827 & 0.18 & 0.50 & 4.7 & 0.20 & 0.58  &$32$ & 4.3733   \\  
 &   & 2010 Jul 12 & 0.63 & 0.57 & $-$30 & 822 & 0.18 & 0.60 & 3.8 & 0.20 & 0.58  &$9$ & 4.3734   \\  
 &   & 2012 Sep 2 & 0.67 & 0.58 & 1 & 661 & 0.18 & 0.50 & 1.6 & 0.21 & 0.60  &$72$ & 4.3735   \\  
 &   & 2013 Aug 12 & 0.64 & 0.56 & $-$33 & 654 & 0.19 & 0.60 & 1.5 & 0.21 & 0.67  &$140$ & 4.3736   \\  
1638+118 & CRATES J1640+1144  & 2013 Dec 15 & 1.17 & 0.58 & $-$3 & 132 & 0.08 & 0.20 & 2.6 & 0.09 & 0.25  &$4$ & 4.3737   \\  
 &   & 2014 Feb 14 & 1.14 & 0.54 & $-$6 & 138 & 0.07 & 0.20 & 2.7 & 0.08 & 0.22  &$12$ & 4.3738   \\  
 &   & 2014 May 12 & 1.31 & 0.48 & $-$7 & 140 & 0.09 & 0.25 & 2.9 & 0.10 & 0.29  &$10$ & 4.3739   \\  
 &   & 2014 Jul 31 & 1.03 & 0.50 & $-$9 & 140 & 0.09 & 0.27 & 1.6 & 0.11 & 0.30  &$169$ & 4.3740   \\  
 &   & 2015 Jun 16 & 1.15 & 0.55 & $-$8 & 144 & 0.09 & 0.26 & 1.1 & 0.10 & 0.30  &$171$ & 4.3741   \\  
 &   & 2016 Jan 22 & 1.19 & 0.53 & $-$9 & 138 & 0.08 & 0.20 & 1.9 & 0.09 & 0.25  &$3$ & 4.3742   \\  
 &   & 2016 Jul 16 & 1.07 & 0.55 & $-$1 & 116 & 0.08 & 0.23 & 1.7 & 0.09 & 0.25  &$3$ & 4.3743   \\  
1638+398 & NRAO 512  & 1998 Aug 3\tablenotemark{a} & 0.92 & 0.54 & $-$22 & 1049 & 0.35 & 0.90 & 7.7 & 0.38 & 1.16  &$77$ & 4.3744   \\  
 &   & 2003 Mar 1 & 0.74 & 0.49 & $-$7 & 888 & 0.24 & 0.80 & 52 & 0.29 & 0.92  &$168$ & 4.3745   \\  
 &   & 2004 Oct 18 & 0.90 & 0.51 & $-$9 & 1043 & 0.30 & 0.70 & 60 & 0.32 & 0.97  &$164$ & 4.3746   \\  
 &   & 2005 Jun 3 & 0.89 & 0.57 & $-$7 & 709 & 0.23 & 0.90 & 25 & 0.28 & 0.89  &$145$ & 4.3747   \\  
 &   & 2005 Sep 23 & 0.89 & 0.55 & $-$5 & 778 & 0.26 & 0.80 & 20 & 0.29 & 0.92  &$125$ & 4.3748   \\  
 &   & 2006 Aug 9 & 0.81 & 0.53 & $-$15 & 1403 & 0.52 & 1.20 & 16 & 0.62 & 1.72  &$1$ & 4.3749   \\  
 &   & 2007 Mar 2 & 0.92 & 0.60 & $-$14 & 1568 & 0.29 & 0.80 & 28 & 0.32 & 1.03  &$170$ & 4.3750   \\  
 &   & 2007 Apr 18 & 0.93 & 0.57 & $-$6 & 1591 & 0.29 & 1.10 & 47 & 0.33 & 1.00  &$167$ & 4.3751   \\  
 &   & 2007 Jun 10 & 0.85 & 0.59 & $-$11 & 1511 & 0.29 & 1.20 & 49 & 0.32 & 0.97  &$174$ & 4.3752   \\  
 &   & 2007 Sep 6 & 0.90 & 0.56 & $-$7 & 1660 & 0.28 & 1.00 & 37 & 0.28 & 0.90  &$153$ & 4.3753   \\  
 &   & 2008 Aug 6 & 0.91 & 0.57 & $-$12 & 1852 & 0.24 & 1.00 & 78 & 0.27 & 0.88  &$169$ & 4.3754   \\  
 &   & 2009 Jan 7 & 0.99 & 0.63 & $-$1 & 995 & 0.15 & 0.60 & 14 & 0.17 & 0.56  &$144$ & 4.3755   \\  
 &   & 2009 May 28 & 0.90 & 0.58 & $-$12 & 780 & 0.16 & 0.60 & 15 & 0.19 & 0.58  &$136$ & 4.3756   \\  
 &   & 2009 Dec 17 & 0.86 & 0.54 & $-$12 & 1012 & 0.17 & 0.60 & 8.2 & 0.18 & 0.54  &$18$ & 4.3757   \\  
 &   & 2010 Jul 12 & 0.91 & 0.53 & $-$15 & 1766 & 0.19 & 0.60 & 36 & 0.22 & 0.71  &$41$ & 4.3758   \\  
 &   & 2010 Oct 25 & 0.95 & 0.55 & $-$14 & 1426 & 0.18 & 0.60 & 43 & 0.19 & 0.61  &$174$ & 4.3759   \\  
 &   & 2010 Dec 24 & 0.87 & 0.51 & $-$10 & 1177 & 0.17 & 0.70 & 29 & 0.20 & 0.58  &$148$ & 4.3760   \\  
 &   & 2011 Jun 6 & 1.06 & 0.59 & $-$23 & 1434 & 0.20 & 0.80 & 2.2 & 0.22 & 0.73  &$36$ & 4.3761   \\  
 &   & 2011 Aug 26 & 1.02 & 0.67 & $-$2 & 1426 & 0.18 & 0.70 & 25 & 0.21 & 0.72  &$115$ & 4.3762   \\  
 &   & 2011 Dec 29 & 0.92 & 0.56 & 0 & 1323 & 0.19 & 0.55 & 6.6 & 0.21 & 0.70  &$81$ & 4.3763   \\  
 &   & 2014 Feb 8\tablenotemark{a} & 0.81 & 0.64 & $-$22 & 1275 & 0.15 & 0.65 & 14 & 0.21 & 0.40  &$94$ & 4.3764   \\  
 &   & 2014 May 4\tablenotemark{a} & 0.78 & 0.57 & $-$24 & 1194 & 0.21 & 0.63 & 12 & 0.22 & 0.90  &$152$ & 4.3765   \\  
 &   & 2014 Jun 30\tablenotemark{a} & 0.80 & 0.64 & $-$24 & 1122 & 0.18 & 1.50 & 8.5 & 0.19 & 1.00  &$161$ & 4.3766   \\  
 &   & 2014 Aug 28\tablenotemark{a} & 0.75 & 0.55 & $-$23 & 948 & 0.17 & 1.30 & 15 & 0.20 & 0.80  &$168$ & 4.3767   \\  
 &   & 2014 Dec 15\tablenotemark{a} & 0.92 & 0.63 & $-$17 & 1216 & 0.17 & 1.39 & 5.3 & 0.18 & 0.53  &$12$ & 4.3768   \\  
 &   & 2015 Feb 20\tablenotemark{a} & 0.88 & 0.62 & $-$29 & 1211 & 0.16 & 1.33 & 1.9 & 0.18 & 0.55  &$172$ & 4.3769   \\  
 &   & 2015 Jun 18\tablenotemark{a} & 0.92 & 0.57 & $-$7 & 1036 & 0.20 & 1.00 & 13 & 0.23 & 0.60  &$168$ & 4.3770   \\  
1641+399 & 3C 345  & 1997 May 26\tablenotemark{a} & 0.97 & 0.58 & $-$14 & 5917 & 0.30 & 1.50 & 172 & 0.31 & 1.32  &$17$ & 4.3771   \\  
 &   & 1997 Aug 15\tablenotemark{a} & 0.87 & 0.53 & $-$11 & 6520 & 0.38 & 1.70 & 232 & 0.42 & 1.54  &$26$ & 4.3772   \\  
 &   & 1998 Jan 3\tablenotemark{a} & 1.00 & 0.49 & $-$11 & 6209 & 0.24 & 2.00 & 192 & 0.26 & 2.50  &$8$ & 4.3773   \\  
 &   & 2001 Jun 19\tablenotemark{a} & 1.21 & 0.47 & $-$4 & 10600 & 0.30 & 5.00 & 238 & 0.30 & 3.94  &$71$ & 4.3774   \\  
 &   & 2001 Aug 7\tablenotemark{a} & 1.20 & 0.52 & $-$6 & 9361 & 0.43 & 8.00 & 102 & 0.47 & 2.24  &$63$ & 4.3775   \\  
 &   & 2002 Nov 23 & 0.89 & 0.59 & $-$18 & 6929 & 0.27 & 0.95 & 143 & 0.29 & 1.38  &$131$ & 4.3776   \\  
 &   & 2003 Jul 10\tablenotemark{a} & 1.18 & 0.45 & $-$2 & 6881 & 0.28 & 1.50 & 80 & 0.27 & 1.44  &$104$ & 4.3777   \\  
 &   & 2003 Nov 28\tablenotemark{a} & 1.23 & 0.47 & $-$1 & 5805 & 0.25 & 1.70 & 63 & 0.26 & 1.88  &$88$ & 4.3778   \\  
 &   & 2004 Jan 2\tablenotemark{a} & 1.24 & 0.48 & $-$1 & 6838 & 0.30 & 3.30 & 48 & 0.38 & 1.50  &$99$ & 4.3779   \\  
 &   & 2004 Feb 11 & 0.91 & 0.54 & $-$7 & 6240 & 0.26 & 0.85 & 79 & 0.53 & 1.10  &$128$ & 4.3780   \\  
 &   & 2004 Mar 7\tablenotemark{a} & 1.17 & 0.46 & $-$3 & 6841 & 0.24 & 1.40 & 74 & 0.24 & 1.39  &$116$ & 4.3781   \\  
 &   & 2004 Apr 21\tablenotemark{a} & 1.17 & 0.46 & $-$3 & 6973 & 0.24 & 1.40 & 91 & 0.31 & 1.78  &$98$ & 4.3782   \\  
 &   & 2004 Sep 11 & 0.86 & 0.56 & $-$11 & 6651 & 0.24 & 1.70 & 45 & 0.27 & 1.03  &$76$ & 4.3783   \\  
 &   & 2004 Nov 1\tablenotemark{a} & 0.84 & 0.57 & $-$14 & 5680 & 0.56 & 2.85 & 72 & 0.49 & 1.65  &$80$ & 4.3784   \\  
 &   & 2004 Dec 12\tablenotemark{a} & 1.01 & 0.54 & $-$18 & 5873 & 0.31 & 1.10 & 82 & 0.31 & 1.21  &$54$ & 4.3785   \\  
 &   & 2005 Jan 6 & 0.79 & 0.51 & $-$1 & 5601 & 0.40 & 2.00 & 67 & 0.43 & 1.47  &$62$ & 4.3786   \\  
 &   & 2005 Mar 5\tablenotemark{a} & 1.20 & 0.47 & 0 & 5563 & 0.27 & 2.80 & 74 & 0.27 & 1.37  &$76$ & 4.3787   \\  
 &   & 2005 Mar 31\tablenotemark{a} & 1.20 & 0.56 & 2 & 5254 & 0.28 & 3.00 & 109 & 0.28 & 1.49  &$76$ & 4.3788   \\  
 &   & 2006 Jun 15 & 0.88 & 0.61 & $-$1 & 5277 & 0.46 & 1.70 & 94 & 0.45 & 1.44  &$61$ & 4.3789   \\  
 &   & 2007 Feb 5 & 1.01 & 0.62 & $-$25 & 7031 & 0.32 & 1.15 & 149 & 0.36 & 1.37  &$84$ & 4.3790   \\  
 &   & 2007 Jun 10 & 0.83 & 0.59 & $-$12 & 5583 & 0.30 & 1.30 & 196 & 0.33 & 1.14  &$74$ & 4.3791   \\  
 &   & 2007 Aug 16 & 0.83 & 0.57 & $-$19 & 5719 & 0.26 & 1.10 & 184 & 0.25 & 0.99  &$79$ & 4.3792   \\  
 &   & 2008 May 30 & 0.88 & 0.55 & $-$18 & 4303 & 0.25 & 0.70 & 111 & 0.24 & 0.88  &$41$ & 4.3793   \\  
 &   & 2008 Sep 12 & 0.85 & 0.56 & $-$14 & 4873 & 0.25 & 0.70 & 68 & 0.27 & 1.03  &$21$ & 4.3794   \\  
 &   & 2008 Dec 7\tablenotemark{a} & 0.97 & 0.59 & 18 & 5613 & 0.49 & 1.30 & 87 & 0.65 & 1.63  &$57$ & 4.3795   \\  
 &   & 2009 Feb 25 & 0.87 & 0.56 & $-$6 & 7004 & 0.19 & 0.50 & 71 & 0.18 & 0.77  &$179$ & 4.3796   \\  
 &   & 2009 Jul 5 & 0.84 & 0.52 & $-$15 & 9143 & 0.22 & 0.85 & 52 & 0.20 & 1.43  &$61$ & 4.3797   \\  
 &   & 2009 Oct 27 & 0.84 & 0.55 & $-$19 & 8389 & 0.26 & 0.80 & 185 & 0.20 & 1.00  &$41$ & 4.3798   \\  
 &   & 2010 Nov 4 & 0.92 & 0.60 & $-$8 & 6402 & 0.21 & 0.90 & 232 & 0.25 & 1.39  &$58$ & 4.3799   \\  
 &   & 2011 Jul 9\tablenotemark{a} & 0.99 & 0.51 & 0 & 5617 & 0.19 & 0.70 & 144 & 0.19 & 0.83  &$59$ & 4.3800   \\  
 &   & 2011 Jul 24 & 1.02 & 0.64 & 4 & 5281 & 0.22 & 0.90 & 126 & 0.23 & 0.91  &$61$ & 4.3801   \\  
 &   & 2011 Dec 29 & 0.92 & 0.55 & $-$1 & 5912 & 0.23 & 2.00 & 142 & 0.21 & 0.89  &$46$ & 4.3802   \\  
 &   & 2012 Jun 25 & 0.86 & 0.54 & $-$18 & 6191 & 0.14 & 0.80 & 191 & 0.22 & 1.26  &$51$ & 4.3803   \\  
 &   & 2012 Nov 2 & 0.87 & 0.57 & $-$13 & 5824 & 0.17 & 0.50 & 240 & 0.17 & 0.72  &$31$ & 4.3804   \\  
 &   & 2013 Feb 28 & 0.92 & 0.58 & 4 & 5829 & 0.20 & 1.00 & 158 & 0.20 & 1.43  &$43$ & 4.3805   \\  
 &   & 2013 Jul 8 & 0.80 & 0.53 & $-$7 & 4935 & 0.30 & 1.85 & 198 & 0.23 & 1.48  &$68$ & 4.3806   \\  
 &   & 2014 Jan 25 & 0.98 & 0.59 & $-$18 & 5243 & 0.11 & 0.90 & 251 & 0.13 & 1.03  &$65$ & 4.3807   \\  
 &   & 2014 Jun 5 & 0.95 & 0.51 & $-$1 & 5120 & 0.09 & 0.70 & 45 & 0.24 & 1.70  &$61$ & 4.3808   \\  
 &   & 2015 Jan 18 & 0.92 & 0.55 & $-$8 & 4755 & 0.11 & 1.70 & 173 & 0.13 & 1.60  &$46$ & 4.3809   \\  
 &   & 2015 Jul 20 & 0.84 & 0.49 & $-$2 & 4295 & 0.12 & 1.75 & 94 & 0.13 & 0.83  &$49$ & 4.3810   \\  
 &   & 2015 Nov 25 & 0.87 & 0.51 & $-$4 & 5750 & 0.11 & 0.57 & 136 & 0.12 & 0.74  &$53$ & 4.3811   \\  
 &   & 2016 Mar 5 & 0.82 & 0.53 & $-$16 & 5768 & 0.10 & 0.50 & 211 & 0.29 & 1.21  &$38$ & 4.3812   \\  
 &   & 2016 Jun 9 & 0.90 & 0.56 & $-$8 & 5558 & 0.12 & 0.80 & 46 & 0.26 & 1.24  &$43$ & 4.3813   \\  
 &   & 2016 Sep 17 & 0.86 & 0.56 & $-$12 & 4921 & 0.09 & 0.50 & 137 & 0.37 & 1.50  &$44$ & 4.3814   \\  
 &   & 2016 Dec 26 & 1.04 & 0.72 & 6 & 5058 & 0.12 & 1.00 & 174 & 0.13 & 0.95  &$57$ & 4.3815   \\  
1642+690 & 4C +69.21  & 1997 Jun 1\tablenotemark{a} & 0.72 & 0.65 & $-$76 & 775 & 0.22 & 0.60 & 21 & 0.27 & 0.75  &$162$ & 4.3816   \\  
 &   & 2002 Nov 2\tablenotemark{a} & 0.73 & 0.59 & $-$37 & 1413 & 0.27 & 0.80 & 30 & 0.30 & 0.90  &$54$ & 4.3817   \\  
 &   & 2006 Mar 9 & 0.77 & 0.70 & $-$37 & 1927 & 0.44 & 1.00 & 48 & 0.49 & 1.43  &$89$ & 4.3818   \\  
 &   & 2007 Sep 6 & 0.71 & 0.67 & $-$16 & 2179 & 0.30 & 1.00 & 60 & 0.33 & 1.13  &$93$ & 4.3819   \\  
 &   & 2008 Nov 26 & 0.69 & 0.59 & $-$28 & 3837 & 0.17 & 0.90 & 184 & 0.17 & 1.14  &$103$ & 4.3820   \\  
 &   & 2010 Jan 16 & 0.77 & 0.71 & 23 & 3518 & 0.21 & 1.30 & 127 & 0.25 & 1.12  &$24$ & 4.3821   \\  
 &   & 2011 Feb 20 & 0.66 & 0.58 & $-$35 & 1712 & 0.18 & 0.70 & 39 & 0.20 & 0.65  &$63$ & 4.3822   \\  
 &   & 2012 Jan 14 & 0.75 & 0.70 & 4 & 2384 & 0.20 & 0.70 & 100 & 0.22 & 0.75  &$124$ & 4.3823   \\  
1652+398 & Mrk 501  & 1997 Feb 9\tablenotemark{a} & 0.83 & 0.61 & $-$24 & 801 & 0.38 & 0.90 & 28 & 0.43 & 1.40  &$14$ & 4.3824   \\  
 &   & 1997 May 26\tablenotemark{a} & 0.99 & 0.61 & $-$19 & 869 & 0.27 & 0.90 & 31 & 0.29 & 0.98  &$16$ & 4.3825   \\  
 &   & 1997 Aug 15\tablenotemark{a} & 0.84 & 0.54 & $-$5 & 904 & 0.33 & 1.00 & 40 & 0.34 & 1.19  &$21$ & 4.3826   \\  
 &   & 2002 Dec 13\tablenotemark{a} & 0.97 & 0.59 & $-$34 & 830 & 0.45 & 1.30 & $<$ 1.6 & 0.53 & 1.05  &\n & 4.3827   \\  
 &   & 2003 Aug 23\tablenotemark{a} & 0.84 & 0.57 & $-$31 & 990 & 0.45 & 1.00 & 17 & 0.55 & 1.15  &$99$ & 4.3828   \\  
 &   & 2004 May 29\tablenotemark{a} & 0.90 & 0.61 & $-$36 & 1145 & 0.40 & 0.90 & 15 & 0.49 & 1.10  &$33$ & 4.3829   \\  
 &   & 2006 Feb 12 & 1.18 & 0.72 & 17 & 876 & 0.42 & 1.40 & 17 & 0.47 & 1.59  &$174$ & 4.3830   \\  
 &   & 2007 Jan 6 & 0.90 & 0.65 & 3 & 751 & 0.34 & 1.00 & 10.0 & 0.39 & 1.18  &$139$ & 4.3831   \\  
 &   & 2007 Mar 28 & 0.98 & 0.59 & $-$12 & 846 & 0.30 & 1.00 & 18 & 0.34 & 1.11  &$149$ & 4.3832   \\  
 &   & 2007 Jun 10 & 0.86 & 0.60 & $-$11 & 760 & 0.30 & 1.00 & 20 & 0.33 & 1.04  &$146$ & 4.3833   \\  
 &   & 2007 Aug 16 & 0.81 & 0.59 & $-$21 & 776 & 0.22 & 0.60 & 20 & 0.25 & 0.83  &$138$ & 4.3834   \\  
 &   & 2008 May 1 & 0.89 & 0.55 & $-$11 & 754 & 0.23 & 0.60 & 20 & 0.25 & 0.80  &$125$ & 4.3835   \\  
 &   & 2008 Jun 25 & 0.87 & 0.52 & $-$15 & 829 & 0.24 & 0.70 & 13 & 0.26 & 0.79  &$113$ & 4.3836   \\  
 &   & 2009 Jan 7 & 0.98 & 0.63 & $-$1 & 825 & 0.15 & 0.50 & 9.6 & 0.17 & 0.55  &$119$ & 4.3837   \\  
 &   & 2009 Jun 15 & 0.90 & 0.55 & $-$9 & 875 & 0.17 & 0.70 & 14 & 0.17 & 0.63  &$134$ & 4.3838   \\  
 &   & 2010 Nov 4 & 0.91 & 0.60 & $-$6 & 811 & 0.19 & 0.80 & 6.9 & 0.21 & 0.64  &$176$ & 4.3839   \\  
 &   & 2011 Apr 11 & 0.83 & 0.53 & $-$4 & 721 & 0.20 & 0.60 & 7.7 & 0.21 & 0.61  &$131$ & 4.3840   \\  
 &   & 2012 Mar 4 & 0.93 & 0.57 & $-$1 & 664 & 0.16 & 0.60 & 5.2 & 0.17 & 0.63  &$161$ & 4.3841   \\  
1655+077 & PKS 1655+077  & 2000 Aug 25\tablenotemark{a} & 1.20 & 0.51 & $-$6 & 1282 & 0.41 & 1.20 & 27 & 0.49 & 1.46  &$113$ & 4.3842   \\  
 &   & 2002 Oct 9 & 1.37 & 0.54 & $-$9 & 1095 & 0.23 & 1.10 & 39 & 0.28 & 0.93  &$131$ & 4.3843   \\  
 &   & 2004 Apr 10 & 1.23 & 0.62 & $-$1 & 801 & 0.28 & 0.80 & 34 & 0.31 & 0.96  &$125$ & 4.3844   \\  
 &   & 2005 Sep 5 & 1.14 & 0.52 & $-$4 & 1378 & 0.25 & 1.00 & 32 & 0.30 & 1.57  &$77$ & 4.3845   \\  
 &   & 2005 Nov 7 & 1.35 & 0.54 & $-$9 & 1493 & 0.22 & 0.80 & 22 & 0.26 & 0.92  &$124$ & 4.3846   \\  
 &   & 2006 Nov 10 & 1.24 & 0.52 & $-$9 & 2230 & 0.45 & 1.30 & 62 & 0.50 & 1.81  &$106$ & 4.3847   \\  
 &   & 2007 Jun 1\tablenotemark{a} & 1.26 & 0.52 & $-$11 & 2108 & 0.18 & 0.70 & 90 & 0.20 & 0.93  &$119$ & 4.3848   \\  
 &   & 2008 Aug 25 & 1.16 & 0.47 & $-$11 & 1876 & 0.24 & 1.40 & 79 & 0.31 & 0.95  &$107$ & 4.3849   \\  
 &   & 2009 Jul 5 & 1.30 & 0.53 & $-$9 & 1856 & 0.18 & 1.30 & 97 & 0.20 & 0.86  &$103$ & 4.3850   \\  
 &   & 2010 Sep 17 & 1.22 & 0.51 & $-$7 & 1831 & 0.19 & 0.70 & 86 & 0.20 & 0.66  &$111$ & 4.3851   \\  
 &   & 2011 Jul 24 & 1.30 & 0.60 & 1 & 2098 & 0.21 & 1.10 & 103 & 0.24 & 1.08  &$123$ & 4.3852   \\  
 &   & 2012 Apr 29 & 1.34 & 0.57 & $-$10 & 2058 & 0.18 & 0.50 & 135 & 0.21 & 0.83  &$114$ & 4.3853   \\  
 &   & 2012 Sep 27 & 1.18 & 0.53 & $-$6 & 1863 & 0.17 & 0.50 & 121 & 0.18 & 0.66  &$114$ & 4.3854   \\  
 &   & 2013 Jan 21 & 1.63 & 0.56 & $-$16 & 1729 & 0.17 & 0.50 & 62 & 0.18 & 0.68  &$120$ & 4.3855   \\  
 &   & 2013 Jul 30 & 1.12 & 0.48 & $-$6 & 1468 & 0.21 & 0.60 & 70 & 0.23 & 0.74  &$112$ & 4.3856   \\  
1656+482 & 4C +48.41  & 2010 Aug 6 & 0.81 & 0.53 & $-$12 & 462 & 0.18 & 0.60 & 8.9 & 0.20 & 0.55  &$122$ & 4.3857   \\  
 &   & 2010 Nov 29 & 0.78 & 0.57 & $-$21 & 600 & 0.15 & 0.40 & 21 & 0.16 & 0.48  &$134$ & 4.3858   \\  
 &   & 2011 Jun 24 & 0.82 & 0.60 & 1 & 608 & 0.17 & 0.40 & 7.6 & 0.17 & 0.54  &$179$ & 4.3859   \\  
 &   & 2012 Apr 29 & 0.88 & 0.69 & $-$33 & 352 & 0.18 & 0.50 & 1.7 & 0.20 & 0.57  &$1$ & 4.3860   \\  
 &   & 2012 Dec 10 & 0.83 & 0.63 & $-$10 & 511 & 0.17 & 0.50 & 4.3 & 0.18 & 0.52  &$162$ & 4.3861   \\  
1700+685 & TXS 1700+685  & 2009 May 2 & 0.65 & 0.61 & $-$73 & 305 & 0.19 & 0.45 & 4.9 & 0.20 & 0.56  &$7$ & 4.3862   \\  
 &   & 2009 Jul 5 & 0.72 & 0.61 & $-$26 & 251 & 0.20 & 0.50 & 4.8 & 0.22 & 0.61  &$32$ & 4.3863   \\  
 &   & 2010 Jan 16 & 0.79 & 0.69 & 26 & 446 & 0.20 & 0.50 & 10.0 & 0.23 & 0.64  &$36$ & 4.3864   \\  
 &   & 2010 Aug 6 & 0.71 & 0.59 & $-$16 & 521 & 0.20 & 0.60 & 9.1 & 0.21 & 0.61  &$33$ & 4.3865   \\  
 &   & 2010 Oct 25 & 0.72 & 0.65 & $-$19 & 487 & 0.17 & 0.50 & 2.5 & 0.19 & 0.54  &$19$ & 4.3866   \\  
 &   & 2010 Dec 24 & 0.71 & 0.54 & $-$17 & 362 & 0.18 & 0.60 & 6.7 & 0.22 & 0.63  &$49$ & 4.3867   \\  
 &   & 2011 Apr 11 & 0.62 & 0.57 & $-$48 & 508 & 0.20 & 0.50 & 7.2 & 0.22 & 0.62  &$79$ & 4.3868   \\  
 &   & 2011 Jul 15 & 0.70 & 0.62 & $-$24 & 508 & 0.19 & 0.60 & 11 & 0.22 & 0.59  &$101$ & 4.3869   \\  
 &   & 2012 Feb 6 & 0.68 & 0.59 & $-$11 & 464 & 0.15 & 0.50 & 13 & 0.16 & 0.49  &$98$ & 4.3870   \\  
 &   & 2012 Sep 2 & 0.66 & 0.58 & $-$10 & 347 & 0.20 & 0.60 & 8.3 & 0.22 & 0.65  &$68$ & 4.3871   \\  
 &   & 2012 Dec 23 & 0.81 & 0.65 & $-$49 & 207 & 0.18 & 0.60 & 8.7 & 0.22 & 0.58  &$70$ & 4.3872   \\  
 &   & 2013 Jul 22 & 0.78 & 0.67 & 2 & 510 & 0.29 & 0.70 & 1.3 & 0.32 & 0.84  &$138$ & 4.3873   \\  
1708+433 & B3 1708+433  & 2010 Nov 4 & 0.87 & 0.61 & $-$7 & 297 & 0.18 & 0.50 & 16 & 0.20 & 0.55  &$8$ & 4.3874   \\  
 &   & 2010 Nov 29 & 0.82 & 0.56 & $-$20 & 307 & 0.15 & 0.60 & 7.4 & 0.17 & 0.48  &$16$ & 4.3875   \\  
 &   & 2011 Feb 27 & 0.85 & 0.54 & $-$2 & 581 & 0.19 & 0.60 & 8.7 & 0.22 & 0.63  &$124$ & 4.3876   \\  
 &   & 2011 May 21 & 0.79 & 0.55 & 1 & 344 & 0.20 & 0.60 & 9.3 & 0.22 & 0.65  &$171$ & 4.3877   \\  
 &   & 2011 Dec 29 & 0.89 & 0.53 & 5 & 285 & 0.19 & 0.50 & 13 & 0.21 & 0.63  &$1$ & 4.3878   \\  
 &   & 2012 May 24 & 0.93 & 0.55 & $-$6 & 416 & 0.19 & 0.50 & 7.6 & 0.21 & 0.63  &$88$ & 4.3879   \\  
 &   & 2013 Jul 30 & 0.80 & 0.52 & $-$4 & 936 & 0.20 & 0.60 & 2.6 & 0.21 & 0.64  &$127$ & 4.3880   \\  
1716+686 & S4 1716+68  & 2012 Feb 6 & 0.68 & 0.62 & $-$22 & 514 & 0.16 & 0.50 & 17 & 0.17 & 0.52  &$39$ & 4.3881   \\  
 &   & 2012 May 24 & 0.78 & 0.61 & $-$17 & 523 & 0.20 & 0.60 & 19 & 0.21 & 0.65  &$44$ & 4.3882   \\  
 &   & 2012 Nov 11 & 0.74 & 0.57 & $-$17 & 483 & 0.15 & 0.50 & 17 & 0.18 & 0.53  &$43$ & 4.3883   \\  
 &   & 2013 Feb 10 & 0.67 & 0.61 & 38 & 515 & 0.17 & 0.40 & 17 & 0.19 & 0.60  &$45$ & 4.3884   \\  
 &   & 2013 Jun 2 & 0.71 & 0.60 & $-$15 & 527 & 0.18 & 0.50 & 22 & 0.21 & 0.63  &$59$ & 4.3885   \\  
 &   & 2014 Feb 14 & 0.72 & 0.65 & $-$24 & 541 & 0.07 & 0.20 & 16 & 0.08 & 0.24  &$62$ & 4.3886   \\  
 &   & 2014 Dec 12 & 0.69 & 0.63 & $-$51 & 502 & 0.08 & 0.22 & 11 & 0.09 & 0.27  &$38$ & 4.3887   \\  
 &   & 2015 Jul 20 & 0.71 & 0.54 & 11 & 517 & 0.11 & 0.25 & 15 & 0.12 & 0.36  &$58$ & 4.3888   \\  
 &   & 2015 Dec 19 & 0.69 & 0.59 & $-$15 & 552 & 0.08 & 0.23 & 10 & 0.09 & 0.31  &$53$ & 4.3889   \\  
 &   & 2016 Jun 3 & 0.68 & 0.61 & $-$9 & 561 & 0.08 & 0.20 & 15 & 0.08 & 0.26  &$46$ & 4.3890   \\  
 &   & 2016 Sep 17 & 0.72 & 0.61 & 3 & 515 & 0.08 & 0.25 & 7.5 & 0.09 & 0.28  &$43$ & 4.3891   \\  
 &   & 2016 Nov 18 & 0.71 & 0.60 & $-$34 & 485 & 0.07 & 0.22 & 11 & 0.08 & 0.25  &$45$ & 4.3892   \\  
1717+178 & OT 129  & 1999 Dec 27\tablenotemark{a} & 1.11 & 0.53 & $-$8 & 548 & 0.46 & 1.20 & 47 & 0.50 & 1.25  &$17$ & 4.3893   \\  
 &   & 2009 Mar 25 & 1.16 & 0.60 & $-$1 & 573 & 0.17 & 0.80 & 41 & 0.20 & 0.55  &$27$ & 4.3894   \\  
 &   & 2009 Jul 5 & 1.17 & 0.53 & $-$10 & 580 & 0.16 & 0.90 & 54 & 0.16 & 0.70  &$28$ & 4.3895   \\  
 &   & 2009 Dec 26 & 1.05 & 0.53 & $-$9 & 639 & 0.16 & 0.60 & 59 & 0.19 & 1.48  &$21$ & 4.3896   \\  
 &   & 2010 Sep 29 & 1.12 & 0.50 & $-$5 & 745 & 0.19 & 1.00 & 40 & 0.21 & 0.65  &$25$ & 4.3897   \\  
 &   & 2011 Jul 15 & 1.19 & 0.54 & $-$11 & 837 & 0.18 & 0.90 & 21 & 0.20 & 0.60  &$27$ & 4.3898   \\  
 &   & 2013 Feb 28 & 1.12 & 0.59 & 2 & 704 & 0.17 & 0.50 & 41 & 0.19 & 0.53  &$39$ & 4.3899   \\  
 &   & 2013 May 5 & 1.14 & 0.67 & 1 & 695 & 0.17 & 0.50 & 50 & 0.20 & 0.96  &$47$ & 4.3900   \\  
 &   & 2014 Jan 11 & 1.15 & 0.55 & $-$1 & 636 & 0.08 & 0.20 & 22 & 0.10 & 0.36  &$26$ & 4.3901   \\  
 &   & 2014 Nov 17 & 1.00 & 0.54 & $-$5 & 743 & 0.10 & 0.40 & 22 & 0.13 & 0.40  &$33$ & 4.3902   \\  
 &   & 2015 Aug 11 & 1.04 & 0.56 & $-$2 & 766 & 0.10 & 0.50 & 13 & 0.16 & 0.30  &$33$ & 4.3903   \\  
 &   & 2016 Jan 22 & 1.12 & 0.55 & $-$10 & 922 & 0.08 & 0.30 & 54 & 0.09 & 0.30  &$30$ & 4.3904   \\  
 &   & 2016 Jun 3 & 1.08 & 0.55 & $-$9 & 864 & 0.08 & 0.38 & 56 & 0.09 & 0.34  &$28$ & 4.3905   \\  
 &   & 2016 Sep 26\tablenotemark{a} & 1.06 & 0.52 & $-$8 & 938 & 0.09 & 0.28 & 60 & 0.13 & 0.49  &$23$ & 4.3906   \\  
 &   & 2016 Dec 26 & 1.29 & 0.68 & 6 & 838 & 0.09 & 0.70 & 62 & 0.11 & 0.70  &$25$ & 4.3907   \\  
1722+401 & VIPS 1080  & 2009 Jul 23 & 0.90 & 0.59 & $-$8 & 673 & 0.19 & 0.70 & 1.8 & 0.21 & 0.64  &$68$ & 4.3908   \\  
 &   & 2010 Jan 16 & 0.99 & 0.60 & $-$5 & 597 & 0.19 & 0.70 & 4.3 & 0.21 & 0.61  &$63$ & 4.3909   \\  
 &   & 2010 Sep 27 & 0.85 & 0.60 & $-$3 & 620 & 0.17 & 0.60 & 4.3 & 0.18 & 0.53  &$159$ & 4.3910   \\  
 &   & 2011 May 21 & 0.79 & 0.55 & $-$2 & 564 & 0.21 & 1.00 & 1.5 & 0.22 & 0.67  &$89$ & 4.3911   \\  
 &   & 2012 Jan 2 & 0.86 & 0.60 & $-$8 & 505 & 0.19 & 0.50 & 6.6 & 0.19 & 0.56  &$163$ & 4.3912   \\  
1725+044 & PKS 1725+044  & 2003 Aug 27\tablenotemark{a} & 1.22 & 0.51 & $-$7 & 727 & 0.30 & 0.90 & 5.0 & 0.34 & 0.90  &$101$ & 4.3913   \\  
 &   & 2004 Aug 12\tablenotemark{a} & 1.24 & 0.54 & $-$5 & 821 & 0.28 & 0.70 & 22 & 0.32 & 0.90  &$74$ & 4.3914   \\  
 &   & 2005 Jun 5\tablenotemark{a} & 1.26 & 0.52 & $-$6 & 715 & 0.29 & 0.80 & 6.9 & 0.31 & 0.99  &$44$ & 4.3915   \\  
 &   & 2006 Mar 9 & 1.22 & 0.56 & $-$5 & 794 & 0.39 & 1.10 & 12 & 0.44 & 1.26  &$64$ & 4.3916   \\  
 &   & 2007 Jan 6 & 1.22 & 0.60 & 3 & 632 & 0.32 & 1.10 & 2.6 & 0.41 & 1.09  &$78$ & 4.3917   \\  
 &   & 2007 Apr 18 & 1.24 & 0.54 & $-$7 & 781 & 0.31 & 1.10 & 6.6 & 0.33 & 0.99  &$103$ & 4.3918   \\  
 &   & 2007 Aug 24 & 1.20 & 0.55 & $-$5 & 720 & 0.28 & 1.00 & 7.8 & 0.30 & 0.92  &$83$ & 4.3919   \\  
 &   & 2008 Sep 12 & 1.30 & 0.52 & $-$8 & 450 & 0.24 & 0.70 & 4.9 & 0.26 & 0.78  &$104$ & 4.3920   \\  
 &   & 2009 Jun 15 & 1.24 & 0.51 & $-$8 & 1101 & 0.17 & 0.60 & 14 & 0.20 & 0.66  &$114$ & 4.3921   \\  
 &   & 2010 Feb 11 & 1.20 & 0.55 & $-$1 & 1193 & 0.20 & 0.90 & 19 & 0.24 & 0.72  &$104$ & 4.3922   \\  
 &   & 2010 Sep 17 & 1.26 & 0.52 & $-$8 & 1206 & 0.19 & 0.60 & 2.6 & 0.20 & 0.57  &$16$ & 4.3923   \\  
 &   & 2011 Apr 11 & 1.09 & 0.48 & $-$3 & 754 & 0.19 & 0.60 & 11 & 0.21 & 0.72  &$97$ & 4.3924   \\  
 &   & 2012 Aug 3 & 1.27 & 0.53 & $-$5 & 550 & 0.10 & 0.40 & 6.0 & 0.12 & 0.34  &$107$ & 4.3925   \\  
 &   & 2012 Nov 21 & 1.26 & 0.52 & $-$7 & 535 & 0.18 & 0.55 & 3.0 & 0.19 & 0.60  &$129$ & 4.3926   \\  
 &   & 2013 May 5 & 1.27 & 0.61 & $-$3 & 735 & 0.18 & 0.50 & 12 & 0.19 & 0.55  &$113$ & 4.3927   \\  
1725+123 & PKS 1725+123  & 2014 Feb 27 & 1.12 & 0.52 & $-$7 & 492 & 0.07 & 0.20 & 21 & 0.10 & 0.30  &$172$ & 4.3928   \\  
 &   & 2014 Jun 5 & 1.10 & 0.52 & $-$4 & 533 & 0.08 & 0.23 & 6.6 & 0.11 & 0.27  &$160$ & 4.3929   \\  
 &   & 2015 May 8 & 1.13 & 0.53 & $-$8 & 595 & 0.08 & 0.35 & 2.3 & 0.08 & 0.25  &$164$ & 4.3930   \\  
 &   & 2015 Oct 2 & 1.14 & 0.54 & $-$9 & 818 & 0.08 & 0.25 & 6.2 & 0.08 & 0.40  &$147$ & 4.3931   \\  
 &   & 2016 May 23 & 1.17 & 0.52 & $-$8 & 968 & 0.08 & 0.25 & 49 & 0.09 & 1.20  &$152$ & 4.3932   \\  
 &   & 2016 Nov 18 & 1.20 & 0.51 & $-$9 & 1010 & 0.07 & 0.47 & 69 & 0.15 & 0.27  &$165$ & 4.3933   \\  
1726+455 & S4 1726+45  & 2002 May 31 & 0.82 & 0.66 & $-$6 & 2183 & 0.23 & 1.00 & 82 & 0.27 & 1.03  &$149$ & 4.3934   \\  
 &   & 2003 May 9 & 0.82 & 0.60 & $-$12 & 1062 & 0.23 & 0.80 & 21 & 0.25 & 0.79  &$129$ & 4.3935   \\  
 &   & 2005 Jan 6 & 0.80 & 0.54 & $-$10 & 812 & 0.42 & 1.20 & 24 & 0.48 & 1.41  &$135$ & 4.3936   \\  
 &   & 2005 Jun 15 & 0.84 & 0.57 & $-$14 & 673 & 0.22 & 0.80 & 24 & 0.25 & 1.08  &$132$ & 4.3937   \\  
 &   & 2006 Sep 6 & 0.83 & 0.64 & $-$3 & 289 & 0.51 & 1.60 & 6.5 & 0.62 & 1.74  &$147$ & 4.3938   \\  
 &   & 2008 Aug 25 & 0.76 & 0.52 & $-$17 & 1029 & 0.25 & 0.80 & 11 & 0.28 & 0.88  &$106$ & 4.3939   \\  
 &   & 2010 Sep 27 & 0.83 & 0.60 & $-$1 & 1158 & 0.17 & 0.70 & 27 & 0.18 & 0.57  &$126$ & 4.3940   \\  
 &   & 2010 Oct 15 & 0.79 & 0.57 & $-$20 & 1361 & 0.18 & 0.70 & 19 & 0.20 & 0.68  &$136$ & 4.3941   \\  
 &   & 2013 Aug 12 & 0.80 & 0.50 & $-$14 & 963 & 0.18 & 0.50 & 22 & 0.20 & 1.80  &$132$ & 4.3942   \\  
1727+502 & I Zw 187  & 2011 Oct 3 & 0.97 & 0.61 & $-$28 & 113 & 0.40 & 0.80 & $<$ 1.2 & 0.41 & 1.10  &\n & 4.3943   \\  
 &   & 2012 Mar 4 & 1.01 & 0.80 & $-$26 & 127 & 0.48 & 1.20 & 7.5 & 0.66 & 1.77  &$42$ & 4.3944   \\  
 &   & 2012 Sep 27 & 0.79 & 0.73 & $-$41 & 100 & 0.19 & 0.40 & 1.7 & 0.21 & 0.60  &$21$ & 4.3945   \\  
 &   & 2013 Jan 21 & 0.84 & 0.72 & $-$31 & 106 & 0.24 & 0.55 & 2.0 & 0.31 & 0.75  &$9$ & 4.3946   \\  
 &   & 2013 Jun 2 & 1.01 & 0.69 & $-$12 & 144 & 0.40 & 1.05 & 3.6 & 0.52 & 1.38  &$149$ & 4.3947   \\  
 &   & 2014 Jan 25 & 0.92 & 0.63 & $-$24 & 132 & 0.07 & 0.20 & 1.6 & 0.09 & 0.28  &$31$ & 4.3948   \\  
 &   & 2014 Dec 12 & 0.84 & 0.58 & 6 & 129 & 0.08 & 0.23 & 3.3 & 0.09 & 0.26  &$42$ & 4.3949   \\  
 &   & 2015 Dec 19 & 0.86 & 0.54 & $-$11 & 152 & 0.08 & 0.20 & 3.4 & 0.09 & 0.25  &$43$ & 4.3950   \\  
1730$-$130 & NRAO 530  & 1998 Jan 3\tablenotemark{a} & 1.34 & 0.46 & $-$6 & 4996 & 0.25 & 2.40 & 262 & 0.30 & 3.00  &$57$ & 4.3951   \\  
 &   & 2002 Oct 9 & 1.51 & 0.54 & $-$7 & 5647 & 0.23 & 2.50 & 30 & 0.29 & 1.57  &$72$ & 4.3952   \\  
 &   & 2004 Feb 11 & 1.34 & 0.48 & $-$6 & 4090 & 0.28 & 2.50 & 128 & 0.41 & 0.85  &$28$ & 4.3953   \\  
 &   & 2005 Mar 23 & 1.26 & 0.46 & $-$5 & 3581 & 0.30 & 2.10 & 24 & 0.37 & 1.71  &$80$ & 4.3954   \\  
 &   & 2005 Jul 24 & 1.46 & 0.51 & $-$8 & 3185 & 0.25 & 2.50 & 54 & 0.30 & 1.48  &$83$ & 4.3955   \\  
 &   & 2006 Jul 7 & 1.46 & 0.50 & $-$10 & 2582 & 0.47 & 1.60 & 30 & 0.55 & 1.62  &$90$ & 4.3956   \\  
 &   & 2007 Feb 5 & 1.78 & 0.55 & $-$11 & 2530 & 0.33 & 1.50 & 21 & 0.38 & 1.27  &$126$ & 4.3957   \\  
 &   & 2007 Jun 10 & 1.39 & 0.52 & $-$7 & 2228 & 0.32 & 2.70 & 11 & 0.37 & 1.21  &$38$ & 4.3958   \\  
 &   & 2008 May 1 & 1.40 & 0.50 & $-$7 & 3769 & 0.25 & 1.50 & 56 & 0.30 & 1.42  &$105$ & 4.3959   \\  
 &   & 2008 Jul 17 & 1.44 & 0.50 & $-$7 & 3959 & 0.29 & 1.30 & 16 & 0.31 & 1.49  &$39$ & 4.3960   \\  
 &   & 2008 Oct 3 & 1.49 & 0.55 & $-$7 & 3945 & 0.20 & 1.65 & 92 & 0.22 & 1.24  &$50$ & 4.3961   \\  
 &   & 2009 Feb 25 & 1.38 & 0.52 & $-$7 & 4650 & 0.19 & 0.90 & 118 & 0.20 & 1.19  &$58$ & 4.3962   \\  
 &   & 2009 Jun 25 & 1.41 & 0.49 & $-$7 & 3965 & 0.26 & 1.20 & 141 & 0.28 & 1.37  &$63$ & 4.3963   \\  
 &   & 2009 Dec 10 & 1.38 & 0.51 & $-$7 & 3335 & 0.19 & 1.00 & 70 & 0.21 & 1.18  &$83$ & 4.3964   \\  
 &   & 2010 Aug 27 & 1.30 & 0.48 & $-$6 & 3906 & 0.18 & 2.00 & 69 & 0.20 & 1.03  &$76$ & 4.3965   \\  
 &   & 2010 Nov 13 & 1.46 & 0.50 & $-$6 & 4296 & 0.18 & 1.90 & 104 & 0.19 & 1.16  &$80$ & 4.3966   \\  
 &   & 2011 Feb 27 & 1.28 & 0.49 & $-$2 & 4678 & 0.23 & 2.50 & 34 & 0.25 & 1.30  &$88$ & 4.3967   \\  
 &   & 2011 Jul 24 & 1.49 & 0.60 & 3 & 4800 & 0.24 & 2.30 & 93 & 0.27 & 1.42  &$52$ & 4.3968   \\  
 &   & 2012 Jan 14 & 1.36 & 0.54 & $-$3 & 4431 & 0.20 & 2.00 & 60 & 0.22 & 1.21  &$55$ & 4.3969   \\  
 &   & 2012 Jun 25 & 1.51 & 0.50 & $-$10 & 3963 & 0.15 & 2.00 & 31 & 0.17 & 1.10  &$89$ & 4.3970   \\  
 &   & 2012 Nov 2 & 1.41 & 0.52 & $-$7 & 3879 & 0.18 & 1.00 & 11 & 0.20 & 1.14  &$77$ & 4.3971   \\  
 &   & 2013 Feb 28 & 1.39 & 0.55 & $-$2 & 3991 & 0.20 & 2.50 & 111 & 0.23 & 1.22  &$74$ & 4.3972   \\  
 &   & 2013 Jul 8 & 1.21 & 0.48 & $-$6 & 3630 & 0.28 & 4.00 & 8.7 & 0.27 & 1.84  &$22$ & 4.3973   \\  
 &   & 2014 Jan 25 & 1.63 & 0.55 & $-$11 & 4003 & 0.12 & 4.00 & 101 & 0.14 & 1.23  &$21$ & 4.3974   \\  
 &   & 2014 May 12 & 1.54 & 0.48 & $-$5 & 3540 & 0.11 & 1.20 & 70 & 0.28 & 1.60  &$14$ & 4.3975   \\  
 &   & 2015 Jan 18 & 1.50 & 0.49 & $-$9 & 3350 & 0.11 & 4.50 & 107 & 0.15 & 1.70  &$64$ & 4.3976   \\  
 &   & 2015 Jul 20 & 1.19 & 0.44 & $-$6 & 3115 & 0.11 & 2.00 & 119 & 0.16 & 0.89  &$55$ & 4.3977   \\  
 &   & 2015 Nov 25 & 1.11 & 0.45 & $-$5 & 3892 & 0.10 & 0.90 & 129 & 0.13 & 0.94  &$48$ & 4.3978   \\  
 &   & 2016 Mar 5 & 1.37 & 0.47 & $-$8 & 3658 & 0.10 & 2.00 & 70 & 0.22 & 1.34  &$60$ & 4.3979   \\  
 &   & 2016 Jun 9 & 1.41 & 0.48 & $-$8 & 3804 & 0.10 & 2.50 & 38 & 0.21 & 1.80  &$30$ & 4.3980   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.29 & 0.49 & $-$4 & 3767 & 0.11 & 3.00 & 128 & 0.20 & 1.00  &$62$ & 4.3981   \\  
1732+389 & OT 355  & 1997 Feb 9\tablenotemark{a} & 0.78 & 0.55 & $-$4 & 770 & 0.43 & 0.90 & 17 & 0.47 & 1.39  &$100$ & 4.3982   \\  
 &   & 2004 Sep 10\tablenotemark{a} & 0.91 & 0.60 & 1 & 979 & 0.47 & 0.80 & 25 & 0.55 & 1.13  &$76$ & 4.3983   \\  
 &   & 2009 Dec 26 & 0.86 & 0.54 & $-$18 & 968 & 0.16 & 0.50 & 32 & 0.17 & 0.62  &$169$ & 4.3984   \\  
 &   & 2010 Aug 27 & 0.83 & 0.53 & $-$9 & 918 & 0.17 & 0.50 & 3.5 & 0.19 & 0.54  &$61$ & 4.3985   \\  
 &   & 2010 Nov 20 & 0.89 & 0.57 & $-$4 & 755 & 0.17 & 0.50 & 12 & 0.18 & 0.51  &$139$ & 4.3986   \\  
 &   & 2011 May 26 & 0.89 & 0.57 & $-$17 & 1287 & 0.19 & 0.60 & 28 & 0.21 & 0.61  &$155$ & 4.3987   \\  
 &   & 2011 Aug 15 & 1.09 & 0.63 & 24 & 1075 & 0.55 & 0.90 & 10.0 & 0.27 & 0.90  &$7$ & 4.3988   \\  
 &   & 2012 Feb 6 & 0.88 & 0.57 & $-$11 & 1046 & 0.17 & 0.50 & 13 & 0.17 & 0.52  &$136$ & 4.3989   \\  
1738+476 & OT +465  & 2014 Mar 30 & 1.08 & 0.82 & 41 & 553 & 0.09 & 0.30 & 9.6 & 0.11 & 0.37  &$77$ & 4.3990   \\  
 &   & 2014 Jul 31 & 0.78 & 0.52 & $-$22 & 525 & 0.09 & 0.25 & 4.4 & 0.10 & 0.32  &$134$ & 4.3991   \\  
 &   & 2015 May 8 & 0.76 & 0.58 & $-$27 & 826 & 0.08 & 0.33 & 5.0 & 0.09 & 0.23  &$49$ & 4.3992   \\  
 &   & 2015 Aug 11 & 0.79 & 0.57 & $-$14 & 575 & 0.09 & 0.35 & 9.8 & 0.12 & 0.30  &$36$ & 4.3993   \\  
 &   & 2015 Oct 2 & 0.78 & 0.58 & $-$19 & 676 & 0.08 & 0.28 & 22 & 0.10 & 0.37  &$51$ & 4.3994   \\  
 &   & 2016 Jan 16 & 0.89 & 0.56 & $-$1 & 625 & 0.09 & 0.40 & 29 & 0.12 & 0.50  &$54$ & 4.3995   \\  
 &   & 2016 Jul 16 & 0.79 & 0.57 & $-$27 & 669 & 0.09 & 0.25 & 55 & 0.09 & 0.30  &$52$ & 4.3996   \\  
 &   & 2016 Oct 29 & 0.79 & 0.56 & $-$3 & 655 & 0.08 & 0.24 & 44 & 0.09 & 0.40  &$73$ & 4.3997   \\  
1738+499 & OT 463  & 2009 Aug 19 & 0.79 & 0.56 & $-$9 & 634 & 0.16 & 0.40 & 1.8 & 0.18 & 0.53  &$163$ & 4.3998   \\  
 &   & 2010 Mar 10 & 0.73 & 0.58 & $-$8 & 498 & 0.18 & 0.50 & 13 & 0.19 & 0.54  &$118$ & 4.3999   \\  
 &   & 2010 Aug 6 & 0.82 & 0.52 & $-$7 & 593 & 0.17 & 0.50 & 2.6 & 0.19 & 0.55  &$44$ & 4.4000   \\  
 &   & 2011 Mar 5 & 1.11 & 0.71 & 26 & 724 & 0.17 & 0.60 & 20 & 0.19 & 0.52  &$86$ & 4.4001   \\  
 &   & 2011 Aug 26 & 1.01 & 0.70 & 3 & 663 & 0.19 & 0.60 & 42 & 0.21 & 0.65  &$60$ & 4.4002   \\  
1739+522 & 4C +51.37  & 2000 Jan 2\tablenotemark{a} & 0.85 & 0.54 & $-$23 & 626 & 0.25 & 1.00 & 3.1 & 0.32 & 0.92  &$64$ & 4.4003   \\  
 &   & 2000 May 8\tablenotemark{a} & 0.94 & 0.53 & $-$4 & 1236 & 0.26 & 0.90 & 19 & 0.28 & 0.86  &$45$ & 4.4004   \\  
 &   & 2003 Mar 29 & 0.87 & 0.57 & 18 & 1367 & 0.23 & 1.30 & 36 & 0.27 & 0.83  &$168$ & 4.4005   \\  
 &   & 2004 Oct 18 & 0.76 & 0.56 & $-$4 & 1484 & 0.27 & 1.40 & 15 & 0.31 & 0.99  &$0$ & 4.4006   \\  
 &   & 2005 May 26 & 0.71 & 0.55 & $-$14 & 1094 & 0.27 & 1.10 & 19 & 0.34 & 1.13  &$141$ & 4.4007   \\  
 &   & 2005 Sep 23 & 0.73 & 0.58 & $-$4 & 1154 & 0.24 & 1.10 & 13 & 0.30 & 0.97  &$74$ & 4.4008   \\  
 &   & 2005 Nov 7 & 0.80 & 0.61 & $-$8 & 1397 & 0.23 & 1.20 & 19 & 0.26 & 0.84  &$50$ & 4.4009   \\  
 &   & 2006 Aug 9 & 0.69 & 0.57 & $-$19 & 1569 & 0.47 & 1.80 & 30 & 0.53 & 1.60  &$93$ & 4.4010   \\  
 &   & 2007 Mar 2 & 0.79 & 0.63 & $-$16 & 1366 & 0.33 & 1.40 & 47 & 0.37 & 1.08  &$17$ & 4.4011   \\  
 &   & 2007 Aug 24 & 0.79 & 0.59 & $-$8 & 1117 & 0.27 & 1.40 & 49 & 0.30 & 1.45  &$160$ & 4.4012   \\  
 &   & 2008 Aug 25 & 0.69 & 0.54 & $-$21 & 945 & 0.25 & 0.70 & 6.4 & 0.27 & 0.84  &$27$ & 4.4013   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 0.85 & 0.54 & $-$21 & 1471 & 0.35 & 1.10 & 62 & 0.37 & 1.14  &$170$ & 4.4014   \\  
1741+196 & S3 1741+19  & 2014 Mar 30 & 1.43 & 0.77 & 29 & 156 & 0.09 & 0.30 & 4.8 & 0.10 & 0.32  &$63$ & 4.4015   \\  
 &   & 2014 Sep 1 & 1.09 & 0.50 & $-$7 & 145 & 0.09 & 0.27 & 4.9 & 0.10 & 0.30  &$64$ & 4.4016   \\  
 &   & 2015 May 18 & 1.06 & 0.54 & $-$7 & 145 & 0.08 & 0.21 & 3.2 & 0.08 & 0.26  &$77$ & 4.4017   \\  
 &   & 2015 Aug 11 & 1.01 & 0.57 & $-$6 & 137 & 0.09 & 0.29 & 2.8 & 0.12 & 0.30  &$66$ & 4.4018   \\  
 &   & 2016 Jan 22 & 1.11 & 0.54 & $-$13 & 164 & 0.08 & 0.20 & 5.1 & 0.09 & 0.27  &$68$ & 4.4019   \\  
1741$-$038 & PKS 1741$-$03  & 2003 Mar 1 & 1.14 & 0.46 & $-$6 & 7010 & 0.26 & 5.00 & 41 & 0.33 & 1.90  &$118$ & 4.4020   \\  
 &   & 2004 Aug 9 & 1.30 & 0.53 & $-$4 & 6938 & 0.26 & 4.00 & 145 & 0.31 & 5.79  &$163$ & 4.4021   \\  
 &   & 2005 May 13 & 1.56 & 0.54 & $-$12 & 6578 & 0.28 & 2.50 & 178 & 0.33 & 1.87  &$104$ & 4.4022   \\  
 &   & 2005 Oct 29 & 1.37 & 0.54 & $-$7 & 6246 & 0.24 & 5.00 & 28 & 0.32 & 1.48  &$115$ & 4.4023   \\  
 &   & 2006 Dec 1 & 1.27 & 0.56 & $-$3 & 4802 & 0.58 & 3.50 & 95 & 0.75 & 2.86  &$143$ & 4.4024   \\  
 &   & 2007 Jul 3 & 1.38 & 0.52 & $-$8 & 5398 & 0.24 & 3.50 & 99 & 0.27 & 1.69  &$136$ & 4.4025   \\  
 &   & 2008 Nov 19 & 1.37 & 0.54 & $-$8 & 3259 & 0.16 & 3.00 & 77 & 0.18 & 1.02  &$156$ & 4.4026   \\  
1742$-$078 & TXS 1742$-$078  & 2014 May 12 & 1.45 & 0.47 & $-$6 & 1377 & 0.09 & 0.55 & 30 & 0.14 & 0.71  &$165$ & 4.4027   \\  
 &   & 2014 Nov 17 & 1.31 & 0.54 & $-$4 & 1199 & 0.12 & 1.30 & 14 & 0.13 & 0.40  &$6$ & 4.4028   \\  
 &   & 2015 Jun 16 & 1.30 & 0.52 & $-$3 & 1169 & 0.10 & 0.40 & 41 & 0.13 & 0.50  &$11$ & 4.4029   \\  
 &   & 2015 Sep 6 & 1.36 & 0.53 & $-$4 & 1098 & 0.09 & 0.50 & 52 & 0.11 & 0.55  &$7$ & 4.4030   \\  
 &   & 2015 Nov 25 & 1.19 & 0.48 & $-$5 & 1202 & 0.09 & 0.41 & 73 & 0.12 & 0.90  &$179$ & 4.4031   \\  
 &   & 2016 May 23 & 1.31 & 0.49 & $-$7 & 1053 & 0.09 & 0.60 & 32 & 0.09 & 0.51  &$177$ & 4.4032   \\  
 &   & 2016 Sep 17 & 1.39 & 0.53 & $-$7 & 972 & 0.08 & 0.48 & 20 & 0.12 & 0.48  &$2$ & 4.4033   \\  
1749+096 & OT 081  & 1996 Jan 19\tablenotemark{a} & 1.16 & 0.50 & 5 & 2758 & 0.51 & 1.70 & 40 & 0.73 & 2.14  &$107$ & 4.4034   \\  
 &   & 1996 Mar 22\tablenotemark{a} & 1.11 & 0.48 & $-$4 & 1078 & 0.36 & 1.20 & 37 & 0.39 & 1.26  &$110$ & 4.4035   \\  
 &   & 1996 May 27\tablenotemark{a} & 1.22 & 0.54 & 4 & 802 & 0.41 & 1.60 & 5.0 & 0.44 & 1.55  &$63$ & 4.4036   \\  
 &   & 1996 Jul 27\tablenotemark{a} & 1.20 & 0.49 & $-$2 & 834 & 0.36 & 1.10 & 6.1 & 0.35 & 1.37  &$88$ & 4.4037   \\  
 &   & 1996 Sep 27\tablenotemark{a} & 1.26 & 0.48 & $-$10 & 884 & 0.40 & 1.45 & 10 & 0.39 & 1.29  &$157$ & 4.4038   \\  
 &   & 1997 Feb 9\tablenotemark{a} & 1.07 & 0.53 & $-$1 & 3253 & 0.52 & 2.75 & 53 & 0.52 & 1.80  &$84$ & 4.4039   \\  
 &   & 1999 Jul 24\tablenotemark{a} & 1.58 & 0.53 & $-$18 & 3740 & 0.47 & 2.40 & 235 & 0.54 & 2.05  &$145$ & 4.4040   \\  
 &   & 1999 Oct 16\tablenotemark{a} & 1.54 & 0.55 & $-$11 & 3349 & 0.43 & 3.00 & 343 & 0.47 & 1.69  &$151$ & 4.4041   \\  
 &   & 1999 Dec 23\tablenotemark{a} & 1.20 & 0.51 & $-$11 & 2602 & 0.48 & 3.30 & 232 & 0.73 & 3.80  &$154$ & 4.4042   \\  
 &   & 1999 Dec 27\tablenotemark{a} & 1.32 & 0.57 & $-$13 & 2471 & 0.48 & 1.80 & 279 & 0.56 & 1.47  &$163$ & 4.4043   \\  
 &   & 2001 Jun 30\tablenotemark{a} & 1.28 & 0.49 & $-$9 & 2893 & 0.44 & 1.80 & 163 & 0.49 & 1.61  &$158$ & 4.4044   \\  
 &   & 2001 Aug 6\tablenotemark{a} & 1.37 & 0.52 & $-$17 & 2538 & 0.61 & 2.80 & 56 & 0.96 & 2.25  &$171$ & 4.4045   \\  
 &   & 2001 Nov 2\tablenotemark{a} & 1.29 & 0.56 & $-$5 & 5815 & 0.51 & 2.70 & 176 & 0.69 & 2.19  &$117$ & 4.4046   \\  
 &   & 2002 Jan 7\tablenotemark{a} & 1.32 & 0.56 & $-$7 & 5191 & 0.49 & 1.80 & 212 & 0.55 & 2.17  &$101$ & 4.4047   \\  
 &   & 2002 May 31 & 1.29 & 0.56 & $-$11 & 3417 & 0.21 & 1.10 & 66 & 0.27 & 0.99  &$177$ & 4.4048   \\  
 &   & 2003 Feb 5 & 1.16 & 0.52 & $-$5 & 3771 & 0.26 & 1.10 & 37 & 0.31 & 1.03  &$24$ & 4.4049   \\  
 &   & 2003 Oct 27\tablenotemark{a} & 1.32 & 0.52 & $-$13 & 6137 & 0.62 & 1.30 & 72 & 0.87 & 4.33  &$62$ & 4.4050   \\  
 &   & 2004 Jun 11 & 1.16 & 0.53 & $-$9 & 6017 & 0.27 & 1.40 & 103 & 0.44 & 1.53  &$82$ & 4.4051   \\  
 &   & 2005 Jun 3 & 1.20 & 0.52 & $-$7 & 2599 & 0.24 & 1.20 & 48 & 0.30 & 1.01  &$178$ & 4.4052   \\  
 &   & 2005 Jul 14\tablenotemark{a} & 1.34 & 0.48 & $-$13 & 2898 & 0.44 & 2.20 & 17 & 0.48 & 1.23  &$15$ & 4.4053   \\  
 &   & 2005 Sep 1\tablenotemark{a} & 1.48 & 0.49 & $-$17 & 2845 & 0.43 & 1.90 & 34 & 0.79 & 3.39  &$41$ & 4.4054   \\  
 &   & 2005 Sep 16 & 1.21 & 0.56 & $-$7 & 2408 & 0.23 & 1.20 & 72 & 0.27 & 1.10  &$28$ & 4.4055   \\  
 &   & 2006 Jun 15 & 1.22 & 0.57 & $-$7 & 4585 & 0.42 & 1.60 & 38 & 0.51 & 1.60  &$96$ & 4.4056   \\  
 &   & 2006 Jul 14\tablenotemark{a} & 1.27 & 0.49 & $-$10 & 5375 & 0.53 & 2.40 & 154 & 0.72 & 2.48  &$134$ & 4.4057   \\  
 &   & 2007 Mar 2 & 1.21 & 0.56 & $-$7 & 6101 & 0.32 & 2.00 & 126 & 0.37 & 1.65  &$88$ & 4.4058   \\  
 &   & 2007 Aug 24 & 1.14 & 0.54 & $-$8 & 6960 & 0.33 & 2.00 & 283 & 0.38 & 2.84  &$161$ & 4.4059   \\  
 &   & 2008 Jul 30 & 1.16 & 0.51 & $-$8 & 4471 & 0.25 & 1.60 & 33 & 0.28 & 1.29  &$15$ & 4.4060   \\  
 &   & 2009 Jan 7 & 1.25 & 0.57 & $-$5 & 7087 & 0.18 & 3.70 & 280 & 0.22 & 2.00  &$42$ & 4.4061   \\  
 &   & 2009 Jun 3 & 1.19 & 0.55 & $-$9 & 4198 & 0.18 & 1.20 & 166 & 0.21 & 0.90  &$8$ & 4.4062   \\  
 &   & 2009 Dec 17 & 1.28 & 0.49 & $-$10 & 3942 & 0.21 & 2.40 & 116 & 0.22 & 0.83  &$36$ & 4.4063   \\  
 &   & 2010 Sep 29 & 1.20 & 0.47 & $-$5 & 2366 & 0.18 & 0.90 & 46 & 0.21 & 1.26  &$66$ & 4.4064   \\  
 &   & 2010 Dec 24 & 1.26 & 0.47 & $-$7 & 5207 & 0.19 & 1.30 & 58 & 0.23 & 1.10  &$102$ & 4.4065   \\  
 &   & 2011 Apr 11 & 1.09 & 0.47 & $-$5 & 5269 & 0.20 & 2.60 & 71 & 0.23 & 2.12  &$121$ & 4.4066   \\  
 &   & 2012 Jan 14 & 1.21 & 0.53 & $-$2 & 2691 & 0.17 & 0.85 & 47 & 0.19 & 0.69  &$135$ & 4.4067   \\  
 &   & 2012 Nov 21 & 1.24 & 0.53 & $-$8 & 3444 & 0.16 & 0.80 & 97 & 0.19 & 0.98  &$129$ & 4.4068   \\  
 &   & 2013 Feb 10 & 1.11 & 0.53 & $-$5 & 3018 & 0.17 & 1.00 & 181 & 0.19 & 0.90  &$137$ & 4.4069   \\  
 &   & 2013 Jul 30 & 1.11 & 0.48 & $-$3 & 3780 & 0.21 & 1.35 & 87 & 0.23 & 1.61  &$54$ & 4.4070   \\  
 &   & 2013 Dec 15 & 1.20 & 0.58 & $-$2 & 3116 & 0.09 & 0.80 & 200 & 0.20 & 0.78  &$155$ & 4.4071   \\  
 &   & 2015 Jan 18 & 1.41 & 0.52 & $-$7 & 4156 & 0.11 & 4.55 & 282 & 0.21 & 2.77  &$169$ & 4.4072   \\  
 &   & 2016 Sep 17 & 1.23 & 0.53 & $-$10 & 3299 & 0.09 & 0.52 & 92 & 0.36 & 2.11  &$22$ & 4.4073   \\  
1749+701 & S4 1749+70  & 1997 Feb 9\tablenotemark{a} & 0.74 & 0.64 & $-$82 & 563 & 0.39 & 0.95 & 22 & 0.43 & 1.15  &$136$ & 4.4074   \\  
 &   & 1997 Nov 11\tablenotemark{a} & 1.27 & 0.48 & $-$9 & 591 & 0.19 & 0.60 & 16 & 0.20 & 0.60  &$165$ & 4.4075   \\  
 &   & 2006 Apr 5 & 1.10 & 0.61 & $-$70 & 316 & 0.63 & 1.60 & 16 & 0.91 & 2.54  &$105$ & 4.4076   \\  
 &   & 2007 Jun 3 & 0.68 & 0.65 & $-$72 & 397 & 0.44 & 1.60 & 20 & 0.51 & 1.41  &$98$ & 4.4077   \\  
 &   & 2007 Aug 16 & 0.70 & 0.62 & $-$47 & 513 & 0.23 & 0.90 & 21 & 0.27 & 0.81  &$95$ & 4.4078   \\  
 &   & 2008 Nov 26 & 0.69 & 0.61 & $-$19 & 500 & 0.14 & 0.45 & 21 & 0.16 & 0.48  &$82$ & 4.4079   \\  
 &   & 2009 May 28 & 0.69 & 0.66 & $-$67 & 451 & 0.17 & 0.45 & 26 & 0.19 & 0.58  &$87$ & 4.4080   \\  
 &   & 2009 Oct 27 & 0.71 & 0.68 & $-$15 & 400 & 0.16 & 0.40 & 17 & 0.17 & 0.53  &$79$ & 4.4081   \\  
 &   & 2010 Aug 27 & 0.64 & 0.63 & $-$19 & 655 & 0.19 & 0.40 & 39 & 0.20 & 0.61  &$89$ & 4.4082   \\  
 &   & 2011 Feb 20 & 0.65 & 0.59 & $-$31 & 728 & 0.18 & 0.40 & 41 & 0.19 & 0.62  &$103$ & 4.4083   \\  
 &   & 2011 Mar 5 & 0.94 & 0.77 & 58 & 783 & 0.18 & 0.50 & 42 & 0.20 & 0.58  &$97$ & 4.4084   \\  
 &   & 2011 Jun 24 & 0.74 & 0.67 & 50 & 686 & 0.18 & 0.55 & 47 & 0.19 & 0.60  &$99$ & 4.4085   \\  
 &   & 2012 Mar 4 & 0.71 & 0.64 & 28 & 795 & 0.16 & 0.40 & 59 & 0.25 & 0.60  &$113$ & 4.4086   \\  
1751+288 & B2 1751+28  & 2002 Jun 15 & 1.01 & 0.48 & $-$13 & 1827 & 0.24 & 1.00 & 12 & 0.30 & 0.97  &$162$ & 4.4087   \\  
 &   & 2003 May 9 & 0.95 & 0.59 & $-$9 & 2000 & 0.25 & 1.20 & 17 & 0.28 & 0.90  &$22$ & 4.4088   \\  
 &   & 2005 Jan 6 & 1.10 & 0.47 & 0 & 1647 & 0.40 & 2.10 & 21 & 0.52 & 1.50  &$52$ & 4.4089   \\  
 &   & 2005 Jun 15 & 0.99 & 0.54 & $-$10 & 1631 & 0.22 & 1.10 & 29 & 0.25 & 0.92  &$36$ & 4.4090   \\  
 &   & 2006 Oct 6 & 0.94 & 0.55 & $-$10 & 1687 & 0.42 & 1.70 & 19 & 0.48 & 1.43  &$154$ & 4.4091   \\  
 &   & 2009 Jun 25 & 1.01 & 0.51 & $-$14 & 1478 & 0.22 & 1.10 & 12 & 0.22 & 0.72  &$17$ & 4.4092   \\  
 &   & 2011 Aug 26 & 1.09 & 0.67 & $-$4 & 1057 & 0.18 & 0.70 & 19 & 0.21 & 0.64  &$115$ & 4.4093   \\  
1754+155 & 87GB 175437.6+153548  & 2016 Sep 26\tablenotemark{a} & 1.08 & 0.52 & $-$6 & 310 & 0.09 & 0.22 & 19 & 0.11 & 0.25  &$57$ & 4.4094   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.13 & 0.54 & $-$11 & 297 & 0.09 & 0.27 & 20 & 0.11 & 0.27  &$63$ & 4.4095   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.28 & 0.67 & 14 & 266 & 0.09 & 0.27 & 20 & 0.11 & 0.34  &$76$ & 4.4096   \\  
1758+388 & B3 1758+388B  & 2003 May 9 & 0.85 & 0.59 & $-$10 & 1384 & 0.23 & 1.10 & 22 & 0.25 & 0.82  &$32$ & 4.4097   \\  
 &   & 2004 Dec 2 & 0.87 & 0.57 & $-$14 & 1070 & 0.21 & 0.80 & 34 & 0.24 & 0.81  &$31$ & 4.4098   \\  
 &   & 2005 Jun 3 & 0.87 & 0.57 & $-$3 & 1064 & 0.22 & 1.00 & 23 & 0.25 & 0.89  &$38$ & 4.4099   \\  
 &   & 2005 Dec 22 & 0.89 & 0.65 & 8 & 1109 & 0.24 & 0.90 & 23 & 0.27 & 0.81  &$42$ & 4.4100   \\  
 &   & 2006 Nov 10 & 0.89 & 0.54 & $-$14 & 1139 & 0.41 & 1.40 & 18 & 0.44 & 1.35  &$47$ & 4.4101   \\  
 &   & 2008 Jun 25 & 0.83 & 0.52 & $-$15 & 1120 & 0.22 & 0.90 & 28 & 0.23 & 0.76  &$43$ & 4.4102   \\  
 &   & 2009 May 2 & 0.82 & 0.53 & $-$12 & 1205 & 0.18 & 0.70 & 20 & 0.19 & 0.60  &$36$ & 4.4103   \\  
 &   & 2011 Jul 15 & 0.92 & 0.55 & $-$11 & 908 & 0.16 & 0.60 & 14 & 0.19 & 0.64  &$53$ & 4.4104   \\  
1800+440 & S4 1800+44  & 2003 Mar 29 & 0.89 & 0.56 & 4 & 1165 & 0.25 & 0.70 & 10 & 0.29 & 0.86  &$49$ & 4.4105   \\  
 &   & 2004 Aug 9 & 0.92 & 0.62 & 1 & 1300 & 0.23 & 0.80 & 22 & 0.28 & 0.91  &$122$ & 4.4106   \\  
 &   & 2004 Dec 2 & 0.85 & 0.57 & $-$17 & 760 & 0.20 & 0.70 & 19 & 0.24 & 0.78  &$110$ & 4.4107   \\  
 &   & 2005 Mar 5 & 0.81 & 0.50 & $-$10 & 656 & 0.27 & 1.00 & 25 & 0.35 & 1.05  &$114$ & 4.4108   \\  
 &   & 2006 Apr 28 & 0.76 & 0.55 & $-$18 & 1379 & 0.47 & 1.60 & 39 & 0.55 & 1.50  &$101$ & 4.4109   \\  
 &   & 2007 Mar 28 & 0.88 & 0.57 & $-$13 & 1735 & 0.31 & 1.00 & 20 & 0.34 & 1.04  &$30$ & 4.4110   \\  
 &   & 2008 Aug 25 & 0.77 & 0.54 & $-$14 & 1317 & 0.24 & 0.90 & 43 & 0.26 & 0.82  &$41$ & 4.4111   \\  
 &   & 2009 Dec 17 & 0.80 & 0.53 & $-$14 & 872 & 0.16 & 0.50 & 22 & 0.18 & 0.55  &$134$ & 4.4112   \\  
 &   & 2011 Mar 5 & 1.18 & 0.74 & 30 & 506 & 0.17 & 0.50 & 8.7 & 0.19 & 0.53  &$5$ & 4.4113   \\  
 &   & 2012 Aug 3 & 0.85 & 0.60 & $-$1 & 640 & 0.10 & 0.25 & 27 & 0.11 & 0.36  &$122$ & 4.4114   \\  
 &   & 2012 Nov 21 & 0.86 & 0.57 & $-$4 & 928 & 0.17 & 0.50 & 20 & 0.18 & 0.50  &$126$ & 4.4115   \\  
 &   & 2013 May 5 & 0.85 & 0.68 & $-$8 & 841 & 0.17 & 0.50 & 15 & 0.19 & 0.61  &$104$ & 4.4116   \\  
 &   & 2013 Aug 20 & 0.78 & 0.44 & $-$11 & 779 & 0.26 & 0.70 & 18 & 0.28 & 0.83  &$122$ & 4.4117   \\  
1803+784 & S5 1803+784  & 1997 Apr 6\tablenotemark{a} & 0.71 & 0.58 & $-$54 & 2091 & 0.37 & 0.70 & 71 & 0.44 & 1.01  &$133$ & 4.4118   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 0.85 & 0.55 & 15 & 2449 & 0.37 & 1.10 & 126 & 0.40 & 1.21  &$118$ & 4.4119   \\  
 &   & 2003 Feb 5 & 0.66 & 0.65 & 38 & 1906 & 0.26 & 1.10 & 84 & 0.30 & 0.75  &$100$ & 4.4120   \\  
 &   & 2004 Apr 10 & 0.69 & 0.64 & 76 & 1725 & 0.28 & 1.10 & 63 & 0.34 & 0.94  &$88$ & 4.4121   \\  
 &   & 2005 Apr 21 & 0.71 & 0.67 & $-$35 & 1417 & 0.24 & 1.30 & 85 & 0.29 & 0.93  &$93$ & 4.4122   \\  
 &   & 2005 Sep 5 & 0.64 & 0.62 & 59 & 1984 & 0.24 & 0.90 & 106 & 0.28 & 0.99  &$90$ & 4.4123   \\  
 &   & 2005 Nov 7 & 0.65 & 0.64 & $-$6 & 1961 & 0.23 & 1.00 & 116 & 0.27 & 0.84  &$100$ & 4.4124   \\  
 &   & 2006 Sep 6 & 0.69 & 0.64 & 78 & 1974 & 0.48 & 1.40 & 74 & 0.56 & 1.52  &$88$ & 4.4125   \\  
 &   & 2007 Feb 5 & 0.72 & 0.69 & $-$9 & 2146 & 0.30 & 1.00 & 100 & 0.35 & 1.05  &$93$ & 4.4126   \\  
 &   & 2007 Aug 16 & 0.68 & 0.62 & $-$31 & 2576 & 0.23 & 1.60 & 57 & 0.25 & 0.80  &$101$ & 4.4127   \\  
 &   & 2008 Aug 25 & 0.61 & 0.58 & $-$17 & 3108 & 0.25 & 1.90 & 77 & 0.28 & 0.96  &$92$ & 4.4128   \\  
 &   & 2008 Dec 5\tablenotemark{a} & 0.73 & 0.50 & 11 & 2369 & 0.39 & 1.20 & 150 & 0.49 & 1.10  &$91$ & 4.4129   \\  
 &   & 2009 Mar 25 & 0.72 & 0.64 & 16 & 2395 & 0.19 & 0.80 & 85 & 0.21 & 0.63  &$90$ & 4.4130   \\  
 &   & 2009 Oct 27 & 0.67 & 0.63 & $-$2 & 2401 & 0.18 & 0.70 & 75 & 0.19 & 0.60  &$76$ & 4.4131   \\  
 &   & 2010 Feb 11 & 0.70 & 0.63 & 43 & 2715 & 0.21 & 0.80 & 138 & 0.24 & 0.73  &$88$ & 4.4132   \\  
 &   & 2011 Mar 5 & 0.83 & 0.76 & 54 & 3238 & 0.19 & 1.10 & 171 & 0.21 & 0.73  &$84$ & 4.4133   \\  
 &   & 2011 May 26 & 0.67 & 0.60 & $-$29 & 2744 & 0.19 & 0.90 & 68 & 0.21 & 0.66  &$60$ & 4.4134   \\  
 &   & 2011 Dec 29 & 0.73 & 0.66 & 20 & 2718 & 0.22 & 1.80 & 34 & 0.24 & 0.76  &$102$ & 4.4135   \\  
 &   & 2012 Mar 4 & 0.71 & 0.69 & 45 & 2468 & 0.17 & 0.50 & 121 & 0.19 & 0.63  &$105$ & 4.4136   \\  
 &   & 2012 May 24 & 0.69 & 0.61 & $-$5 & 2952 & 0.22 & 0.70 & 89 & 0.22 & 0.73  &$93$ & 4.4137   \\  
 &   & 2012 Nov 28 & 0.65 & 0.62 & $-$38 & 2087 & 0.16 & 0.50 & 107 & 0.18 & 0.61  &$96$ & 4.4138   \\  
1807+698 & 3C 371  & 1997 Feb 9\tablenotemark{a} & 0.75 & 0.64 & 88 & 1074 & 0.35 & 1.20 & 25 & 0.39 & 1.22  &$132$ & 4.4139   \\  
 &   & 2000 Jun 29\tablenotemark{a} & 0.77 & 0.54 & 5 & 1058 & 0.37 & 1.20 & 3.2 & 0.40 & 1.13  &$116$ & 4.4140   \\  
 &   & 2001 Mar 23\tablenotemark{a} & 0.89 & 0.62 & 26 & 1188 & 0.30 & 1.50 & 2.3 & 0.36 & 1.07  &$134$ & 4.4141   \\  
 &   & 2002 Nov 2\tablenotemark{a} & 0.74 & 0.61 & $-$34 & 1605 & 0.26 & 1.00 & 21 & 0.29 & 0.83  &$145$ & 4.4142   \\  
 &   & 2006 Feb 12 & 0.89 & 0.69 & 63 & 1136 & 0.42 & 1.40 & 9.6 & 0.47 & 1.37  &$133$ & 4.4143   \\  
 &   & 2007 Mar 2 & 0.73 & 0.66 & $-$60 & 1236 & 0.32 & 1.20 & 11 & 0.36 & 1.04  &$96$ & 4.4144   \\  
 &   & 2007 Jul 3 & 0.68 & 0.64 & 2 & 1322 & 0.22 & 0.80 & 2.0 & 0.25 & 0.71  &$111$ & 4.4145   \\  
 &   & 2008 May 30 & 0.69 & 0.60 & $-$79 & 1312 & 0.21 & 0.90 & 10 & 0.23 & 0.66  &$108$ & 4.4146   \\  
 &   & 2009 May 28 & 0.69 & 0.65 & $-$68 & 1373 & 0.18 & 0.80 & 18 & 0.20 & 0.64  &$108$ & 4.4147   \\  
 &   & 2009 Jun 15 & 0.67 & 0.65 & 64 & 1388 & 0.18 & 0.70 & 20 & 0.19 & 0.56  &$106$ & 4.4148   \\  
 &   & 2009 Jul 5 & 0.68 & 0.62 & $-$7 & 1371 & 0.18 & 0.70 & 14 & 0.19 & 0.55  &$112$ & 4.4149   \\  
 &   & 2010 Jan 16 & 0.76 & 0.72 & 65 & 1314 & 0.18 & 0.80 & 17 & 0.21 & 0.60  &$114$ & 4.4150   \\  
 &   & 2011 Feb 20 & 0.65 & 0.59 & $-$27 & 1289 & 0.17 & 0.70 & 4.7 & 0.19 & 0.54  &$179$ & 4.4151   \\  
 &   & 2011 Dec 12 & 0.70 & 0.65 & 1 & 1424 & 0.25 & 0.90 & 12 & 0.27 & 0.79  &$99$ & 4.4152   \\  
1811+062 & TXS 1811+062  & 2013 Dec 15 & 1.22 & 0.57 & $-$1 & 315 & 0.08 & 0.20 & 14 & 0.09 & 0.28  &$41$ & 4.4153   \\  
 &   & 2014 Feb 14 & 1.21 & 0.54 & $-$6 & 360 & 0.07 & 0.20 & 30 & 0.08 & 0.28  &$56$ & 4.4154   \\  
 &   & 2014 Sep 1 & 1.18 & 0.51 & $-$5 & 271 & 0.10 & 0.30 & 8.3 & 0.11 & 0.30  &$58$ & 4.4155   \\  
 &   & 2015 Jul 20 & 1.11 & 0.47 & $-$5 & 329 & 0.10 & 0.28 & 2.3 & 0.12 & 0.33  &$98$ & 4.4156   \\  
 &   & 2016 Jan 16 & 1.36 & 0.51 & $-$4 & 436 & 0.10 & 0.45 & 7.4 & 0.13 & 0.38  &$112$ & 4.4157   \\  
 &   & 2016 Dec 26 & 1.46 & 0.68 & 9 & 119 & 0.10 & 0.29 & 1.7 & 0.11 & 0.33  &$57$ & 4.4158   \\  
1823+568 & 4C +56.27  & 1997 Aug 10\tablenotemark{a} & 0.83 & 0.50 & 14 & 2038 & 0.43 & 1.90 & 186 & 0.52 & 1.44  &$15$ & 4.4159   \\  
 &   & 1999 Jul 28\tablenotemark{a} & 0.90 & 0.57 & $-$2 & 949 & 0.78 & 2.30 & 86 & 0.88 & 2.50  &$26$ & 4.4160   \\  
 &   & 1999 Dec 27\tablenotemark{a} & 0.76 & 0.56 & 1 & 980 & 0.41 & 1.20 & 82 & 0.48 & 0.99  &$34$ & 4.4161   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 0.90 & 0.54 & 0 & 955 & 0.35 & 1.10 & 84 & 0.40 & 1.10  &$25$ & 4.4162   \\  
 &   & 2001 Aug 6\tablenotemark{a} & 0.76 & 0.53 & $-$24 & 1433 & 0.50 & 1.50 & 89 & 0.69 & 1.46  &$19$ & 4.4163   \\  
 &   & 2002 Dec 13\tablenotemark{a} & 0.69 & 0.65 & $-$21 & 1412 & 0.65 & 1.90 & 143 & 0.74 & 1.64  &$25$ & 4.4164   \\  
 &   & 2003 May 9 & 0.73 & 0.62 & $-$7 & 1583 & 0.23 & 0.80 & 147 & 0.27 & 1.09  &$27$ & 4.4165   \\  
 &   & 2003 Aug 23\tablenotemark{a} & 0.65 & 0.60 & 9 & 1484 & 0.59 & 1.50 & 109 & 0.74 & 1.55  &$25$ & 4.4166   \\  
 &   & 2003 Oct 27\tablenotemark{a} & 0.76 & 0.56 & $-$23 & 1616 & 0.43 & 0.80 & 55 & 0.57 & 1.37  &$27$ & 4.4167   \\  
 &   & 2004 May 29\tablenotemark{a} & 0.69 & 0.62 & 2 & 1511 & 0.60 & 1.50 & 95 & 0.74 & 1.40  &$25$ & 4.4168   \\  
 &   & 2004 Oct 18 & 0.73 & 0.58 & 5 & 1454 & 0.29 & 1.20 & 112 & 0.31 & 1.06  &$24$ & 4.4169   \\  
 &   & 2005 May 26 & 0.68 & 0.55 & $-$6 & 1718 & 0.27 & 1.10 & 151 & 0.35 & 1.07  &$15$ & 4.4170   \\  
 &   & 2005 Sep 23 & 0.70 & 0.59 & 3 & 1409 & 0.25 & 1.10 & 109 & 0.30 & 0.95  &$13$ & 4.4171   \\  
 &   & 2005 Dec 22 & 0.74 & 0.64 & 22 & 1254 & 0.22 & 1.00 & 94 & 0.26 & 0.84  &$22$ & 4.4172   \\  
 &   & 2006 Jul 7 & 0.69 & 0.60 & $-$11 & 1252 & 0.45 & 1.60 & 103 & 0.51 & 1.44  &$27$ & 4.4173   \\  
 &   & 2007 Mar 2 & 0.75 & 0.66 & $-$51 & 968 & 0.32 & 1.20 & 74 & 0.36 & 1.08  &$19$ & 4.4174   \\  
 &   & 2007 Jun 10 & 0.73 & 0.61 & $-$21 & 985 & 0.30 & 1.40 & 67 & 0.34 & 0.95  &$26$ & 4.4175   \\  
 &   & 2007 Sep 6 & 0.82 & 0.56 & $-$4 & 1026 & 0.25 & 1.20 & 89 & 0.28 & 0.82  &$30$ & 4.4176   \\  
 &   & 2008 May 1 & 0.72 & 0.57 & $-$18 & 1319 & 0.22 & 0.80 & 89 & 0.25 & 0.72  &$20$ & 4.4177   \\  
 &   & 2008 Jul 30 & 0.69 & 0.59 & $-$19 & 1422 & 0.21 & 0.70 & 111 & 0.24 & 0.73  &$24$ & 4.4178   \\  
 &   & 2008 Nov 26 & 0.77 & 0.56 & $-$19 & 1416 & 0.14 & 0.50 & 117 & 0.15 & 0.46  &$13$ & 4.4179   \\  
 &   & 2009 May 28 & 0.78 & 0.59 & $-$14 & 1597 & 0.17 & 0.60 & 131 & 0.19 & 0.57  &$20$ & 4.4180   \\  
 &   & 2010 Feb 11 & 0.82 & 0.59 & $-$2 & 1659 & 0.21 & 0.80 & 127 & 0.23 & 0.69  &$26$ & 4.4181   \\  
 &   & 2010 Oct 25 & 0.80 & 0.57 & $-$3 & 1247 & 0.17 & 0.60 & 108 & 0.19 & 0.55  &$17$ & 4.4182   \\  
 &   & 2011 Jun 6 & 0.89 & 0.60 & $-$21 & 1350 & 0.19 & 0.60 & 122 & 0.21 & 0.63  &$11$ & 4.4183   \\  
 &   & 2012 Mar 27 & 0.75 & 0.57 & 0 & 1541 & 0.16 & 0.50 & 120 & 0.18 & 0.54  &$5$ & 4.4184   \\  
1827+062 & TXS 1827+062  & 2009 Oct 27 & 1.31 & 0.55 & $-$10 & 724 & 0.18 & 0.50 & 6.8 & 0.19 & 0.57  &$62$ & 4.4185   \\  
 &   & 2010 Jun 19 & 1.46 & 0.55 & $-$13 & 802 & 0.18 & 0.60 & 19 & 0.20 & 0.60  &$56$ & 4.4186   \\  
 &   & 2010 Nov 29 & 1.26 & 0.50 & $-$8 & 741 & 0.16 & 0.50 & 25 & 0.17 & 0.51  &$96$ & 4.4187   \\  
 &   & 2011 Aug 26 & 1.31 & 0.61 & $-$2 & 822 & 0.20 & 0.60 & 9.8 & 0.22 & 0.66  &$132$ & 4.4188   \\  
 &   & 2012 Mar 27 & 1.22 & 0.53 & $-$6 & 798 & 0.16 & 0.50 & 8.6 & 0.18 & 0.54  &$67$ & 4.4189   \\  
 &   & 2013 Jun 2 & 1.23 & 0.54 & $-$4 & 847 & 0.18 & 0.90 & 15 & 0.22 & 0.62  &$55$ & 4.4190   \\  
 &   & 2013 Jul 8 & 1.11 & 0.49 & $-$6 & 802 & 0.20 & 0.60 & 9.9 & 0.24 & 0.69  &$30$ & 4.4191   \\  
1827+133 & CRATES J1830+1324  & 2014 Jan 11 & 1.17 & 0.55 & $-$1 & 133 & 0.08 & 0.20 & 1.8 & 0.09 & 0.26  &$12$ & 4.4192   \\  
 &   & 2014 Jun 5 & 1.12 & 0.52 & $-$4 & 102 & 0.08 & 0.23 & 0.9 & 0.09 & 0.26  &$24$ & 4.4193   \\  
 &   & 2015 May 18 & 1.30 & 0.55 & $-$13 & 54 & 0.13 & 0.35 & 0.7 & 0.15 & 0.40  &$85$ & 4.4194   \\  
 &   & 2015 Sep 6 & 1.48 & 0.55 & $-$14 & 69 & 0.12 & 0.35 & 0.6 & 0.16 & 0.44  &$83$ & 4.4195   \\  
 &   & 2016 May 23 & 1.15 & 0.51 & $-$7 & 61 & 0.08 & 0.25 & 0.8 & 0.09 & 0.27  &$40$ & 4.4196   \\  
 &   & 2016 Jul 16 & 1.09 & 0.50 & $-$8 & 74 & 0.08 & 0.25 & 0.3 & 0.09 & 0.27  &$82$ & 4.4197   \\  
 &   & 2016 Nov 18 & 1.10 & 0.53 & $-$7 & 80 & 0.08 & 0.23 & 0.7 & 0.08 & 0.27  &$95$ & 4.4198   \\  
1828+487 & 3C 380  & 2003 Mar 29 & 0.80 & 0.61 & 5 & 1842 & 0.25 & 0.70 & 49 & 0.26 & 0.81  &$53$ & 4.4199   \\  
 &   & 2004 Sep 11 & 0.89 & 0.69 & $-$1 & 1627 & 0.24 & 1.10 & 33 & 0.32 & 1.06  &$49$ & 4.4200   \\  
 &   & 2005 May 13 & 0.96 & 0.74 & $-$6 & 1763 & 0.28 & 1.15 & 24 & 0.30 & 0.87  &$60$ & 4.4201   \\  
 &   & 2005 Oct 29 & 0.80 & 0.65 & $-$7 & 2329 & 0.23 & 0.70 & 55 & 0.26 & 1.20  &$47$ & 4.4202   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 0.94 & 0.50 & $-$7 & 2337 & 0.37 & 1.40 & 39 & 0.42 & 1.25  &$40$ & 4.4203   \\  
 &   & 2006 Aug 9 & 0.74 & 0.54 & $-$18 & 2084 & 0.57 & 1.50 & 28 & 0.57 & 1.66  &$78$ & 4.4204   \\  
 &   & 2007 Aug 9 & 0.76 & 0.54 & $-$2 & 1595 & 0.23 & 0.80 & 29 & 0.27 & 0.77  &$82$ & 4.4205   \\  
 &   & 2008 Jul 17 & 0.79 & 0.54 & $-$21 & 1677 & 0.26 & 1.10 & 42 & 0.26 & 0.79  &$69$ & 4.4206   \\  
 &   & 2009 Mar 25 & 0.88 & 0.64 & 2 & 1778 & 0.18 & 0.75 & 33 & 0.19 & 0.63  &$61$ & 4.4207   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 0.87 & 0.52 & 0 & 2114 & 0.34 & 0.80 & 36 & 0.36 & 1.12  &$79$ & 4.4208   \\  
 &   & 2010 Aug 6 & 0.85 & 0.53 & $-$2 & 2222 & 0.20 & 0.55 & 41 & 0.20 & 0.62  &$97$ & 4.4209   \\  
 &   & 2011 Sep 12 & 0.76 & 0.53 & $-$14 & 2105 & 0.20 & 0.90 & 46 & 0.21 & 0.66  &$83$ & 4.4210   \\  
 &   & 2012 Feb 6 & 0.78 & 0.58 & $-$12 & 2061 & 0.16 & 0.60 & 25 & 0.18 & 0.51  &$81$ & 4.4211   \\  
 &   & 2012 Sep 27 & 0.78 & 0.56 & $-$6 & 2186 & 0.17 & 0.70 & 22 & 0.17 & 0.56  &$65$ & 4.4212   \\  
 &   & 2013 Jan 21 & 0.86 & 0.60 & $-$28 & 2510 & 0.17 & 0.55 & 31 & 0.18 & 0.71  &$26$ & 4.4213   \\  
 &   & 2013 Jul 22 & 0.96 & 0.55 & 15 & 2144 & 0.31 & 1.00 & 19 & 0.31 & 1.20  &$112$ & 4.4214   \\  
 &   & 2014 Feb 27 & 0.78 & 0.57 & $-$4 & 2063 & 0.08 & 0.40 & 21 & 0.10 & 0.55  &$93$ & 4.4215   \\  
 &   & 2015 May 8 & 0.77 & 0.55 & $-$22 & 2069 & 0.09 & 0.80 & 5.3 & 0.11 & 0.33  &$71$ & 4.4216   \\  
 &   & 2016 Jan 16 & 0.80 & 0.59 & $-$5 & 1861 & 0.12 & 0.50 & 30 & 0.16 & 0.50  &$90$ & 4.4217   \\  
 &   & 2016 Jun 16 & 0.80 & 0.56 & $-$13 & 1815 & 0.08 & 0.40 & 21 & 0.08 & 0.38  &$78$ & 4.4218   \\  
 &   & 2016 Nov 18 & 0.80 & 0.55 & $-$16 & 1823 & 0.08 & 0.40 & 25 & 0.10 & 0.35  &$99$ & 4.4219   \\  
1833+326 & 3C 382  & 2016 Sep 26\tablenotemark{a} & 0.93 & 0.55 & $-$8 & 188 & 0.09 & 0.27 & 0.3 & 0.10 & 0.32  &$90$ & 4.4220   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.97 & 0.54 & $-$10 & 194 & 0.09 & 0.26 & 0.8 & 0.10 & 0.32  &$43$ & 4.4221   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.07 & 0.68 & 16 & 179 & 0.09 & 0.28 & 0.7 & 0.10 & 0.34  &$28$ & 4.4222   \\  
1842+681 & S4 1842+68  & 2010 Oct 25 & 0.70 & 0.65 & 27 & 500 & 0.19 & 0.60 & 3.9 & 0.20 & 0.58  &$100$ & 4.4223   \\  
 &   & 2011 Apr 11 & 0.62 & 0.59 & 25 & 668 & 0.21 & 0.60 & 4.0 & 0.23 & 0.66  &$79$ & 4.4224   \\  
 &   & 2011 Dec 29 & 0.93 & 0.76 & $-$40 & 591 & 0.21 & 0.60 & 13 & 0.24 & 0.70  &$32$ & 4.4225   \\  
 &   & 2012 Jul 12 & 0.78 & 0.67 & $-$59 & 355 & 0.21 & 0.60 & 9.6 & 0.24 & 0.72  &$49$ & 4.4226   \\  
 &   & 2013 Feb 28 & 0.74 & 0.66 & 11 & 402 & 0.18 & 0.60 & 2.3 & 0.20 & 0.60  &$104$ & 4.4227   \\  
 &   & 2015 Oct 2 & 0.69 & 0.61 & $-$57 & 665 & 0.08 & 0.33 & 13 & 0.09 & 0.24  &$8$ & 4.4228   \\  
 &   & 2015 Dec 19 & 0.65 & 0.61 & $-$11 & 557 & 0.08 & 0.23 & 4.2 & 0.08 & 0.22  &$159$ & 4.4229   \\  
 &   & 2016 Mar 5 & 0.67 & 0.58 & $-$45 & 555 & 0.08 & 0.24 & 10 & 0.09 & 0.26  &$45$ & 4.4230   \\  
 &   & 2016 Jun 3 & 0.64 & 0.63 & 54 & 591 & 0.08 & 0.35 & 7.9 & 0.09 & 0.26  &$29$ & 4.4231   \\  
 &   & 2016 Aug 9 & 0.65 & 0.57 & 18 & 641 & 0.08 & 0.24 & 0.9 & 0.09 & 0.23  &$175$ & 4.4232   \\  
1845+797 & 3C 390.3  & 2003 Jan 6\tablenotemark{a} & 1.20 & 0.53 & $-$37 & 335 & 0.35 & 1.00 & 4.0 & 0.41 & 1.20  &$20$ & 4.4233   \\  
 &   & 2006 Feb 12 & 0.77 & 0.66 & 66 & 347 & 0.44 & 1.30 & 2.1 & 0.49 & 1.38  &$85$ & 4.4234   \\  
 &   & 2006 Jul 14\tablenotemark{a} & 0.78 & 0.51 & $-$7 & 423 & 0.28 & 0.90 & 1.2 & 0.34 & 0.96  &$104$ & 4.4235   \\  
 &   & 2007 Jan 6 & 0.73 & 0.61 & 1 & 413 & 0.34 & 1.10 & 1.9 & 0.37 & 1.09  &$117$ & 4.4236   \\  
 &   & 2007 Jun 1\tablenotemark{a} & 0.75 & 0.53 & $-$33 & 474 & 0.17 & 0.50 & 0.6 & 0.19 & 0.56  &$14$ & 4.4237   \\  
 &   & 2007 Aug 16 & 0.68 & 0.60 & $-$24 & 452 & 0.23 & 0.70 & 1.5 & 0.26 & 0.75  &$139$ & 4.4238   \\  
 &   & 2008 May 30 & 0.63 & 0.58 & $-$63 & 476 & 0.22 & 0.70 & 0.8 & 0.24 & 0.69  &$177$ & 4.4239   \\  
 &   & 2008 Aug 6 & 0.65 & 0.59 & $-$6 & 436 & 0.21 & 0.60 & $<$ 0.7 & 0.23 & 0.70  &\n & 4.4240   \\  
 &   & 2009 Jan 7 & 0.75 & 0.69 & $-$87 & 429 & 0.16 & 0.50 & 1.0 & 0.18 & 0.53  &$166$ & 4.4241   \\  
 &   & 2009 Jun 15 & 0.65 & 0.62 & 85 & 543 & 0.16 & 0.50 & 0.8 & 0.19 & 0.55  &$5$ & 4.4242   \\  
 &   & 2010 Jan 16 & 0.76 & 0.73 & $-$88 & 483 & 0.17 & 0.50 & 2.4 & 0.20 & 0.59  &$110$ & 4.4243   \\  
 &   & 2010 Nov 4 & 0.74 & 0.69 & $-$45 & 481 & 0.19 & 0.60 & $<$ 0.9 & 0.30 & 0.57  &\n & 4.4244   \\  
 &   & 2011 Jul 15 & 0.68 & 0.60 & 3 & 475 & 0.18 & 0.50 & 1.3 & 0.19 & 0.58  &$165$ & 4.4245   \\  
1846+322 & B2 1846+32A  & 2009 Jan 30 & 0.99 & 0.57 & $-$11 & 615 & 0.14 & 0.50 & 6.2 & 0.14 & 0.44  &$158$ & 4.4246   \\  
 &   & 2009 Jun 3 & 0.94 & 0.58 & $-$15 & 619 & 0.17 & 0.70 & 8.8 & 0.19 & 0.55  &$144$ & 4.4247   \\  
 &   & 2009 Jul 23 & 0.98 & 0.58 & $-$5 & 534 & 0.20 & 0.60 & 4.1 & 0.22 & 0.67  &$118$ & 4.4248   \\  
 &   & 2010 Jan 16 & 1.10 & 0.62 & $-$5 & 371 & 0.18 & 0.60 & 2.1 & 0.20 & 0.56  &$123$ & 4.4249   \\  
 &   & 2010 Jul 12 & 0.98 & 0.52 & $-$11 & 336 & 0.17 & 0.50 & 2.4 & 0.19 & 0.64  &$45$ & 4.4250   \\  
 &   & 2010 Oct 15 & 0.91 & 0.54 & $-$13 & 445 & 0.17 & 0.50 & 1.5 & 0.19 & 0.55  &$67$ & 4.4251   \\  
 &   & 2010 Nov 29 & 0.97 & 0.52 & $-$11 & 566 & 0.16 & 0.50 & 4.0 & 0.16 & 0.47  &$155$ & 4.4252   \\  
 &   & 2011 Feb 27 & 0.94 & 0.54 & 0 & 766 & 0.20 & 0.70 & 3.6 & 0.23 & 0.65  &$156$ & 4.4253   \\  
 &   & 2011 Jun 6 & 1.32 & 0.56 & $-$17 & 733 & 0.17 & 0.60 & 14 & 0.21 & 0.72  &$6$ & 4.4254   \\  
 &   & 2011 Dec 12 & 0.83 & 0.48 & 1 & 650 & 0.25 & 0.65 & 3.7 & 0.29 & 0.88  &$141$ & 4.4255   \\  
 &   & 2012 Dec 10 & 1.00 & 0.58 & $-$5 & 1000 & 0.16 & 0.55 & 1.7 & 0.19 & 0.63  &$83$ & 4.4256   \\  
1846+326 & B2 1846+32B  & 2016 Sep 26\tablenotemark{a} & 0.90 & 0.56 & $-$13 & 602 & 0.10 & 0.25 & 26 & 0.11 & 0.30  &$51$ & 4.4257   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.94 & 0.55 & $-$11 & 563 & 0.09 & 0.27 & 23 & 0.10 & 0.32  &$43$ & 4.4258   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.06 & 0.71 & 17 & 534 & 0.09 & 0.27 & 9.0 & 0.11 & 0.34  &$39$ & 4.4259   \\  
1849+670 & S4 1849+67  & 2003 Jun 15 & 0.72 & 0.64 & 39 & 1703 & 0.29 & 1.20 & 54 & 0.32 & 1.11  &$29$ & 4.4260   \\  
 &   & 2005 Feb 5 & 0.88 & 0.75 & 66 & 492 & 0.30 & 1.00 & 11 & 0.35 & 1.13  &$58$ & 4.4261   \\  
 &   & 2005 May 13 & 0.77 & 0.69 & $-$39 & 523 & 0.28 & 0.70 & 12 & 0.30 & 0.90  &$50$ & 4.4262   \\  
 &   & 2005 Sep 19 & 0.73 & 0.65 & 68 & 816 & 0.24 & 0.70 & 20 & 0.29 & 0.93  &$83$ & 4.4263   \\  
 &   & 2005 Dec 22 & 0.73 & 0.68 & 21 & 1232 & 0.23 & 0.90 & 64 & 0.28 & 0.95  &$82$ & 4.4264   \\  
 &   & 2006 May 24 & 0.69 & 0.62 & $-$2 & 2069 & 0.43 & 1.25 & 37 & 0.47 & 1.38  &$71$ & 4.4265   \\  
 &   & 2007 Feb 5 & 0.76 & 0.73 & $-$24 & 2335 & 0.33 & 1.05 & 68 & 0.38 & 1.11  &$93$ & 4.4266   \\  
 &   & 2007 Jul 3 & 0.68 & 0.64 & $-$6 & 3049 & 0.24 & 1.35 & 52 & 0.27 & 0.90  &$115$ & 4.4267   \\  
 &   & 2008 Jul 30 & 0.68 & 0.63 & $-$5 & 1895 & 0.23 & 0.70 & 26 & 0.26 & 0.90  &$87$ & 4.4268   \\  
 &   & 2008 Oct 3 & 0.71 & 0.64 & $-$43 & 1882 & 0.19 & 0.50 & 42 & 0.20 & 0.69  &$81$ & 4.4269   \\  
 &   & 2009 Aug 19 & 0.68 & 0.67 & 30 & 2856 & 0.19 & 0.60 & 45 & 0.20 & 0.82  &$147$ & 4.4270   \\  
 &   & 2010 Jun 19 & 0.70 & 0.67 & $-$59 & 2935 & 0.21 & 0.90 & 20 & 0.19 & 0.83  &$2$ & 4.4271   \\  
 &   & 2011 May 21 & 0.65 & 0.58 & 64 & 2626 & 0.23 & 1.35 & 166 & 0.25 & 1.13  &$10$ & 4.4272   \\  
 &   & 2011 Jun 24 & 0.73 & 0.65 & 59 & 2370 & 0.19 & 1.40 & 141 & 0.19 & 0.79  &$1$ & 4.4273   \\  
1851+488 & S4 1851+48  & 2011 Aug 15 & 0.94 & 0.72 & 32 & 364 & 0.31 & 0.80 & 5.6 & 0.27 & 0.81  &$128$ & 4.4274   \\  
 &   & 2012 Feb 6 & 0.78 & 0.57 & $-$13 & 331 & 0.16 & 0.50 & 8.9 & 0.17 & 0.49  &$2$ & 4.4275   \\  
 &   & 2012 Sep 2 & 0.77 & 0.53 & $-$7 & 418 & 0.19 & 0.50 & 13 & 0.21 & 0.58  &$33$ & 4.4276   \\  
 &   & 2012 Dec 10 & 0.85 & 0.62 & $-$7 & 503 & 0.18 & 0.50 & 19 & 0.19 & 0.55  &$52$ & 4.4277   \\  
 &   & 2013 May 5 & 0.82 & 0.68 & $-$11 & 390 & 0.17 & 0.50 & 14 & 0.19 & 0.56  &$7$ & 4.4278   \\  
 &   & 2013 Jul 22 & 0.95 & 0.55 & 21 & 321 & 0.28 & 0.80 & 5.6 & 0.33 & 0.81  &$88$ & 4.4279   \\  
 &   & 2013 Aug 20 & 0.83 & 0.44 & $-$8 & 303 & 0.27 & 0.90 & 8.4 & 0.31 & 0.83  &$97$ & 4.4280   \\  
1901+319 & 3C 395  & 1998 Jun 30\tablenotemark{a} & 0.88 & 0.62 & $-$9 & 1134 & 0.09 & 0.30 & 36 & 0.10 & 0.35  &$45$ & 4.4281   \\  
 &   & 1998 Aug 3\tablenotemark{a} & 0.96 & 0.60 & $-$4 & 1179 & 0.35 & 1.10 & 46 & 0.38 & 1.11  &$38$ & 4.4282   \\  
 &   & 2001 Aug 9\tablenotemark{a} & 1.01 & 0.54 & $-$13 & 796 & 0.15 & 0.50 & 18 & 0.17 & 0.51  &$26$ & 4.4283   \\  
 &   & 2003 Sep 9\tablenotemark{a} & 0.88 & 0.50 & $-$7 & 1174 & 0.24 & 0.80 & 32 & 0.29 & 0.86  &$37$ & 4.4284   \\  
 &   & 2006 Feb 12 & 1.09 & 0.83 & 18 & 1090 & 0.45 & 1.40 & 21 & 0.52 & 1.47  &$61$ & 4.4285   \\  
 &   & 2007 Jun 3 & 0.97 & 0.56 & $-$4 & 1012 & 0.34 & 1.20 & 16 & 0.41 & 1.06  &$60$ & 4.4286   \\  
 &   & 2008 Jul 17 & 0.98 & 0.53 & $-$15 & 1083 & 0.22 & 0.80 & 21 & 0.25 & 0.77  &$58$ & 4.4287   \\  
 &   & 2009 May 2 & 0.93 & 0.52 & $-$11 & 817 & 0.19 & 0.70 & 17 & 0.21 & 0.59  &$48$ & 4.4288   \\  
 &   & 2009 Jul 23 & 1.06 & 0.59 & $-$1 & 801 & 0.20 & 0.70 & 24 & 0.22 & 0.65  &$51$ & 4.4289   \\  
 &   & 2009 Dec 17 & 1.05 & 0.61 & $-$22 & 691 & 0.17 & 0.70 & 22 & 0.20 & 0.60  &$46$ & 4.4290   \\  
 &   & 2010 Aug 6 & 0.97 & 0.51 & $-$3 & 747 & 0.18 & 0.80 & 12 & 0.19 & 0.55  &$27$ & 4.4291   \\  
 &   & 2010 Nov 4 & 1.03 & 0.61 & 1 & 813 & 0.17 & 0.75 & 21 & 0.20 & 0.60  &$24$ & 4.4292   \\  
 &   & 2011 Feb 27 & 0.93 & 0.56 & 1 & 901 & 0.21 & 0.70 & 31 & 0.23 & 0.66  &$32$ & 4.4293   \\  
1902+556 & TXS 1902+556  & 2010 Nov 20 & 0.73 & 0.57 & $-$3 & 191 & 0.17 & 0.50 & 15 & 0.17 & 0.51  &$31$ & 4.4294   \\  
 &   & 2011 Jul 24 & 0.96 & 0.72 & 3 & 161 & 0.26 & 0.80 & 7.7 & 0.32 & 0.93  &$18$ & 4.4295   \\  
 &   & 2011 Dec 12 & 1.16 & 0.46 & 19 & 116 & 0.61 & 1.60 & 5.1 & 0.77 & 1.97  &$19$ & 4.4296   \\  
 &   & 2012 Jun 25 & 0.79 & 0.57 & $-$23 & 114 & 0.09 & 0.40 & 5.3 & 0.11 & 0.31  &$53$ & 4.4297   \\  
 &   & 2013 Feb 28 & 1.29 & 0.71 & 21 & 126 & 0.49 & 1.50 & 6.3 & 0.60 & 1.78  &$25$ & 4.4298   \\  
 &   & 2014 Jan 11 & 0.86 & 0.61 & 6 & 123 & 0.08 & 0.20 & 5.1 & 0.09 & 0.28  &$25$ & 4.4299   \\  
 &   & 2014 Jul 31 & 1.05 & 0.56 & $-$4 & 81 & 0.15 & 0.40 & $<$ 0.6 & 0.21 & 0.57  &\n & 4.4300   \\  
 &   & 2015 Jun 16 & 0.79 & 0.65 & $-$12 & 124 & 0.10 & 0.25 & 3.6 & 0.11 & 0.33  &$23$ & 4.4301   \\  
 &   & 2016 Jan 22 & 0.76 & 0.60 & $-$15 & 119 & 0.08 & 0.22 & 5.8 & 0.09 & 0.27  &$16$ & 4.4302   \\  
1908$-$201 & PKS B1908$-$201  & 2006 Mar 9 & 1.40 & 0.53 & $-$4 & 2833 & 0.42 & 2.50 & 37 & 0.48 & 1.61  &$160$ & 4.4303   \\  
 &   & 2007 Feb 5 & 1.96 & 0.55 & $-$12 & 2799 & 0.37 & 1.35 & 53 & 0.42 & 1.43  &$118$ & 4.4304   \\  
 &   & 2007 Jun 10 & 1.41 & 0.51 & $-$7 & 2277 & 0.34 & 2.20 & 17 & 0.38 & 1.27  &$115$ & 4.4305   \\  
 &   & 2007 Sep 6 & 1.39 & 0.52 & $-$4 & 2016 & 0.27 & 1.70 & 41 & 0.34 & 1.07  &$137$ & 4.4306   \\  
 &   & 2008 May 30 & 1.54 & 0.49 & $-$8 & 1898 & 0.21 & 1.00 & 46 & 0.29 & 0.95  &$127$ & 4.4307   \\  
 &   & 2009 Jan 7 & 1.48 & 0.55 & $-$5 & 2039 & 0.20 & 1.15 & 27 & 0.22 & 0.75  &$129$ & 4.4308   \\  
 &   & 2009 Jun 25 & 1.43 & 0.51 & $-$5 & 1633 & 0.22 & 1.40 & 9.6 & 0.25 & 0.87  &$71$ & 4.4309   \\  
 &   & 2010 Feb 11 & 1.38 & 0.51 & $-$3 & 3658 & 0.23 & 1.50 & 38 & 0.28 & 1.15  &$113$ & 4.4310   \\  
 &   & 2011 Mar 5 & 2.17 & 0.72 & 16 & 1630 & 0.19 & 1.70 & 18 & 0.23 & 0.86  &$127$ & 4.4311   \\  
1914$-$194 & 1H 1914$-$194  & 2009 Dec 26 & 1.44 & 0.51 & $-$5 & 254 & 0.17 & 0.60 & 3.4 & 0.19 & 0.54  &$32$ & 4.4312   \\  
 &   & 2010 Sep 17 & 1.69 & 0.53 & $-$8 & 211 & 0.22 & 0.70 & 4.0 & 0.24 & 0.68  &$35$ & 4.4313   \\  
 &   & 2011 Jun 24 & 1.46 & 0.53 & $-$4 & 274 & 0.20 & 0.60 & 13 & 0.22 & 0.63  &$40$ & 4.4314   \\  
 &   & 2012 Jun 25 & 1.46 & 0.50 & $-$8 & 268 & 0.11 & 0.40 & 3.7 & 0.14 & 0.41  &$54$ & 4.4315   \\  
 &   & 2013 Mar 31 & 1.80 & 0.66 & 11 & 298 & 0.18 & 0.80 & 8.7 & 0.19 & 0.65  &$3$ & 4.4316   \\  
 &   & 2014 Feb 14 & 1.33 & 0.51 & $-$5 & 271 & 0.08 & 0.25 & 4.8 & 0.09 & 0.34  &$54$ & 4.4317   \\  
 &   & 2014 Dec 12 & 1.38 & 0.53 & $-$2 & 294 & 0.09 & 0.28 & 17 & 0.11 & 0.35  &$50$ & 4.4318   \\  
 &   & 2015 Dec 19 & 1.41 & 0.49 & $-$6 & 310 & 0.09 & 0.30 & 6.4 & 0.10 & 0.28  &$70$ & 4.4319   \\  
1920$-$211 & OV $-$235  & 2009 Jun 15 & 1.47 & 0.50 & $-$8 & 2067 & 0.20 & 0.90 & 21 & 0.22 & 0.70  &$139$ & 4.4320   \\  
 &   & 2009 Dec 10 & 1.42 & 0.50 & $-$6 & 1701 & 0.18 & 0.70 & 14 & 0.21 & 0.68  &$134$ & 4.4321   \\  
 &   & 2010 Aug 27 & 1.39 & 0.50 & $-$4 & 1906 & 0.20 & 0.70 & 20 & 0.22 & 0.72  &$77$ & 4.4322   \\  
 &   & 2011 Jun 6 & 1.83 & 0.56 & $-$12 & 1831 & 0.25 & 1.20 & 20 & 0.25 & 0.81  &$2$ & 4.4323   \\  
 &   & 2012 Aug 3 & 1.46 & 0.52 & $-$7 & 1455 & 0.11 & 0.40 & 17 & 0.14 & 0.46  &$114$ & 4.4324   \\  
 &   & 2013 Jun 2 & 1.29 & 0.49 & $-$4 & 1649 & 0.19 & 0.60 & 23 & 0.23 & 0.75  &$80$ & 4.4325   \\  
 &   & 2013 Jul 8 & 1.24 & 0.47 & $-$4 & 1502 & 0.32 & 0.85 & 19 & 0.28 & 1.25  &$88$ & 4.4326   \\  
1921$-$293 & PKS B1921$-$293  & 2010 Mar 10 & 1.41 & 0.48 & $-$2 & 15474 & 0.47 & 8.90 & 364 & 0.38 & 4.44  &$123$ & 4.4327   \\  
 &   & 2010 Sep 17 & 1.40 & 0.45 & $-$7 & 16040 & 0.33 & 5.20 & 1136 & 0.40 & 4.63  &$104$ & 4.4328   \\  
 &   & 2011 Jul 24 & 1.52 & 0.61 & 5 & 14521 & 0.51 & 16.50 & 544 & 0.43 & 5.76  &$122$ & 4.4329   \\  
 &   & 2012 Feb 6 & 1.45 & 0.51 & 2 & 15376 & 0.35 & 13.20 & 1091 & 0.36 & 7.84  &$143$ & 4.4330   \\  
 &   & 2012 May 24 & 1.16 & 0.43 & $-$3 & 15688 & 0.39 & 4.40 & 1440 & 0.39 & 3.83  &$145$ & 4.4331   \\  
 &   & 2012 Nov 11 & 1.41 & 0.47 & $-$7 & 12104 & 0.23 & 1.50 & 531 & 0.48 & 5.95  &$152$ & 4.4332   \\  
 &   & 2013 Feb 10 & 1.49 & 0.49 & $-$2 & 10683 & 0.31 & 2.50 & 113 & 0.38 & 9.88  &$22$ & 4.4333   \\  
1923+123 & TXS 1923+123  & 2016 Sep 26\tablenotemark{a} & 1.13 & 0.53 & $-$8 & 255 & 0.10 & 0.24 & 2.1 & 0.11 & 0.30  &$42$ & 4.4334   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.17 & 0.52 & $-$8 & 185 & 0.09 & 0.28 & 1.8 & 0.10 & 0.28  &$50$ & 4.4335   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.32 & 0.68 & 13 & 245 & 0.10 & 0.29 & 6.6 & 0.11 & 0.30  &$101$ & 4.4336   \\  
1923+210 & PKS B1923+210  & 2008 Aug 6 & 1.07 & 0.54 & $-$8 & 2333 & 0.23 & 0.90 & 23 & 0.25 & 0.75  &$71$ & 4.4337   \\  
 &   & 2009 Jan 30 & 1.09 & 0.56 & $-$9 & 1920 & 0.13 & 0.50 & 2.4 & 0.15 & 0.52  &$70$ & 4.4338   \\  
 &   & 2009 Jun 3 & 1.04 & 0.55 & $-$10 & 1859 & 0.18 & 0.60 & 23 & 0.19 & 0.56  &$69$ & 4.4339   \\  
 &   & 2009 Dec 10 & 1.06 & 0.51 & $-$10 & 1687 & 0.16 & 0.60 & 0.8 & 0.18 & 0.58  &$67$ & 4.4340   \\  
 &   & 2010 Nov 13 & 1.10 & 0.50 & $-$11 & 1816 & 0.16 & 0.50 & 11 & 0.17 & 0.59  &$127$ & 4.4341   \\  
 &   & 2011 Aug 15 & 1.16 & 0.62 & 2 & 1807 & 0.70 & 1.50 & 25 & 0.29 & 1.04  &$71$ & 4.4342   \\  
 &   & 2013 Aug 12 & 1.04 & 0.49 & $-$6 & 1314 & 0.19 & 0.60 & 30 & 0.22 & 1.92  &$19$ & 4.4343   \\  
1926+611 & S4 1926+61  & 2014 May 12 & 0.66 & 0.52 & $-$21 & 800 & 0.10 & 0.28 & 23 & 0.12 & 0.46  &$103$ & 4.4344   \\  
 &   & 2014 Jul 31 & 0.69 & 0.54 & $-$14 & 767 & 0.09 & 0.22 & 16 & 0.10 & 0.30  &$97$ & 4.4345   \\  
 &   & 2015 May 8 & 0.71 & 0.59 & $-$27 & 1062 & 0.08 & 0.55 & 3.9 & 0.09 & 0.29  &$50$ & 4.4346   \\  
 &   & 2015 Oct 2 & 0.69 & 0.60 & $-$37 & 1247 & 0.08 & 0.40 & 19 & 0.10 & 0.36  &$89$ & 4.4347   \\  
 &   & 2016 Mar 5 & 0.71 & 0.57 & $-$30 & 1076 & 0.08 & 0.25 & 34 & 0.10 & 0.33  &$76$ & 4.4348   \\  
 &   & 2016 Jul 16 & 0.72 & 0.55 & $-$25 & 902 & 0.08 & 0.25 & 44 & 0.08 & 0.33  &$89$ & 4.4349   \\  
 &   & 2016 Nov 12 & 0.78 & 0.63 & $-$7 & 784 & 0.08 & 0.23 & 32 & 0.09 & 0.28  &$80$ & 4.4350   \\  
1928+738 & 4C +73.18  & 1996 Jan 19\tablenotemark{a} & 1.07 & 0.48 & $-$6 & 2975 & 0.56 & 2.50 & 62 & 0.53 & 2.00  &$61$ & 4.4351   \\  
 &   & 1996 Mar 22\tablenotemark{a} & 1.11 & 0.47 & $-$15 & 3124 & 0.39 & 2.00 & 63 & 0.38 & 1.35  &$57$ & 4.4352   \\  
 &   & 1996 Jul 27\tablenotemark{a} & 1.02 & 0.48 & $-$16 & 3175 & 0.52 & 1.90 & 60 & 0.36 & 1.86  &$69$ & 4.4353   \\  
 &   & 1996 Sep 27\tablenotemark{a} & 0.93 & 0.47 & $-$42 & 3408 & 0.39 & 2.00 & 68 & 0.36 & 1.80  &$69$ & 4.4354   \\  
 &   & 1996 Dec 6\tablenotemark{a} & 1.00 & 0.48 & $-$25 & 3083 & 0.53 & 3.00 & 52 & 0.51 & 2.23  &$59$ & 4.4355   \\  
 &   & 1998 Aug 3\tablenotemark{a} & 0.73 & 0.55 & $-$9 & 3392 & 0.35 & 1.10 & 38 & 0.38 & 1.04  &$77$ & 4.4356   \\  
 &   & 1999 Jul 17\tablenotemark{a} & 0.72 & 0.60 & $-$50 & 3280 & 0.20 & 0.70 & 35 & 0.19 & 0.66  &$73$ & 4.4357   \\  
 &   & 1999 Jul 24\tablenotemark{a} & 0.69 & 0.66 & 67 & 3239 & 0.32 & 1.40 & 39 & 0.36 & 1.10  &$80$ & 4.4358   \\  
 &   & 1999 Oct 16\tablenotemark{a} & 0.64 & 0.57 & 58 & 2932 & 0.32 & 1.00 & 53 & 0.32 & 1.03  &$81$ & 4.4359   \\  
 &   & 1999 Dec 23\tablenotemark{a} & 0.65 & 0.57 & 61 & 2970 & 0.32 & 1.90 & 33 & 0.35 & 1.40  &$93$ & 4.4360   \\  
 &   & 2000 Jan 2\tablenotemark{a} & 0.78 & 0.57 & $-$22 & 2851 & 0.15 & 0.80 & 37 & 0.17 & 0.91  &$85$ & 4.4361   \\  
 &   & 2000 May 8\tablenotemark{a} & 0.76 & 0.59 & $-$14 & 3141 & 0.14 & 0.60 & 22 & 0.15 & 0.46  &$106$ & 4.4362   \\  
 &   & 2001 Jun 30\tablenotemark{a} & 0.79 & 0.56 & 14 & 3134 & 0.33 & 1.30 & 48 & 0.35 & 1.00  &$75$ & 4.4363   \\  
 &   & 2001 Nov 2\tablenotemark{a} & 0.77 & 0.55 & 16 & 3319 & 0.33 & 1.40 & 38 & 0.39 & 1.07  &$79$ & 4.4364   \\  
 &   & 2002 Jan 7\tablenotemark{a} & 0.84 & 0.61 & 24 & 3508 & 0.32 & 1.70 & 52 & 0.35 & 1.00  &$69$ & 4.4365   \\  
 &   & 2002 Jun 15 & 0.70 & 0.53 & $-$53 & 3843 & 0.26 & 1.40 & 41 & 0.29 & 1.11  &$82$ & 4.4366   \\  
 &   & 2003 Aug 28 & 0.71 & 0.61 & 32 & 3458 & 0.28 & 1.30 & 13 & 0.32 & 1.14  &$80$ & 4.4367   \\  
 &   & 2005 Mar 23 & 0.66 & 0.60 & $-$71 & 3473 & 0.25 & 2.00 & 25 & 0.29 & 1.03  &$76$ & 4.4368   \\  
 &   & 2005 Jul 24 & 0.71 & 0.57 & $-$33 & 3696 & 0.23 & 1.50 & 88 & 0.26 & 1.01  &$53$ & 4.4369   \\  
 &   & 2006 Apr 28 & 0.73 & 0.60 & $-$56 & 3391 & 0.51 & 2.00 & 65 & 0.55 & 1.57  &$62$ & 4.4370   \\  
 &   & 2007 Mar 2 & 0.74 & 0.68 & $-$39 & 3103 & 0.33 & 2.00 & 44 & 0.35 & 0.99  &$79$ & 4.4371   \\  
 &   & 2007 Jul 3 & 0.68 & 0.64 & 23 & 3256 & 0.24 & 1.00 & 54 & 0.25 & 0.72  &$81$ & 4.4372   \\  
 &   & 2008 Jul 30 & 0.67 & 0.62 & 22 & 2996 & 0.24 & 0.80 & 39 & 0.25 & 0.73  &$70$ & 4.4373   \\  
 &   & 2009 Jan 7 & 0.76 & 0.69 & 89 & 3025 & 0.18 & 1.10 & 41 & 0.18 & 0.55  &$61$ & 4.4374   \\  
 &   & 2009 May 28 & 0.67 & 0.64 & $-$67 & 3705 & 0.20 & 0.70 & 36 & 0.21 & 0.65  &$60$ & 4.4375   \\  
 &   & 2010 Jan 16 & 0.78 & 0.70 & 82 & 4076 & 0.21 & 1.10 & 32 & 0.23 & 0.70  &$57$ & 4.4376   \\  
 &   & 2010 Sep 29 & 0.63 & 0.61 & 18 & 4510 & 0.23 & 1.00 & 29 & 0.23 & 0.97  &$57$ & 4.4377   \\  
 &   & 2011 May 26 & 0.67 & 0.60 & $-$11 & 4037 & 0.22 & 1.00 & 39 & 0.22 & 0.79  &$68$ & 4.4378   \\  
 &   & 2012 Jan 14 & 0.79 & 0.70 & 39 & 3997 & 0.20 & 0.60 & 33 & 0.20 & 0.64  &$70$ & 4.4379   \\  
 &   & 2012 Aug 3 & 0.69 & 0.66 & 37 & 3644 & 0.14 & 0.70 & 20 & 0.13 & 0.56  &$78$ & 4.4380   \\  
 &   & 2012 Nov 2 & 0.69 & 0.64 & 71 & 3263 & 0.18 & 0.50 & 12 & 0.18 & 0.73  &$52$ & 4.4381   \\  
 &   & 2013 Jan 21 & 0.70 & 0.68 & $-$87 & 3364 & 0.18 & 0.50 & 14 & 0.18 & 0.60  &$83$ & 4.4382   \\  
 &   & 2013 May 5 & 0.75 & 0.71 & $-$83 & 3411 & 0.20 & 0.60 & 8.3 & 0.20 & 0.81  &$52$ & 4.4383   \\  
 &   & 2013 Aug 12 & 0.65 & 0.59 & 29 & 3611 & 0.24 & 0.70 & 16 & 0.22 & 1.48  &$40$ & 4.4384   \\  
 &   & 2013 Dec 15 & 0.83 & 0.70 & 43 & 4078 & 0.13 & 0.50 & 26 & 0.10 & 0.55  &$42$ & 4.4385   \\  
 &   & 2014 Sep 1 & 0.65 & 0.63 & $-$9 & 4862 & 0.13 & 1.50 & 19 & 0.12 & 0.71  &$66$ & 4.4386   \\  
 &   & 2015 Jun 16 & 0.70 & 0.63 & $-$23 & 6353 & 0.12 & 2.50 & 6.5 & 0.17 & 0.65  &$46$ & 4.4387   \\  
 &   & 2015 Oct 2 & 0.66 & 0.56 & 83 & 6873 & 0.12 & 2.00 & 17 & 0.11 & 0.63  &$99$ & 4.4388   \\  
 &   & 2016 Jan 22 & 0.68 & 0.57 & 56 & 6686 & 0.12 & 2.00 & 38 & 0.10 & 1.18  &$45$ & 4.4389   \\  
 &   & 2016 May 23 & 0.61 & 0.56 & 53 & 6500 & 0.11 & 1.80 & 21 & 0.10 & 0.98  &$124$ & 4.4390   \\  
 &   & 2016 Aug 9 & 0.65 & 0.56 & 70 & 5963 & 0.11 & 1.00 & 22 & 0.13 & 0.64  &$78$ & 4.4391   \\  
 &   & 2016 Nov 12 & 0.72 & 0.62 & 60 & 5721 & 0.12 & 0.60 & 24 & 0.10 & 0.70  &$65$ & 4.4392   \\  
1936$-$155 & PKS 1936$-$15  & 2002 May 31 & 1.51 & 0.53 & $-$8 & 842 & 0.24 & 0.80 & 18 & 0.29 & 0.89  &$126$ & 4.4393   \\  
 &   & 2003 Jun 15 & 1.38 & 0.50 & $-$7 & 855 & 0.28 & 1.00 & 30 & 0.32 & 1.01  &$129$ & 4.4394   \\  
 &   & 2005 Mar 23 & 1.36 & 0.49 & $-$9 & 533 & 0.28 & 0.90 & 4.5 & 0.36 & 1.09  &$99$ & 4.4395   \\  
 &   & 2005 Sep 5 & 1.36 & 0.51 & $-$7 & 598 & 0.25 & 0.90 & 5.0 & 0.30 & 1.02  &$112$ & 4.4396   \\  
 &   & 2006 Jul 7 & 1.44 & 0.48 & $-$9 & 691 & 0.49 & 1.60 & 13 & 0.56 & 1.55  &$113$ & 4.4397   \\  
 &   & 2008 Sep 12 & 1.46 & 0.50 & $-$7 & 820 & 0.27 & 0.90 & 4.5 & 0.29 & 0.89  &$64$ & 4.4398   \\  
 &   & 2010 Sep 27 & 1.48 & 0.54 & $-$6 & 669 & 0.18 & 0.70 & 8.0 & 0.21 & 0.74  &$122$ & 4.4399   \\  
1940+104 & NVSS J194247+103327  & 2014 Jan 25 & 1.84 & 1.05 & $-$13 & 87 & 0.11 & 0.34 & 3.5 & 0.13 & 0.39  &$87$ & 4.4400   \\  
 &   & 2014 Mar 30 & 1.69 & 0.78 & 29 & 97 & 0.10 & 0.30 & 3.3 & 0.13 & 0.36  &$86$ & 4.4401   \\  
 &   & 2014 Nov 17 & 1.79 & 0.97 & $-$28 & 58 & 1.05 & 2.50 & 4.5 & 1.39 & 3.44  &$131$ & 4.4402   \\  
1944+838 & 8C 1944+838  & 2013 Dec 15 & 0.75 & 0.68 & 41 & 258 & 0.09 & 0.20 & 3.5 & 0.09 & 0.26  &$57$ & 4.4403   \\  
 &   & 2014 Feb 27 & 0.63 & 0.61 & 25 & 252 & 0.08 & 0.20 & 3.6 & 0.08 & 0.26  &$53$ & 4.4404   \\  
 &   & 2014 Jun 5 & 0.66 & 0.63 & 53 & 258 & 0.08 & 0.25 & 1.4 & 0.09 & 0.28  &$60$ & 4.4405   \\  
 &   & 2015 Jan 18 & 0.74 & 0.61 & $-$66 & 295 & 0.09 & 0.30 & 1.3 & 0.11 & 0.35  &$16$ & 4.4406   \\  
 &   & 2015 Sep 6 & 0.63 & 0.62 & $-$26 & 229 & 0.09 & 0.20 & 3.0 & 0.10 & 0.30  &$82$ & 4.4407   \\  
 &   & 2016 Dec 26 & 1.00 & 0.81 & 45 & 228 & 0.10 & 0.29 & 3.8 & 0.14 & 0.35  &$111$ & 4.4408   \\  
1951$-$115 & TXS 1951$-$115  & 2009 Dec 26 & 1.35 & 0.50 & $-$6 & 426 & 0.17 & 0.50 & 29 & 0.18 & 0.53  &$126$ & 4.4409   \\  
 &   & 2010 Sep 27 & 1.43 & 0.53 & $-$6 & 531 & 0.18 & 0.70 & 29 & 0.20 & 0.59  &$89$ & 4.4410   \\  
 &   & 2010 Nov 20 & 1.44 & 0.51 & $-$7 & 638 & 0.18 & 0.60 & 27 & 0.19 & 0.54  &$87$ & 4.4411   \\  
 &   & 2011 May 21 & 1.37 & 0.49 & $-$10 & 731 & 0.24 & 0.80 & 23 & 0.27 & 0.74  &$20$ & 4.4412   \\  
 &   & 2012 Jan 2 & 1.29 & 0.51 & $-$3 & 784 & 0.19 & 0.60 & 21 & 0.20 & 0.59  &$122$ & 4.4413   \\  
 &   & 2012 Jul 12 & 1.51 & 0.52 & $-$7 & 889 & 0.21 & 0.60 & 21 & 0.25 & 0.82  &$148$ & 4.4414   \\  
 &   & 2012 Sep 27 & 1.34 & 0.52 & $-$6 & 805 & 0.17 & 0.50 & 11 & 0.18 & 0.61  &$12$ & 4.4415   \\  
 &   & 2012 Nov 2 & 1.40 & 0.52 & $-$7 & 754 & 0.17 & 0.50 & 14 & 0.19 & 0.58  &$55$ & 4.4416   \\  
 &   & 2012 Nov 21 & 1.45 & 0.53 & $-$6 & 1032 & 0.18 & 0.45 & 23 & 0.20 & 0.79  &$81$ & 4.4417   \\  
 &   & 2012 Dec 10 & 1.42 & 0.55 & $-$2 & 1020 & 0.17 & 0.50 & 29 & 0.21 & 0.63  &$22$ & 4.4418   \\  
1954+513 & OV 591  & 2010 Oct 15 & 0.79 & 0.57 & $-$25 & 1269 & 0.18 & 0.60 & 43 & 0.20 & 0.58  &$42$ & 4.4419   \\  
 &   & 2011 Mar 5 & 1.12 & 0.80 & 31 & 1218 & 0.18 & 0.90 & 56 & 0.21 & 0.60  &$35$ & 4.4420   \\  
 &   & 2011 Aug 26 & 0.96 & 0.74 & 11 & 1194 & 0.20 & 0.50 & 40 & 0.22 & 0.64  &$26$ & 4.4421   \\  
 &   & 2015 May 18 & 0.73 & 0.58 & $-$15 & 1215 & 0.08 & 0.20 & 9.9 & 0.09 & 0.44  &$24$ & 4.4422   \\  
 &   & 2015 Nov 25 & 0.79 & 0.55 & $-$4 & 1429 & 0.08 & 0.25 & 35 & 0.09 & 0.33  &$21$ & 4.4423   \\  
 &   & 2016 Mar 5 & 0.78 & 0.56 & $-$24 & 1379 & 0.08 & 0.24 & 36 & 0.10 & 0.40  &$14$ & 4.4424   \\  
 &   & 2016 Jun 3 & 0.79 & 0.56 & $-$17 & 1333 & 0.08 & 0.20 & 42 & 0.08 & 0.26  &$25$ & 4.4425   \\  
 &   & 2016 Jun 16 & 0.81 & 0.56 & $-$2 & 1292 & 0.07 & 0.22 & 48 & 0.08 & 0.29  &$24$ & 4.4426   \\  
 &   & 2016 Aug 9 & 0.77 & 0.54 & 5 & 1160 & 0.07 & 0.22 & 20 & 0.11 & 0.64  &$30$ & 4.4427   \\  
 &   & 2016 Oct 29 & 0.78 & 0.55 & 1 & 1199 & 0.07 & 0.22 & 31 & 0.08 & 0.44  &$42$ & 4.4428   \\  
 &   & 2016 Nov 12 & 0.91 & 0.59 & $-$1 & 1132 & 0.08 & 0.24 & 27 & 0.08 & 0.31  &$42$ & 4.4429   \\  
1957+405 & Cygnus A  & 2002 Nov 23 & 0.96 & 0.60 & $-$34 & 1288 & 0.26 & 1.70 & 5.0 & 0.28 & 0.91  &$132$ & 4.4430   \\  
 &   & 2004 Apr 10 & 0.86 & 0.71 & 18 & 1417 & 0.33 & 1.80 & 1.7 & 0.37 & 1.08  &$61$ & 4.4431   \\  
 &   & 2005 Sep 5 & 0.77 & 0.66 & $-$6 & 1438 & 0.28 & 1.20 & 4.1 & 0.32 & 1.18  &$147$ & 4.4432   \\  
 &   & 2005 Nov 7 & 0.87 & 0.61 & $-$18 & 1347 & 0.26 & 1.10 & 2.1 & 0.30 & 0.93  &$10$ & 4.4433   \\  
 &   & 2006 Jun 15 & 0.82 & 0.64 & $-$14 & 1416 & 0.48 & 1.60 & 6.5 & 0.54 & 1.53  &$89$ & 4.4434   \\  
 &   & 2007 Aug 9 & 0.83 & 0.57 & 0 & 1420 & 0.27 & 1.00 & 5.6 & 0.30 & 0.83  &$167$ & 4.4435   \\  
 &   & 2008 Nov 19 & 0.83 & 0.60 & $-$8 & 1471 & 0.16 & 0.80 & 5.1 & 0.17 & 0.51  &$140$ & 4.4436   \\  
 &   & 2010 Mar 10 & 0.81 & 0.59 & $-$8 & 1593 & 0.21 & 0.80 & $<$ 0.6 & 0.21 & 0.64  &\n & 4.4437   \\  
 &   & 2011 Oct 3 & 0.90 & 0.57 & $-$14 & 1535 & 0.19 & 0.50 & 2.5 & 0.19 & 0.58  &$112$ & 4.4438   \\  
1958$-$179 & PKS 1958$-$179  & 2002 May 31 & 1.50 & 0.52 & $-$8 & 1078 & 0.24 & 0.80 & 8.6 & 0.28 & 0.92  &$80$ & 4.4439   \\  
 &   & 2004 Feb 11 & 1.44 & 0.50 & $-$7 & 1889 & 0.32 & 1.00 & 22 & 0.66 & 1.34  &$165$ & 4.4440   \\  
 &   & 2005 Feb 5 & 1.61 & 0.65 & 11 & 2434 & 0.30 & 1.20 & 11 & 0.38 & 1.74  &$11$ & 4.4441   \\  
 &   & 2005 Jun 15 & 1.41 & 0.52 & $-$7 & 1988 & 0.26 & 0.90 & 29 & 0.29 & 1.08  &$65$ & 4.4442   \\  
 &   & 2005 Sep 19 & 1.47 & 0.53 & $-$8 & 2845 & 0.26 & 0.90 & 113 & 0.32 & 1.29  &$68$ & 4.4443   \\  
 &   & 2006 Oct 6 & 1.47 & 0.52 & $-$6 & 2082 & 0.48 & 1.90 & 55 & 0.61 & 2.16  &$65$ & 4.4444   \\  
 &   & 2007 Jun 3 & 1.51 & 0.51 & $-$10 & 2182 & 0.40 & 1.50 & 84 & 0.47 & 2.05  &$49$ & 4.4445   \\  
 &   & 2008 Jun 25 & 1.44 & 0.46 & $-$9 & 2808 & 0.26 & 1.10 & 11 & 0.31 & 2.38  &$55$ & 4.4446   \\  
 &   & 2008 Nov 26 & 1.41 & 0.50 & $-$8 & 1411 & 0.16 & 0.60 & 11 & 0.18 & 0.56  &$127$ & 4.4447   \\  
 &   & 2009 Mar 25 & 1.41 & 0.54 & $-$1 & 2996 & 0.23 & 1.20 & 87 & 0.23 & 1.39  &$176$ & 4.4448   \\  
 &   & 2009 Jul 5 & 1.39 & 0.48 & $-$8 & 2853 & 0.20 & 0.70 & 40 & 0.24 & 1.84  &$18$ & 4.4449   \\  
 &   & 2009 Dec 17 & 1.43 & 0.47 & $-$7 & 1604 & 0.20 & 1.40 & 37 & 0.25 & 0.92  &$27$ & 4.4450   \\  
 &   & 2010 Jul 12 & 1.48 & 0.47 & $-$7 & 1495 & 0.20 & 1.10 & 34 & 0.25 & 0.90  &$57$ & 4.4451   \\  
 &   & 2010 Oct 25 & 1.50 & 0.50 & $-$11 & 771 & 0.20 & 0.60 & 8.1 & 0.22 & 0.70  &$43$ & 4.4452   \\  
 &   & 2010 Dec 24 & 1.51 & 0.48 & $-$4 & 822 & 0.20 & 1.20 & 27 & 0.20 & 1.33  &$77$ & 4.4453   \\  
1959+437 & MG4 J200112+4352  & 2010 Nov 4 & 1.07 & 0.70 & $-$8 & 138 & 0.24 & 0.80 & 5.7 & 0.31 & 0.80  &$73$ & 4.4454   \\  
 &   & 2011 Apr 11 & 0.87 & 0.57 & $-$2 & 125 & 0.29 & 0.90 & 1.5 & 0.39 & 0.84  &$68$ & 4.4455   \\  
 &   & 2011 Sep 12 & 1.09 & 0.53 & $-$26 & 83 & 0.58 & 1.70 & $<$ 2.5 & 0.82 & 1.68  &\n & 4.4456   \\  
1959+650 & 1ES 1959+650  & 2008 May 30 & 0.77 & 0.56 & $-$34 & 197 & 0.28 & 0.80 & 6.1 & 0.38 & 1.02  &$160$ & 4.4457   \\  
 &   & 2008 Oct 3 & 0.83 & 0.62 & $-$28 & 176 & 0.21 & 0.70 & 7.2 & 0.26 & 0.71  &$148$ & 4.4458   \\  
 &   & 2009 Feb 25 & 0.73 & 0.69 & $-$54 & 183 & 0.16 & 0.50 & 4.8 & 0.18 & 0.53  &$144$ & 4.4459   \\  
 &   & 2009 Jun 3 & 0.78 & 0.65 & $-$19 & 219 & 0.21 & 0.60 & 8.5 & 0.24 & 0.72  &$156$ & 4.4460   \\  
 &   & 2009 Jul 23 & 0.78 & 0.69 & $-$8 & 223 & 0.19 & 0.60 & 10 & 0.22 & 0.65  &$154$ & 4.4461   \\  
2005+403 & TXS 2005+403  & 2000 Jun 27\tablenotemark{a} & 1.01 & 0.51 & $-$13 & 2610 & 0.38 & 1.10 & 42 & 0.42 & 1.31  &$43$ & 4.4462   \\  
 &   & 2003 Mar 1 & 0.76 & 0.51 & 0 & 2774 & 0.27 & 1.30 & 67 & 0.30 & 1.07  &$133$ & 4.4463   \\  
 &   & 2004 Aug 9 & 0.88 & 0.69 & 13 & 2325 & 0.22 & 0.80 & 25 & 0.28 & 1.11  &$142$ & 4.4464   \\  
 &   & 2005 May 13 & 0.95 & 0.61 & $-$19 & 1915 & 0.24 & 0.80 & 23 & 0.27 & 1.07  &$99$ & 4.4465   \\  
 &   & 2005 Oct 29 & 0.87 & 0.61 & $-$11 & 2158 & 0.24 & 0.80 & 13 & 0.26 & 0.91  &$125$ & 4.4466   \\  
 &   & 2006 Sep 6 & 0.92 & 0.66 & 1 & 1799 & 0.51 & 1.80 & 36 & 0.54 & 1.57  &$38$ & 4.4467   \\  
 &   & 2007 Jun 3 & 0.86 & 0.61 & $-$5 & 2137 & 0.35 & 1.20 & 49 & 0.42 & 1.10  &$25$ & 4.4468   \\  
 &   & 2008 Jun 25 & 0.90 & 0.53 & $-$9 & 2378 & 0.22 & 1.00 & 32 & 0.24 & 0.72  &$42$ & 4.4469   \\  
 &   & 2008 Aug 6 & 0.87 & 0.59 & $-$9 & 2396 & 0.24 & 0.90 & 19 & 0.26 & 0.95  &$60$ & 4.4470   \\  
 &   & 2009 Jun 25 & 0.87 & 0.51 & $-$13 & 2960 & 0.19 & 1.00 & 15 & 0.23 & 0.75  &$130$ & 4.4471   \\  
 &   & 2009 Dec 10 & 0.88 & 0.53 & $-$19 & 3560 & 0.17 & 0.90 & 73 & 0.19 & 1.19  &$144$ & 4.4472   \\  
 &   & 2010 Jul 12 & 0.85 & 0.55 & $-$12 & 3884 & 0.19 & 0.80 & 112 & 0.22 & 1.17  &$153$ & 4.4473   \\  
 &   & 2010 Oct 25 & 0.87 & 0.56 & $-$5 & 3862 & 0.21 & 0.80 & 104 & 0.20 & 1.04  &$151$ & 4.4474   \\  
 &   & 2011 Feb 20 & 0.82 & 0.51 & $-$4 & 3880 & 0.18 & 0.90 & 101 & 0.18 & 0.92  &$144$ & 4.4475   \\  
 &   & 2011 Jun 24 & 0.83 & 0.61 & $-$7 & 3501 & 0.17 & 0.60 & 90 & 0.19 & 1.03  &$130$ & 4.4476   \\  
 &   & 2012 Jan 2 & 0.94 & 0.57 & 0 & 3060 & 0.17 & 0.70 & 84 & 0.20 & 1.01  &$127$ & 4.4477   \\  
2007+777 & S5 2007+77  & 1996 Jan 19\tablenotemark{a} & 1.08 & 0.53 & 14 & 1089 & 0.47 & 1.70 & 85 & 0.49 & 2.03  &$76$ & 4.4478   \\  
 &   & 1996 Mar 22\tablenotemark{a} & 1.04 & 0.48 & 4 & 963 & 0.35 & 1.10 & 59 & 0.40 & 1.47  &$75$ & 4.4479   \\  
 &   & 1996 May 27\tablenotemark{a} & 1.24 & 0.64 & $-$17 & 864 & 0.41 & 1.50 & 43 & 0.45 & 1.84  &$81$ & 4.4480   \\  
 &   & 1996 Jul 27\tablenotemark{a} & 1.04 & 0.49 & $-$13 & 833 & 0.34 & 1.10 & 36 & 0.36 & 1.45  &$83$ & 4.4481   \\  
 &   & 1996 Sep 27\tablenotemark{a} & 0.96 & 0.46 & $-$40 & 903 & 0.36 & 1.70 & 38 & 0.37 & 1.60  &$82$ & 4.4482   \\  
 &   & 1996 Dec 6\tablenotemark{a} & 1.10 & 0.49 & $-$10 & 1006 & 0.44 & 2.00 & 53 & 0.49 & 2.24  &$103$ & 4.4483   \\  
 &   & 1997 Feb 9\tablenotemark{a} & 0.64 & 0.61 & $-$77 & 1130 & 0.34 & 0.80 & 78 & 0.36 & 1.00  &$120$ & 4.4484   \\  
 &   & 1997 Jun 1\tablenotemark{a} & 0.70 & 0.62 & $-$28 & 1130 & 0.21 & 0.60 & 68 & 0.26 & 0.65  &$126$ & 4.4485   \\  
 &   & 1999 May 16\tablenotemark{a} & 0.83 & 0.60 & 48 & 957 & 0.37 & 1.10 & 23 & 0.40 & 1.00  &$131$ & 4.4486   \\  
 &   & 2010 Oct 15 & 0.69 & 0.61 & $-$46 & 752 & 0.18 & 0.60 & 18 & 0.20 & 0.63  &$155$ & 4.4487   \\  
 &   & 2011 Mar 5 & 0.82 & 0.76 & 75 & 859 & 0.18 & 0.50 & 9.9 & 0.20 & 0.54  &$130$ & 4.4488   \\  
 &   & 2011 Aug 26 & 0.83 & 0.78 & 14 & 720 & 0.18 & 0.60 & 17 & 0.21 & 0.68  &$2$ & 4.4489   \\  
 &   & 2012 Jun 25 & 0.62 & 0.59 & $-$28 & 736 & 0.12 & 0.40 & 19 & 0.13 & 0.54  &$161$ & 4.4490   \\  
 &   & 2013 Mar 31 & 0.83 & 0.72 & 40 & 846 & 0.17 & 0.40 & 3.1 & 0.19 & 0.75  &$140$ & 4.4491   \\  
2008$-$159 & PKS 2008$-$159  & 2003 Jun 15 & 1.44 & 0.53 & $-$6 & 2072 & 0.28 & 1.15 & 3.9 & 0.30 & 1.39  &$145$ & 4.4492   \\  
 &   & 2005 Mar 5 & 1.21 & 0.44 & $-$7 & 2069 & 0.32 & 1.40 & 17 & 0.43 & 1.48  &$101$ & 4.4493   \\  
 &   & 2005 Jun 3 & 1.44 & 0.53 & $-$7 & 2184 & 0.25 & 1.05 & 11 & 0.32 & 1.58  &$124$ & 4.4494   \\  
 &   & 2005 Dec 22 & 1.58 & 0.57 & $-$9 & 2238 & 0.26 & 1.10 & 4.9 & 0.30 & 1.30  &$102$ & 4.4495   \\  
 &   & 2006 Nov 10 & 1.44 & 0.50 & $-$7 & 2382 & 0.44 & 1.75 & 11 & 0.50 & 1.72  &$7$ & 4.4496   \\  
 &   & 2008 Aug 25 & 1.36 & 0.48 & $-$9 & 2044 & 0.30 & 1.10 & 26 & 0.31 & 1.10  &$11$ & 4.4497   \\  
 &   & 2009 Aug 19 & 1.45 & 0.51 & $-$8 & 2114 & 0.18 & 0.95 & 8.7 & 0.22 & 0.90  &$83$ & 4.4498   \\  
 &   & 2011 Apr 11 & 1.22 & 0.46 & $-$2 & 2186 & 0.20 & 0.90 & 4.4 & 0.24 & 1.75  &$140$ & 4.4499   \\  
2010+463 & 7C 2010+4619  & 2002 Nov 23 & 1.06 & 0.61 & $-$39 & 252 & 0.26 & 0.80 & 3.6 & 0.41 & 0.93  &$120$ & 4.4500   \\  
 &   & 2014 Feb 14 & 0.83 & 0.61 & $-$14 & 377 & 0.07 & 0.20 & 5.7 & 0.08 & 0.26  &$139$ & 4.4501   \\  
 &   & 2014 May 12 & 0.81 & 0.47 & $-$12 & 599 & 0.09 & 0.35 & 15 & 0.12 & 0.43  &$13$ & 4.4502   \\  
 &   & 2014 Nov 17 & 0.74 & 0.59 & $-$21 & 607 & 0.10 & 0.65 & 29 & 0.12 & 0.41  &$36$ & 4.4503   \\  
 &   & 2015 Jun 16 & 0.90 & 0.57 & $-$7 & 597 & 0.09 & 0.45 & 10 & 0.11 & 0.32  &$54$ & 4.4504   \\  
 &   & 2015 Sep 6 & 0.86 & 0.58 & $-$15 & 461 & 0.09 & 0.50 & 13 & 0.10 & 0.30  &$47$ & 4.4505   \\  
 &   & 2015 Nov 25 & 0.82 & 0.55 & $-$5 & 400 & 0.07 & 0.22 & 16 & 0.09 & 0.26  &$44$ & 4.4506   \\  
 &   & 2016 Jun 3 & 0.84 & 0.55 & $-$14 & 302 & 0.08 & 0.20 & 1.8 & 0.08 & 0.25  &$126$ & 4.4507   \\  
 &   & 2016 Jun 16 & 0.86 & 0.58 & $-$2 & 274 & 0.08 & 0.25 & 2.7 & 0.08 & 0.25  &$22$ & 4.4508   \\  
 &   & 2016 Aug 9 & 0.80 & 0.54 & 2 & 286 & 0.08 & 0.23 & 2.6 & 0.09 & 0.27  &$32$ & 4.4509   \\  
 &   & 2016 Oct 29 & 0.82 & 0.56 & $-$1 & 407 & 0.08 & 0.20 & 10.0 & 0.09 & 0.26  &$20$ & 4.4510   \\  
 &   & 2016 Nov 12 & 0.94 & 0.59 & 0 & 374 & 0.08 & 0.23 & 8.3 & 0.09 & 0.26  &$19$ & 4.4511   \\  
2013+163 & TXS 2013+163  & 2016 Sep 26\tablenotemark{a} & 1.11 & 0.55 & $-$9 & 491 & 0.09 & 0.28 & 5.7 & 0.10 & 0.28  &$64$ & 4.4512   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.09 & 0.54 & $-$7 & 468 & 0.09 & 0.27 & 5.4 & 0.10 & 0.32  &$90$ & 4.4513   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.23 & 0.68 & 14 & 463 & 0.09 & 0.28 & 5.6 & 0.11 & 0.34  &$110$ & 4.4514   \\  
2013+370 & TXS 2013+370  & 2008 May 30 & 0.97 & 0.55 & $-$18 & 3517 & 0.22 & 2.10 & 61 & 0.25 & 1.17  &$108$ & 4.4515   \\  
 &   & 2008 Oct 3 & 0.98 & 0.58 & $-$14 & 2905 & 0.18 & 1.80 & 56 & 0.20 & 0.88  &$163$ & 4.4516   \\  
 &   & 2009 Feb 25 & 0.88 & 0.60 & $-$16 & 4114 & 0.19 & 1.90 & 15 & 0.18 & 0.77  &$66$ & 4.4517   \\  
 &   & 2010 Jun 19 & 0.99 & 0.57 & $-$18 & 2784 & 0.18 & 0.80 & 59 & 0.19 & 0.74  &$74$ & 4.4518   \\  
 &   & 2011 Jul 15 & 0.95 & 0.57 & $-$10 & 2517 & 0.18 & 1.30 & 36 & 0.20 & 0.74  &$172$ & 4.4519   \\  
 &   & 2012 Jun 25 & 0.94 & 0.51 & $-$20 & 4116 & 0.13 & 2.50 & 109 & 0.21 & 1.67  &$125$ & 4.4520   \\  
2021+317 & 4C +31.56  & 2003 Feb 5 & 1.06 & 0.57 & $-$5 & 605 & 0.25 & 0.75 & 14 & 0.28 & 0.84  &$37$ & 4.4521   \\  
 &   & 2004 Jun 11 & 1.03 & 0.55 & $-$10 & 665 & 0.28 & 1.00 & 11 & 0.36 & 0.94  &$85$ & 4.4522   \\  
 &   & 2005 Mar 23 & 0.89 & 0.53 & $-$5 & 693 & 0.27 & 0.80 & 8.7 & 0.32 & 1.03  &$101$ & 4.4523   \\  
 &   & 2005 Sep 16 & 0.93 & 0.58 & $-$10 & 761 & 0.24 & 0.80 & 12 & 0.26 & 0.90  &$137$ & 4.4524   \\  
 &   & 2006 Aug 9 & 0.92 & 0.52 & $-$12 & 919 & 0.50 & 1.10 & 31 & 0.60 & 1.66  &$116$ & 4.4525   \\  
 &   & 2007 Aug 9 & 0.91 & 0.57 & $-$6 & 1051 & 0.26 & 0.80 & 24 & 0.30 & 0.88  &$111$ & 4.4526   \\  
 &   & 2008 Jul 30 & 1.00 & 0.58 & $-$14 & 1108 & 0.22 & 0.70 & 19 & 0.24 & 0.74  &$119$ & 4.4527   \\  
 &   & 2009 Mar 25 & 0.99 & 0.65 & $-$23 & 1180 & 0.18 & 1.10 & 36 & 0.20 & 0.62  &$112$ & 4.4528   \\  
 &   & 2010 Jan 16 & 1.09 & 0.69 & $-$15 & 1055 & 0.19 & 1.90 & 16 & 0.21 & 1.14  &$138$ & 4.4529   \\  
 &   & 2010 Sep 17 & 0.94 & 0.56 & $-$15 & 1083 & 0.17 & 0.60 & 21 & 0.18 & 0.57  &$122$ & 4.4530   \\  
 &   & 2011 Feb 20 & 0.91 & 0.51 & $-$7 & 1186 & 0.17 & 0.50 & 23 & 0.19 & 0.57  &$133$ & 4.4531   \\  
 &   & 2011 Jul 15 & 1.02 & 0.57 & $-$10 & 1196 & 0.17 & 0.90 & 15 & 0.20 & 0.61  &$123$ & 4.4532   \\  
 &   & 2012 Jan 14 & 0.96 & 0.59 & 2 & 1273 & 0.19 & 0.60 & 30 & 0.20 & 0.67  &$123$ & 4.4533   \\  
 &   & 2012 Sep 2 & 0.89 & 0.53 & $-$6 & 1242 & 0.20 & 0.60 & 5.9 & 0.21 & 0.65  &$161$ & 4.4534   \\  
 &   & 2013 Jul 30 & 0.89 & 0.53 & $-$6 & 1188 & 0.22 & 0.70 & 24 & 0.24 & 0.76  &$69$ & 4.4535   \\  
2021+614 & TXS 2021+614  & 2000 Jun 27\tablenotemark{a} & 0.92 & 0.53 & $-$15 & 2477 & 0.41 & 1.00 & 2.8 & 0.55 & 1.31  &$17$ & 4.4536   \\  
 &   & 2003 Mar 1 & 0.63 & 0.55 & $-$5 & 2254 & 0.29 & 1.20 & 4.5 & 0.32 & 1.08  &$109$ & 4.4537   \\  
 &   & 2005 Mar 5 & 0.66 & 0.57 & 16 & 2190 & 0.28 & 1.30 & 4.8 & 0.34 & 1.14  &$117$ & 4.4538   \\  
 &   & 2005 Oct 29 & 0.70 & 0.68 & $-$49 & 2248 & 0.25 & 1.05 & 9.1 & 0.27 & 0.95  &$157$ & 4.4539   \\  
 &   & 2005 Dec 22 & 0.75 & 0.67 & 50 & 2114 & 0.21 & 1.10 & 11 & 0.25 & 0.91  &$137$ & 4.4540   \\  
 &   & 2006 Dec 1 & 0.68 & 0.64 & $-$34 & 2143 & 0.49 & 1.60 & 8.1 & 0.53 & 1.65  &$116$ & 4.4541   \\  
 &   & 2009 Jan 30 & 0.73 & 0.66 & $-$39 & 2261 & 0.15 & 0.50 & 5.4 & 0.15 & 0.60  &$138$ & 4.4542   \\  
 &   & 2011 May 26 & 0.65 & 0.58 & $-$30 & 2344 & 0.19 & 0.60 & 5.3 & 0.20 & 0.72  &$167$ & 4.4543   \\  
 &   & 2013 Jul 22 & 0.91 & 0.63 & 51 & 2086 & 0.30 & 0.80 & 3.3 & 0.33 & 0.96  &$47$ & 4.4544   \\  
2022$-$077 & PKS 2023$-$07  & 2006 Apr 5 & 1.30 & 0.49 & $-$6 & 741 & 0.43 & 1.20 & 8.1 & 0.51 & 1.40  &$118$ & 4.4545   \\  
 &   & 2007 Jan 6 & 1.30 & 0.56 & $-$2 & 578 & 0.36 & 1.10 & 13 & 0.43 & 1.16  &$102$ & 4.4546   \\  
 &   & 2007 Apr 18 & 1.39 & 0.56 & $-$7 & 515 & 0.29 & 0.80 & 9.8 & 0.35 & 0.94  &$67$ & 4.4547   \\  
 &   & 2007 Aug 24 & 1.31 & 0.50 & $-$7 & 627 & 0.27 & 0.80 & 23 & 0.28 & 0.85  &$77$ & 4.4548   \\  
 &   & 2009 Feb 25 & 1.33 & 0.53 & $-$5 & 1302 & 0.17 & 0.50 & 26 & 0.20 & 0.59  &$82$ & 4.4549   \\  
 &   & 2009 Jun 15 & 1.50 & 0.54 & $-$10 & 964 & 0.18 & 0.50 & 19 & 0.20 & 0.65  &$113$ & 4.4550   \\  
 &   & 2009 Oct 27 & 1.81 & 0.56 & $-$14 & 683 & 0.19 & 0.50 & 19 & 0.21 & 0.59  &$78$ & 4.4551   \\  
 &   & 2010 Sep 29 & 1.32 & 0.48 & $-$5 & 1099 & 0.18 & 0.55 & 29 & 0.21 & 0.63  &$71$ & 4.4552   \\  
 &   & 2010 Nov 20 & 1.61 & 0.53 & $-$11 & 1052 & 0.18 & 0.50 & 14 & 0.20 & 0.58  &$75$ & 4.4553   \\  
 &   & 2011 Jun 6 & 1.59 & 0.52 & $-$11 & 927 & 0.19 & 0.60 & 32 & 0.23 & 0.67  &$42$ & 4.4554   \\  
 &   & 2011 Aug 15 & 1.76 & 0.66 & 6 & 1012 & 0.43 & 1.00 & 15 & 0.29 & 0.89  &$79$ & 4.4555   \\  
 &   & 2011 Dec 29 & 1.29 & 0.54 & 4 & 857 & 0.23 & 0.90 & 50 & 0.24 & 0.73  &$82$ & 4.4556   \\  
 &   & 2012 Jun 25 & 1.44 & 0.49 & $-$10 & 1726 & 0.11 & 0.50 & 49 & 0.16 & 0.78  &$90$ & 4.4557   \\  
 &   & 2012 Dec 23 & 1.42 & 0.48 & $-$5 & 1597 & 0.20 & 1.00 & 44 & 0.24 & 0.87  &$81$ & 4.4558   \\  
2023+335 & B2 2023+33  & 2008 Jul 17 & 1.02 & 0.62 & $-$10 & 2563 & 0.26 & 0.80 & 53 & 0.28 & 0.90  &$4$ & 4.4559   \\  
 &   & 2008 Nov 26 & 0.97 & 0.53 & $-$14 & 3232 & 0.14 & 1.20 & 53 & 0.16 & 0.58  &$1$ & 4.4560   \\  
 &   & 2009 May 28 & 0.97 & 0.56 & $-$7 & 4806 & 0.18 & 1.00 & 48 & 0.19 & 0.69  &$60$ & 4.4561   \\  
 &   & 2009 Jul 23 & 0.99 & 0.59 & $-$3 & 4128 & 0.22 & 0.80 & 16 & 0.23 & 0.88  &$92$ & 4.4562   \\  
 &   & 2009 Oct 27 & 0.99 & 0.58 & $-$22 & 4951 & 0.19 & 1.20 & 42 & 0.20 & 0.78  &$46$ & 4.4563   \\  
 &   & 2009 Dec 10 & 0.95 & 0.51 & $-$15 & 5443 & 0.17 & 1.40 & 86 & 0.19 & 0.74  &$43$ & 4.4564   \\  
 &   & 2010 Feb 11 & 0.90 & 0.58 & 2 & 5696 & 0.23 & 1.50 & 119 & 0.25 & 1.05  &$40$ & 4.4565   \\  
 &   & 2010 Aug 6 & 1.01 & 0.53 & 6 & 5294 & 0.20 & 0.80 & 183 & 0.21 & 0.78  &$35$ & 4.4566   \\  
 &   & 2010 Oct 25 & 0.91 & 0.56 & $-$6 & 3212 & 0.22 & 0.80 & 99 & 0.20 & 0.73  &$29$ & 4.4567   \\  
 &   & 2010 Dec 24 & 0.96 & 0.52 & $-$5 & 2876 & 0.18 & 1.00 & 50 & 0.21 & 0.57  &$32$ & 4.4568   \\  
 &   & 2011 May 21 & 0.85 & 0.55 & $-$12 & 2885 & 0.21 & 0.60 & 40 & 0.23 & 0.84  &$50$ & 4.4569   \\  
 &   & 2011 Sep 12 & 0.92 & 0.51 & $-$11 & 2616 & 0.20 & 0.80 & 44 & 0.22 & 0.70  &$28$ & 4.4570   \\  
 &   & 2012 Jul 12 & 0.96 & 0.56 & $-$18 & 3294 & 0.20 & 0.80 & 68 & 0.22 & 0.86  &$4$ & 4.4571   \\  
 &   & 2012 Nov 11 & 0.96 & 0.56 & $-$9 & 2960 & 0.15 & 0.70 & 65 & 0.19 & 0.72  &$17$ & 4.4572   \\  
 &   & 2013 Mar 31 & 1.02 & 0.61 & 0 & 3003 & 0.17 & 0.80 & 120 & 0.18 & 0.75  &$38$ & 4.4573   \\  
 &   & 2013 Aug 20 & 0.93 & 0.42 & $-$4 & 3065 & 0.27 & 1.30 & 110 & 0.34 & 1.00  &$21$ & 4.4574   \\  
2028+492 & MG4 J202932+4925  & 2014 Mar 30 & 1.17 & 0.84 & 27 & 148 & 0.09 & 0.30 & 3.6 & 0.11 & 0.35  &$108$ & 4.4575   \\  
 &   & 2014 Sep 1 & 0.99 & 0.62 & $-$4 & 109 & 0.09 & 0.26 & 1.7 & 0.10 & 0.30  &$70$ & 4.4576   \\  
 &   & 2015 May 8 & 0.81 & 0.59 & $-$25 & 93 & 0.08 & 0.30 & 0.3 & 0.09 & 0.25  &$60$ & 4.4577   \\  
 &   & 2015 Oct 2 & 0.87 & 0.59 & $-$15 & 314 & 0.07 & 0.45 & 3.0 & 0.08 & 0.25  &$63$ & 4.4578   \\  
 &   & 2016 Jan 22 & 0.89 & 0.55 & $-$15 & 111 & 0.08 & 0.20 & 2.5 & 0.08 & 0.26  &$74$ & 4.4579   \\  
2029+121 & PKS 2029+121  & 2010 Oct 15 & 1.16 & 0.51 & $-$8 & 1262 & 0.16 & 0.50 & 21 & 0.20 & 0.66  &$96$ & 4.4580   \\  
 &   & 2011 Feb 27 & 1.12 & 0.53 & 2 & 1559 & 0.20 & 0.70 & 48 & 0.24 & 0.73  &$94$ & 4.4581   \\  
 &   & 2011 Jul 24 & 1.24 & 0.62 & 0 & 1438 & 0.20 & 0.70 & 7.0 & 0.22 & 0.74  &$133$ & 4.4582   \\  
 &   & 2012 Jan 2 & 1.17 & 0.52 & $-$4 & 2096 & 0.17 & 0.65 & 133 & 0.19 & 0.71  &$71$ & 4.4583   \\  
 &   & 2012 Mar 27 & 1.15 & 0.54 & $-$4 & 1825 & 0.17 & 0.50 & 78 & 0.19 & 0.70  &$62$ & 4.4584   \\  
 &   & 2012 Sep 2 & 1.07 & 0.49 & $-$7 & 1556 & 0.21 & 0.70 & 27 & 0.22 & 0.71  &$132$ & 4.4585   \\  
 &   & 2013 Jul 30 & 1.05 & 0.51 & $-$4 & 967 & 0.23 & 0.65 & 55 & 0.23 & 0.75  &$41$ & 4.4586   \\  
2032+107 & OW 154.9  & 1999 Dec 27\tablenotemark{a} & 1.23 & 0.55 & $-$11 & 365 & 0.50 & 0.80 & $<$ 1.7 & 0.55 & 1.12  &\n & 4.4587   \\  
 &   & 2011 Aug 15 & 1.40 & 0.64 & 10 & 367 & 0.28 & 0.80 & 3.6 & 0.28 & 0.82  &$158$ & 4.4588   \\  
 &   & 2012 Feb 6 & 1.18 & 0.54 & $-$6 & 376 & 0.16 & 0.50 & 8.1 & 0.17 & 0.48  &$71$ & 4.4589   \\  
 &   & 2012 Sep 27 & 1.13 & 0.55 & $-$6 & 170 & 0.17 & 0.75 & 0.9 & 0.17 & 0.50  &$91$ & 4.4590   \\  
 &   & 2013 Feb 28 & 1.16 & 0.55 & $-$2 & 229 & 0.19 & 0.60 & 2.2 & 0.20 & 0.60  &$26$ & 4.4591   \\  
 &   & 2013 Jul 22 & 1.35 & 0.58 & 20 & 309 & 0.30 & 0.95 & 1.8 & 0.36 & 1.13  &$175$ & 4.4592   \\  
2037+511 & 3C 418  & 2002 Oct 9 & 0.82 & 0.62 & $-$12 & 2350 & 0.22 & 0.70 & 40 & 0.25 & 0.85  &$77$ & 4.4593   \\  
 &   & 2003 Jun 15 & 0.76 & 0.59 & 10 & 2101 & 0.27 & 0.80 & 32 & 0.30 & 0.88  &$70$ & 4.4594   \\  
 &   & 2005 Jan 6 & 0.72 & 0.58 & $-$4 & 1944 & 0.34 & 0.90 & 54 & 0.41 & 1.18  &$69$ & 4.4595   \\  
 &   & 2005 Jun 15 & 0.76 & 0.62 & $-$8 & 2371 & 0.22 & 0.70 & 58 & 0.26 & 0.86  &$75$ & 4.4596   \\  
 &   & 2006 May 24 & 0.80 & 0.56 & $-$1 & 2774 & 0.43 & 1.20 & 94 & 0.44 & 1.34  &$92$ & 4.4597   \\  
 &   & 2008 Sep 12 & 0.76 & 0.59 & $-$26 & 2658 & 0.23 & 1.00 & 61 & 0.24 & 0.75  &$91$ & 4.4598   \\  
 &   & 2010 Oct 25 & 0.74 & 0.61 & $-$1 & 2582 & 0.20 & 0.80 & 4.5 & 0.19 & 0.63  &$115$ & 4.4599   \\  
 &   & 2011 Jul 15 & 0.81 & 0.57 & $-$13 & 3302 & 0.18 & 1.40 & 9.7 & 0.19 & 0.70  &$79$ & 4.4600   \\  
 &   & 2012 Apr 29 & 0.84 & 0.65 & $-$25 & 3200 & 0.19 & 0.60 & 74 & 0.20 & 0.66  &$107$ & 4.4601   \\  
 &   & 2012 Nov 21 & 0.80 & 0.62 & $-$5 & 3539 & 0.18 & 1.00 & 52 & 0.18 & 0.69  &$99$ & 4.4602   \\  
 &   & 2013 Feb 10 & 0.71 & 0.63 & $-$28 & 3413 & 0.18 & 1.00 & 28 & 0.19 & 0.71  &$101$ & 4.4603   \\  
2043+749 & 4C +74.26  & 2006 Apr 28 & 1.02 & 0.48 & $-$12 & 203 & 2.21 & 6.30 & $<$ 10.7 & 3.56 & 9.18  &\n & 4.4604   \\  
 &   & 2016 Sep 26\tablenotemark{a} & 0.65 & 0.61 & 84 & 237 & 0.09 & 0.25 & $<$ 0.3 & 0.11 & 0.30  &\n & 4.4605   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.67 & 0.62 & 42 & 250 & 0.09 & 0.27 & 1.4 & 0.10 & 0.32  &$16$ & 4.4606   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 0.87 & 0.76 & 40 & 232 & 0.09 & 0.28 & 0.4 & 0.10 & 0.34  &$80$ & 4.4607   \\  
2047+039 & PKS 2047+039  & 2014 Feb 27 & 1.20 & 0.51 & $-$7 & 542 & 0.08 & 0.30 & 22 & 0.11 & 0.46  &$139$ & 4.4608   \\  
 &   & 2014 Jun 5 & 1.24 & 0.53 & $-$8 & 554 & 0.08 & 0.35 & 14 & 0.11 & 0.61  &$143$ & 4.4609   \\  
 &   & 2014 Dec 12 & 1.23 & 0.54 & $-$4 & 550 & 0.07 & 0.35 & 34 & 0.12 & 0.43  &$137$ & 4.4610   \\  
 &   & 2015 Jul 20 & 1.12 & 0.45 & $-$5 & 530 & 0.10 & 0.45 & 38 & 0.12 & 0.54  &$142$ & 4.4611   \\  
 &   & 2016 Jan 16 & 1.47 & 0.54 & $-$6 & 553 & 0.11 & 0.50 & 33 & 0.16 & 0.60  &$139$ & 4.4612   \\  
 &   & 2016 Jul 16 & 1.19 & 0.48 & $-$6 & 573 & 0.09 & 0.27 & 35 & 0.09 & 0.33  &$134$ & 4.4613   \\  
2047+098 & PKS 2047+098  & 2003 Aug 27\tablenotemark{a} & 1.19 & 0.54 & $-$7 & 576 & 0.32 & 0.90 & 2.4 & 0.34 & 1.00  &$126$ & 4.4614   \\  
 &   & 2004 Aug 12\tablenotemark{a} & 1.18 & 0.55 & $-$5 & 585 & 0.32 & 0.90 & 2.6 & 0.34 & 1.00  &$77$ & 4.4615   \\  
 &   & 2005 Jun 5\tablenotemark{a} & 1.23 & 0.53 & $-$5 & 576 & 0.28 & 0.80 & 1.1 & 0.33 & 0.85  &$55$ & 4.4616   \\  
 &   & 2011 Dec 12 & 1.05 & 0.46 & 2 & 562 & 0.26 & 0.80 & 1.8 & 0.30 & 0.82  &$151$ & 4.4617   \\  
 &   & 2012 Nov 21 & 1.27 & 0.57 & $-$7 & 592 & 0.17 & 0.50 & 2.0 & 0.19 & 0.55  &$131$ & 4.4618   \\  
 &   & 2013 Feb 10 & 1.09 & 0.60 & $-$1 & 518 & 0.18 & 0.50 & 2.3 & 0.21 & 0.64  &$43$ & 4.4619   \\  
2100+468 & NVSS J210217+470216  & 2014 Feb 27 & 0.76 & 0.59 & $-$9 & 130 & 0.07 & 0.20 & 2.4 & 0.08 & 0.25  &$43$ & 4.4620   \\  
 &   & 2014 May 12 & 0.78 & 0.48 & $-$7 & 154 & 0.10 & 0.27 & 1.0 & 0.11 & 0.35  &$84$ & 4.4621   \\  
 &   & 2014 Jul 31 & 0.77 & 0.53 & $-$4 & 110 & 0.08 & 0.20 & 2.3 & 0.09 & 0.26  &$58$ & 4.4622   \\  
 &   & 2015 May 8 & 0.78 & 0.55 & $-$19 & 111 & 0.07 & 0.20 & 1.2 & 0.08 & 0.25  &$166$ & 4.4623   \\  
 &   & 2015 Dec 19 & 0.79 & 0.57 & $-$18 & 95 & 0.08 & 0.22 & $<$ 0.2 & 0.08 & 0.26  &\n & 4.4624   \\  
 &   & 2016 May 23 & 0.80 & 0.55 & $-$7 & 139 & 0.08 & 0.20 & 6.7 & 0.08 & 0.26  &$9$ & 4.4625   \\  
2113+293 & B2 2113+29  & 2006 Feb 12 & 0.93 & 0.79 & $-$1 & 594 & 0.46 & 1.35 & 9.1 & 0.50 & 1.57  &$166$ & 4.4626   \\  
 &   & 2008 Nov 26 & 1.02 & 0.54 & $-$9 & 821 & 0.13 & 0.50 & 24 & 0.15 & 0.50  &$10$ & 4.4627   \\  
 &   & 2010 Feb 11 & 0.96 & 0.59 & 0 & 724 & 0.20 & 0.70 & 16 & 0.24 & 0.69  &$6$ & 4.4628   \\  
 &   & 2010 Oct 15 & 1.00 & 0.54 & $-$11 & 667 & 0.18 & 0.60 & 23 & 0.19 & 0.58  &$168$ & 4.4629   \\  
 &   & 2011 Mar 5 & 1.31 & 0.79 & 22 & 659 & 0.18 & 0.60 & 30 & 0.20 & 0.66  &$178$ & 4.4630   \\  
2121+053 & OX 036  & 2003 Mar 29 & 1.21 & 0.53 & $-$5 & 2551 & 0.23 & 0.95 & 138 & 0.28 & 0.99  &$2$ & 4.4631   \\  
 &   & 2004 Sep 11 & 1.24 & 0.56 & $-$6 & 3744 & 0.23 & 1.60 & 131 & 0.29 & 1.13  &$46$ & 4.4632   \\  
 &   & 2005 May 13 & 1.35 & 0.57 & $-$10 & 2925 & 0.28 & 1.20 & 131 & 0.33 & 1.11  &$24$ & 4.4633   \\  
 &   & 2005 Sep 5 & 1.19 & 0.54 & $-$7 & 2584 & 0.25 & 1.20 & 167 & 0.29 & 1.39  &$50$ & 4.4634   \\  
 &   & 2006 Jun 15 & 1.27 & 0.58 & $-$7 & 1955 & 0.44 & 1.30 & 115 & 0.48 & 1.56  &$35$ & 4.4635   \\  
 &   & 2007 Jun 3 & 1.27 & 0.56 & $-$10 & 1538 & 0.37 & 1.10 & 54 & 0.40 & 1.40  &$28$ & 4.4636   \\  
 &   & 2008 Oct 3 & 1.38 & 0.56 & $-$9 & 1587 & 0.18 & 1.10 & 41 & 0.21 & 0.59  &$28$ & 4.4637   \\  
 &   & 2009 May 28 & 1.19 & 0.53 & $-$5 & 1923 & 0.17 & 0.70 & 118 & 0.22 & 0.69  &$33$ & 4.4638   \\  
 &   & 2010 Sep 27 & 1.23 & 0.53 & $-$6 & 1789 & 0.16 & 0.50 & 62 & 0.18 & 0.64  &$40$ & 4.4639   \\  
 &   & 2011 Jun 24 & 1.26 & 0.57 & $-$2 & 1472 & 0.16 & 0.70 & 42 & 0.18 & 0.59  &$45$ & 4.4640   \\  
 &   & 2012 Feb 6 & 1.25 & 0.52 & $-$6 & 1632 & 0.15 & 0.50 & 49 & 0.16 & 0.54  &$17$ & 4.4641   \\  
 &   & 2012 Aug 3 & 1.29 & 0.55 & $-$6 & 1980 & 0.12 & 0.35 & 58 & 0.13 & 0.28  &$37$ & 4.4642   \\  
 &   & 2012 Nov 2 & 1.23 & 0.53 & $-$5 & 1894 & 0.15 & 0.50 & 44 & 0.17 & 0.58  &$45$ & 4.4643   \\  
 &   & 2012 Nov 28 & 1.26 & 0.51 & $-$6 & 1781 & 0.15 & 0.50 & 45 & 0.17 & 2.33  &$70$ & 4.4644   \\  
 &   & 2012 Dec 23 & 1.31 & 0.48 & $-$5 & 1739 & 0.18 & 0.80 & 51 & 0.23 & 0.84  &$61$ & 4.4645   \\  
 &   & 2013 Jan 21 & 1.95 & 0.58 & $-$18 & 1598 & 0.19 & 0.60 & 29 & 0.21 & 0.70  &$59$ & 4.4646   \\  
 &   & 2015 May 18 & 1.16 & 0.51 & $-$5 & 1674 & 0.08 & 0.24 & 9.1 & 0.09 & 0.51  &$87$ & 4.4647   \\  
 &   & 2015 Aug 11 & 1.18 & 0.52 & $-$5 & 1886 & 0.10 & 1.00 & 18 & 0.14 & 0.70  &$28$ & 4.4648   \\  
 &   & 2015 Nov 25 & 1.11 & 0.49 & $-$4 & 2249 & 0.09 & 0.50 & 45 & 0.10 & 1.11  &$25$ & 4.4649   \\  
 &   & 2016 Mar 5 & 1.19 & 0.50 & $-$8 & 1724 & 0.08 & 0.35 & 22 & 0.12 & 0.59  &$36$ & 4.4650   \\  
 &   & 2016 Jun 9 & 1.25 & 0.52 & $-$7 & 1912 & 0.10 & 0.70 & 7.6 & 0.13 & 0.51  &$34$ & 4.4651   \\  
 &   & 2016 Sep 17 & 1.32 & 0.53 & $-$8 & 1877 & 0.09 & 0.52 & 11 & 0.11 & 0.75  &$107$ & 4.4652   \\  
 &   & 2016 Nov 12 & 1.22 & 0.56 & $-$5 & 2285 & 0.09 & 0.40 & 14 & 0.09 & 0.60  &$23$ & 4.4653   \\  
2126$-$158 & PKS 2126$-$158  & 2006 Apr 28 & 1.30 & 0.47 & $-$6 & 1245 & 0.50 & 1.60 & 4.7 & 0.56 & 1.58  &$94$ & 4.4654   \\  
 &   & 2008 Nov 19 & 1.36 & 0.50 & $-$7 & 781 & 0.15 & 0.50 & 3.3 & 0.16 & 0.59  &$32$ & 4.4655   \\  
 &   & 2011 Sep 12 & 1.40 & 0.52 & 0 & 732 & 0.18 & 0.55 & 1.4 & 0.20 & 0.61  &$63$ & 4.4656   \\  
2128+048 & PKS 2127+04  & 2001 Jun 9\tablenotemark{a} & 1.79 & 0.76 & $-$8 & 425 & 1.44 & 3.50 & 8.5 & 1.39 & 4.00  &$135$ & 4.4657   \\  
2128$-$123 & PKS 2128$-$12  & 2003 May 9 & 1.40 & 0.51 & $-$6 & 3232 & 0.27 & 1.40 & 64 & 0.28 & 1.06  &$113$ & 4.4658   \\  
 &   & 2004 Oct 18 & 1.99 & 0.54 & $-$14 & 2896 & 0.31 & 1.20 & 45 & 0.36 & 1.23  &$117$ & 4.4659   \\  
 &   & 2005 May 26 & 1.22 & 0.48 & $-$6 & 2884 & 0.29 & 1.30 & 73 & 0.35 & 1.31  &$129$ & 4.4660   \\  
 &   & 2005 Sep 23 & 1.41 & 0.51 & $-$6 & 2897 & 0.25 & 2.10 & 57 & 0.32 & 1.12  &$142$ & 4.4661   \\  
 &   & 2005 Dec 22 & 1.37 & 0.53 & $-$5 & 2865 & 0.24 & 1.60 & 35 & 0.28 & 1.05  &$142$ & 4.4662   \\  
 &   & 2006 Oct 6 & 1.33 & 0.49 & $-$7 & 2667 & 0.47 & 1.60 & 22 & 0.52 & 1.61  &$130$ & 4.4663   \\  
 &   & 2007 Jun 10 & 1.31 & 0.49 & $-$7 & 2321 & 0.31 & 1.50 & 30 & 0.41 & 1.16  &$116$ & 4.4664   \\  
 &   & 2009 Jan 7 & 1.39 & 0.56 & $-$3 & 2221 & 0.16 & 1.70 & 40 & 0.19 & 0.70  &$143$ & 4.4665   \\  
 &   & 2010 Jul 12 & 1.47 & 0.47 & $-$8 & 1981 & 0.20 & 0.90 & 5.3 & 0.22 & 0.80  &$178$ & 4.4666   \\  
 &   & 2011 May 21 & 1.21 & 0.46 & $-$7 & 1730 & 0.21 & 1.60 & 20 & 0.25 & 0.81  &$158$ & 4.4667   \\  
 &   & 2011 Dec 29 & 1.35 & 0.56 & 4 & 1829 & 0.24 & 1.50 & 23 & 0.24 & 0.82  &$155$ & 4.4668   \\  
 &   & 2012 Sep 2 & 1.27 & 0.47 & $-$7 & 1593 & 0.20 & 0.60 & 13 & 0.23 & 0.76  &$161$ & 4.4669   \\  
 &   & 2012 Dec 10 & 1.35 & 0.52 & $-$5 & 1591 & 0.17 & 0.65 & 16 & 0.20 & 0.62  &$165$ & 4.4670   \\  
 &   & 2013 Jun 2 & 1.36 & 0.54 & $-$2 & 1543 & 0.21 & 0.80 & 18 & 0.21 & 0.80  &$177$ & 4.4671   \\  
2131$-$021 & 4C $-$02.81  & 1997 Feb 9\tablenotemark{a} & 1.28 & 0.58 & $-$1 & 1261 & 0.47 & 1.40 & 40 & 0.53 & 1.80  &$107$ & 4.4672   \\  
 &   & 2003 May 9 & 1.32 & 0.53 & $-$6 & 2163 & 0.26 & 1.10 & 52 & 0.29 & 0.97  &$91$ & 4.4673   \\  
 &   & 2003 Aug 28 & 1.18 & 0.47 & $-$5 & 2277 & 0.27 & 1.00 & 78 & 0.31 & 1.04  &$89$ & 4.4674   \\  
 &   & 2004 Aug 9 & 1.29 & 0.52 & $-$6 & 2443 & 0.25 & 0.90 & 91 & 0.30 & 1.14  &$97$ & 4.4675   \\  
 &   & 2004 Dec 2 & 1.29 & 0.52 & $-$7 & 2435 & 0.22 & 3.20 & 57 & 0.28 & 0.92  &$100$ & 4.4676   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 1.35 & 0.49 & $-$7 & 2336 & 0.36 & 1.10 & 128 & 0.41 & 1.26  &$99$ & 4.4677   \\  
 &   & 2006 Aug 9 & 1.19 & 0.46 & $-$7 & 2005 & 0.53 & 1.60 & 89 & 0.57 & 1.85  &$89$ & 4.4678   \\  
 &   & 2007 Feb 5 & 1.54 & 0.56 & $-$13 & 1904 & 0.31 & 1.00 & 84 & 0.34 & 1.28  &$94$ & 4.4679   \\  
 &   & 2007 Jun 10 & 1.30 & 0.51 & $-$9 & 2103 & 0.31 & 1.20 & 120 & 0.34 & 1.10  &$101$ & 4.4680   \\  
 &   & 2007 Aug 16 & 1.27 & 0.51 & $-$7 & 2195 & 0.22 & 1.00 & 133 & 0.26 & 1.63  &$98$ & 4.4681   \\  
 &   & 2008 Sep 12 & 1.35 & 0.52 & $-$8 & 2240 & 0.24 & 0.80 & 123 & 0.28 & 0.91  &$94$ & 4.4682   \\  
 &   & 2009 Feb 25 & 1.27 & 0.53 & $-$6 & 2414 & 0.17 & 0.70 & 191 & 0.23 & 0.87  &$94$ & 4.4683   \\  
 &   & 2010 Mar 10 & 1.19 & 0.47 & $-$6 & 2509 & 0.20 & 0.90 & 186 & 0.21 & 0.74  &$89$ & 4.4684   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 1.25 & 0.48 & $-$5 & 2589 & 0.34 & 1.00 & 207 & 0.37 & 1.22  &$96$ & 4.4685   \\  
 &   & 2011 Apr 11 & 1.13 & 0.47 & $-$4 & 1997 & 0.21 & 0.70 & 153 & 0.23 & 1.30  &$93$ & 4.4686   \\  
 &   & 2012 May 24 & 1.24 & 0.52 & $-$2 & 1743 & 0.20 & 0.90 & 142 & 0.23 & 0.81  &$95$ & 4.4687   \\  
2134+004 & PKS 2134+004  & 1998 Jan 3\tablenotemark{a} & 1.31 & 0.51 & $-$7 & 5532 & 0.23 & 3.00 & 250 & 0.27 & 2.20  &$23$ & 4.4688   \\  
 &   & 1998 Aug 3\tablenotemark{a} & 1.35 & 0.61 & $-$7 & 6222 & 0.53 & 6.70 & 275 & 0.48 & 2.14  &$27$ & 4.4689   \\  
 &   & 1998 Nov 23\tablenotemark{a} & 1.41 & 0.51 & $-$11 & 5994 & 0.36 & 3.00 & 147 & 0.62 & 1.49  &$24$ & 4.4690   \\  
 &   & 1999 Sep 12\tablenotemark{a} & 1.41 & 0.51 & $-$13 & 6414 & 0.51 & 4.50 & 243 & 0.55 & 2.36  &$17$ & 4.4691   \\  
 &   & 2000 Jan 5\tablenotemark{a} & 1.47 & 0.54 & $-$12 & 6386 & 0.43 & 5.40 & 259 & 0.42 & 1.78  &$18$ & 4.4692   \\  
 &   & 2001 Jun 9\tablenotemark{a} & 1.45 & 0.61 & $-$3 & 6605 & 1.03 & 7.00 & 178 & 0.87 & 5.42  &$12$ & 4.4693   \\  
 &   & 2001 Aug 6\tablenotemark{a} & 1.47 & 0.55 & $-$10 & 5624 & 2.69 & 12.00 & 98 & 0.79 & 2.41  &$12$ & 4.4694   \\  
 &   & 2001 Sep 6\tablenotemark{a} & 1.40 & 0.54 & $-$6 & 6240 & 0.78 & 4.50 & 62 & 1.72 & 5.69  &$10$ & 4.4695   \\  
 &   & 2002 May 31 & 1.41 & 0.53 & $-$11 & 6130 & 0.27 & 3.35 & 182 & 0.28 & 1.12  &$16$ & 4.4696   \\  
 &   & 2003 Feb 5 & 1.22 & 0.53 & $-$4 & 6334 & 0.35 & 3.50 & 172 & 0.32 & 1.11  &$20$ & 4.4697   \\  
 &   & 2003 Aug 27\tablenotemark{a} & 1.30 & 0.48 & $-$10 & 6088 & 0.51 & 2.00 & 184 & 0.48 & 1.30  &$21$ & 4.4698   \\  
 &   & 2003 Oct 27\tablenotemark{a} & 1.51 & 0.59 & $-$9 & 5701 & 0.81 & 2.50 & 83 & 0.86 & 3.04  &$17$ & 4.4699   \\  
 &   & 2004 Jun 11 & 1.48 & 0.52 & $-$13 & 6006 & 0.33 & 2.70 & 179 & 0.73 & 1.54  &$19$ & 4.4700   \\  
 &   & 2004 Aug 12\tablenotemark{a} & 1.70 & 0.56 & $-$15 & 5793 & 0.63 & 3.30 & 157 & 0.73 & 3.00  &$21$ & 4.4701   \\  
 &   & 2004 Nov 1\tablenotemark{a} & 1.57 & 0.52 & $-$13 & 5533 & 0.76 & 7.00 & 149 & 0.62 & 2.40  &$23$ & 4.4702   \\  
 &   & 2005 Jun 3 & 1.35 & 0.55 & $-$8 & 5965 & 0.23 & 1.60 & 140 & 0.28 & 1.22  &$11$ & 4.4703   \\  
 &   & 2005 Jun 5\tablenotemark{a} & 1.36 & 0.53 & $-$7 & 6076 & 0.64 & 3.10 & 159 & 0.46 & 1.46  &$11$ & 4.4704   \\  
 &   & 2005 Sep 16 & 1.31 & 0.52 & $-$8 & 6066 & 0.25 & 2.50 & 145 & 0.32 & 1.77  &$10$ & 4.4705   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 1.38 & 0.45 & $-$8 & 6376 & 0.45 & 4.30 & 151 & 0.43 & 2.26  &$13$ & 4.4706   \\  
 &   & 2006 Jul 7 & 1.25 & 0.47 & $-$8 & 6198 & 0.58 & 2.80 & 142 & 0.54 & 1.86  &$15$ & 4.4707   \\  
 &   & 2008 Nov 19 & 1.36 & 0.55 & $-$9 & 6665 & 0.25 & 1.70 & 165 & 0.19 & 0.95  &$16$ & 4.4708   \\  
 &   & 2010 Nov 20 & 1.35 & 0.51 & $-$8 & 7022 & 0.22 & 2.00 & 141 & 0.19 & 1.09  &$15$ & 4.4709   \\  
 &   & 2011 Jul 9\tablenotemark{a} & 1.31 & 0.63 & 5 & 7118 & 0.25 & 1.50 & 113 & 0.26 & 1.72  &$13$ & 4.4710   \\  
2136+141 & OX 161  & 2002 Nov 23 & 1.37 & 0.53 & $-$17 & 2734 & 0.29 & 1.05 & 90 & 0.30 & 1.00  &$126$ & 4.4711   \\  
 &   & 2004 Apr 10 & 1.17 & 0.60 & $-$6 & 2429 & 0.28 & 1.00 & 78 & 0.30 & 0.98  &$126$ & 4.4712   \\  
 &   & 2005 Feb 5 & 1.25 & 0.70 & 15 & 2147 & 0.28 & 1.00 & 62 & 0.39 & 2.24  &$131$ & 4.4713   \\  
 &   & 2005 Mar 23 & 1.10 & 0.54 & $-$9 & 2076 & 0.25 & 0.90 & 74 & 0.29 & 0.98  &$126$ & 4.4714   \\  
 &   & 2005 Sep 19 & 1.22 & 0.60 & $-$11 & 2134 & 0.25 & 0.70 & 45 & 0.27 & 1.58  &$130$ & 4.4715   \\  
 &   & 2006 Sep 6 & 1.14 & 0.59 & $-$6 & 2172 & 0.48 & 1.50 & 69 & 0.53 & 1.57  &$129$ & 4.4716   \\  
 &   & 2007 Aug 24 & 1.13 & 0.55 & $-$12 & 2225 & 0.26 & 0.90 & 99 & 0.31 & 0.97  &$138$ & 4.4717   \\  
 &   & 2009 Jan 30 & 1.19 & 0.55 & $-$7 & 2591 & 0.14 & 0.60 & 108 & 0.16 & 0.64  &$134$ & 4.4718   \\  
 &   & 2009 Jul 5 & 1.20 & 0.50 & $-$10 & 2713 & 0.20 & 0.60 & 111 & 0.20 & 1.07  &$135$ & 4.4719   \\  
 &   & 2010 Sep 17 & 1.14 & 0.51 & $-$9 & 2897 & 0.19 & 0.60 & 122 & 0.20 & 0.74  &$130$ & 4.4720   \\  
2141+175 & OX 169  & 2006 Mar 9 & 1.18 & 0.59 & $-$1 & 874 & 0.39 & 1.50 & 19 & 0.46 & 1.34  &$30$ & 4.4721   \\  
 &   & 2007 Jan 6 & 1.01 & 0.56 & $-$5 & 774 & 0.32 & 0.80 & 22 & 0.38 & 1.19  &$151$ & 4.4722   \\  
 &   & 2007 Apr 18 & 1.03 & 0.59 & $-$4 & 691 & 0.33 & 1.00 & 4.8 & 0.37 & 1.09  &$25$ & 4.4723   \\  
 &   & 2007 Aug 24 & 1.07 & 0.56 & $-$13 & 483 & 0.28 & 0.80 & 11 & 0.30 & 0.89  &$31$ & 4.4724   \\  
 &   & 2008 Nov 26 & 1.11 & 0.52 & $-$8 & 834 & 0.14 & 0.40 & 17 & 0.15 & 0.46  &$30$ & 4.4725   \\  
 &   & 2009 Jun 3 & 1.09 & 0.54 & $-$11 & 1092 & 0.16 & 0.60 & 12 & 0.19 & 0.57  &$82$ & 4.4726   \\  
 &   & 2010 Jan 16 & 1.37 & 0.61 & $-$11 & 860 & 0.18 & 0.60 & 15 & 0.22 & 0.67  &$7$ & 4.4727   \\  
 &   & 2010 Mar 10 & 1.06 & 0.52 & $-$10 & 784 & 0.18 & 0.50 & 8.9 & 0.20 & 0.59  &$51$ & 4.4728   \\  
 &   & 2010 Sep 17 & 1.14 & 0.53 & $-$10 & 974 & 0.17 & 0.50 & 23 & 0.19 & 0.59  &$55$ & 4.4729   \\  
 &   & 2010 Nov 29 & 1.16 & 0.52 & $-$8 & 1124 & 0.15 & 0.40 & 43 & 0.17 & 0.53  &$93$ & 4.4730   \\  
 &   & 2011 Feb 27 & 1.01 & 0.52 & 2 & 1131 & 0.23 & 0.80 & 15 & 0.23 & 0.74  &$70$ & 4.4731   \\  
 &   & 2011 May 21 & 1.09 & 0.51 & $-$9 & 725 & 0.22 & 0.70 & 0.8 & 0.23 & 0.89  &$76$ & 4.4732   \\  
 &   & 2011 Jun 24 & 1.13 & 0.56 & $-$8 & 953 & 0.17 & 0.50 & 6.8 & 0.19 & 0.62  &$19$ & 4.4733   \\  
 &   & 2012 Mar 27 & 1.07 & 0.54 & $-$7 & 997 & 0.18 & 0.50 & 23 & 0.19 & 0.62  &$19$ & 4.4734   \\  
2144+092 & PKS 2144+092  & 2009 Jun 25 & 1.15 & 0.48 & $-$6 & 1298 & 0.21 & 0.75 & 29 & 0.24 & 0.66  &$9$ & 4.4735   \\  
 &   & 2009 Dec 17 & 1.30 & 0.55 & $-$11 & 913 & 0.18 & 0.85 & 27 & 0.20 & 0.66  &$0$ & 4.4736   \\  
 &   & 2010 Nov 13 & 1.21 & 0.52 & $-$6 & 324 & 0.16 & 0.50 & 12 & 0.18 & 0.54  &$163$ & 4.4737   \\  
 &   & 2011 Dec 12 & 1.09 & 0.52 & 3 & 823 & 0.25 & 0.80 & 23 & 0.29 & 0.95  &$152$ & 4.4738   \\  
 &   & 2012 Sep 27 & 1.13 & 0.55 & $-$5 & 441 & 0.16 & 0.50 & 12 & 0.18 & 0.54  &$169$ & 4.4739   \\  
2145+067 & 4C +06.69  & 2003 Mar 1 & 1.01 & 0.44 & $-$4 & 8896 & 0.28 & 1.80 & 178 & 0.34 & 2.00  &$34$ & 4.4740   \\  
 &   & 2004 Aug 9 & 1.21 & 0.55 & $-$5 & 8734 & 0.24 & 1.90 & 185 & 0.31 & 2.61  &$28$ & 4.4741   \\  
 &   & 2005 Mar 5 & 1.07 & 0.48 & $-$6 & 8687 & 0.29 & 2.90 & 150 & 0.39 & 2.10  &$25$ & 4.4742   \\  
 &   & 2005 Oct 29 & 1.26 & 0.55 & $-$8 & 9098 & 0.27 & 3.80 & 160 & 0.33 & 1.93  &$45$ & 4.4743   \\  
 &   & 2006 Oct 6 & 1.22 & 0.53 & $-$9 & 7966 & 0.46 & 2.10 & 64 & 0.61 & 1.81  &$28$ & 4.4744   \\  
 &   & 2009 Mar 25 & 1.17 & 0.55 & $-$4 & 5567 & 0.22 & 2.60 & 72 & 0.23 & 1.56  &$35$ & 4.4745   \\  
 &   & 2010 Sep 27 & 1.23 & 0.54 & $-$7 & 5334 & 0.20 & 2.60 & 32 & 0.19 & 0.96  &$169$ & 4.4746   \\  
 &   & 2011 May 21 & 1.15 & 0.49 & $-$8 & 4724 & 0.24 & 2.20 & 38 & 0.27 & 2.47  &$8$ & 4.4747   \\  
 &   & 2012 Aug 3 & 1.27 & 0.53 & $-$8 & 4004 & 0.12 & 1.45 & 53 & 0.15 & 0.65  &$20$ & 4.4748   \\  
 &   & 2012 Nov 11 & 1.25 & 0.55 & $-$6 & 3417 & 0.17 & 0.90 & 53 & 0.18 & 1.53  &$23$ & 4.4749   \\  
 &   & 2013 May 5 & 1.21 & 0.59 & $-$5 & 3411 & 0.19 & 1.15 & 72 & 0.21 & 1.12  &$21$ & 4.4750   \\  
2150+173 & OX 183  & 1997 Feb 9\tablenotemark{a} & 0.97 & 0.56 & 0 & 540 & 0.38 & 1.10 & 18 & 0.40 & 1.15  &$0$ & 4.4751   \\  
 &   & 2004 Sep 10\tablenotemark{a} & 1.09 & 0.61 & $-$7 & 684 & 0.47 & 0.95 & 12 & 0.61 & 1.14  &$9$ & 4.4752   \\  
 &   & 2016 Sep 26\tablenotemark{a} & 1.08 & 0.53 & $-$9 & 566 & 0.09 & 0.27 & 13 & 0.10 & 0.32  &$165$ & 4.4753   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.06 & 0.54 & $-$8 & 555 & 0.10 & 0.29 & 8.4 & 0.10 & 0.32  &$176$ & 4.4754   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.23 & 0.70 & 14 & 523 & 0.10 & 0.29 & 7.5 & 0.11 & 0.33  &$168$ & 4.4755   \\  
2155+312 & B2 2155+31  & 2009 Dec 26 & 1.00 & 0.55 & $-$9 & 589 & 0.15 & 0.40 & 11 & 0.17 & 0.51  &$10$ & 4.4756   \\  
 &   & 2010 Aug 6 & 0.94 & 0.61 & 7 & 644 & 0.19 & 0.60 & 20 & 0.20 & 0.62  &$141$ & 4.4757   \\  
 &   & 2010 Nov 20 & 1.01 & 0.56 & $-$10 & 625 & 0.17 & 0.50 & 21 & 0.17 & 0.55  &$151$ & 4.4758   \\  
 &   & 2011 May 26 & 0.92 & 0.52 & $-$6 & 867 & 0.18 & 0.60 & 28 & 0.20 & 0.60  &$103$ & 4.4759   \\  
 &   & 2012 Jan 2 & 1.00 & 0.63 & $-$1 & 927 & 0.18 & 0.50 & 36 & 0.20 & 0.58  &$110$ & 4.4760   \\  
 &   & 2012 Mar 4 & 0.99 & 0.58 & $-$1 & 991 & 0.17 & 0.60 & 57 & 0.19 & 0.60  &$97$ & 4.4761   \\  
2155$-$152 & PKS 2155$-$152  & 1997 Feb 9\tablenotemark{a} & 1.31 & 0.50 & $-$2 & 1654 & 0.42 & 1.20 & 199 & 0.47 & 1.30  &$43$ & 4.4762   \\  
 &   & 2003 Mar 29 & 1.27 & 0.50 & $-$2 & 2059 & 0.24 & 2.70 & 73 & 0.27 & 0.90  &$58$ & 4.4763   \\  
 &   & 2004 Oct 18 & 2.00 & 0.55 & $-$14 & 2099 & 0.31 & 1.50 & 160 & 0.36 & 1.15  &$66$ & 4.4764   \\  
 &   & 2005 May 26 & 1.24 & 0.48 & $-$6 & 2252 & 0.27 & 2.20 & 123 & 0.35 & 1.25  &$54$ & 4.4765   \\  
 &   & 2005 Sep 23 & 1.34 & 0.49 & $-$4 & 2264 & 0.27 & 2.40 & 144 & 0.31 & 1.08  &$47$ & 4.4766   \\  
 &   & 2005 Nov 7 & 1.48 & 0.52 & $-$9 & 2154 & 0.26 & 2.80 & 154 & 0.30 & 1.09  &$47$ & 4.4767   \\  
 &   & 2006 Dec 1 & 1.32 & 0.50 & $-$5 & 2150 & 0.52 & 1.60 & 136 & 0.58 & 1.89  &$47$ & 4.4768   \\  
 &   & 2007 Mar 28 & 1.48 & 0.53 & $-$7 & 1960 & 0.36 & 1.20 & 98 & 0.39 & 1.28  &$52$ & 4.4769   \\  
 &   & 2007 Aug 16 & 1.33 & 0.52 & $-$3 & 1748 & 0.26 & 2.00 & 112 & 0.28 & 0.93  &$67$ & 4.4770   \\  
 &   & 2008 Jun 25 & 1.41 & 0.50 & $-$7 & 1573 & 0.26 & 0.80 & 100 & 0.28 & 0.86  &$54$ & 4.4771   \\  
 &   & 2008 Sep 12 & 1.43 & 0.51 & $-$5 & 1526 & 0.28 & 1.60 & 60 & 0.30 & 0.96  &$55$ & 4.4772   \\  
 &   & 2008 Dec 5\tablenotemark{a} & 1.31 & 0.47 & $-$7 & 1475 & 0.48 & 1.40 & 63 & 0.67 & 1.64  &$51$ & 4.4773   \\  
 &   & 2009 May 2 & 1.31 & 0.48 & $-$6 & 1698 & 0.20 & 0.60 & 56 & 0.24 & 0.82  &$43$ & 4.4774   \\  
 &   & 2010 Jan 16 & 1.61 & 0.56 & $-$10 & 1670 & 0.20 & 1.10 & 78 & 0.22 & 0.76  &$44$ & 4.4775   \\  
 &   & 2010 Sep 29 & 1.32 & 0.48 & $-$5 & 2445 & 0.21 & 1.50 & 31 & 0.24 & 1.42  &$26$ & 4.4776   \\  
 &   & 2011 Jun 6 & 1.40 & 0.51 & $-$5 & 1877 & 0.20 & 0.70 & 43 & 0.24 & 1.32  &$39$ & 4.4777   \\  
 &   & 2012 Jan 2 & 1.29 & 0.50 & $-$2 & 1905 & 0.18 & 0.60 & 24 & 0.21 & 0.70  &$42$ & 4.4778   \\  
 &   & 2012 Jul 12 & 1.39 & 0.45 & $-$12 & 3611 & 0.25 & 0.95 & 45 & 0.29 & 1.42  &$45$ & 4.4779   \\  
 &   & 2013 Mar 31 & 1.43 & 0.53 & $-$7 & 4471 & 0.21 & 2.00 & 70 & 0.20 & 3.00  &$74$ & 4.4780   \\  
 &   & 2014 Jan 11 & 1.45 & 0.54 & $-$7 & 4301 & 0.10 & 1.50 & 245 & 0.13 & 1.00  &$144$ & 4.4781   \\  
 &   & 2014 Jun 5 & 1.32 & 0.50 & $-$7 & 3688 & 0.09 & 1.73 & 19 & 0.17 & 0.86  &$122$ & 4.4782   \\  
 &   & 2014 Dec 12 & 1.26 & 0.49 & $-$3 & 3700 & 0.11 & 3.00 & 102 & 0.27 & 1.40  &$146$ & 4.4783   \\  
 &   & 2015 Aug 11 & 1.32 & 0.47 & $-$8 & 4372 & 0.12 & 1.50 & 49 & 0.43 & 1.30  &$150$ & 4.4784   \\  
 &   & 2016 May 23 & 1.27 & 0.48 & $-$3 & 4550 & 0.10 & 1.50 & 67 & 0.13 & 2.12  &$177$ & 4.4785   \\  
 &   & 2016 Jun 16 & 1.33 & 0.50 & $-$6 & 4521 & 0.09 & 2.00 & 94 & 0.12 & 2.34  &$5$ & 4.4786   \\  
 &   & 2016 Aug 9 & 1.29 & 0.47 & $-$7 & 3663 & 0.10 & 1.40 & 66 & 0.23 & 1.40  &$0$ & 4.4787   \\  
 &   & 2016 Oct 29 & 1.26 & 0.48 & $-$4 & 3561 & 0.09 & 1.20 & 97 & 0.18 & 2.00  &$179$ & 4.4788   \\  
 &   & 2016 Dec 26 & 1.40 & 0.51 & 0 & 3335 & 0.12 & 1.70 & 78 & 0.13 & 2.00  &$1$ & 4.4789   \\  
2157+102 & TXS 2157+102  & 2014 Mar 30 & 1.48 & 0.73 & 23 & 185 & 0.10 & 0.23 & 14 & 0.10 & 0.33  &$41$ & 4.4790   \\  
 &   & 2014 Jul 31 & 1.08 & 0.51 & $-$4 & 230 & 0.08 & 0.20 & 18 & 0.09 & 0.26  &$58$ & 4.4791   \\  
 &   & 2015 Jan 18 & 1.24 & 0.54 & $-$5 & 222 & 0.08 & 0.24 & 19 & 0.09 & 0.27  &$39$ & 4.4792   \\  
 &   & 2015 Aug 11 & 1.12 & 0.49 & $-$6 & 226 & 0.09 & 0.26 & 6.1 & 0.10 & 0.28  &$44$ & 4.4793   \\  
 &   & 2015 Nov 25 & 1.12 & 0.53 & $-$3 & 199 & 0.08 & 0.23 & 7.5 & 0.09 & 0.26  &$51$ & 4.4794   \\  
 &   & 2016 Jun 9 & 1.17 & 0.52 & $-$5 & 247 & 0.12 & 0.25 & 11 & 0.13 & 0.76  &$56$ & 4.4795   \\  
2200+420 & BL Lac  & 1997 Apr 6\tablenotemark{a} & 0.84 & 0.53 & $-$1 & 3079 & 0.38 & 1.10 & 112 & 0.40 & 0.97  &$58$ & 4.4796   \\  
 &   & 1997 Aug 10\tablenotemark{a} & 0.93 & 0.48 & $-$6 & 2980 & 0.50 & 2.20 & 67 & 0.56 & 1.64  &$51$ & 4.4797   \\  
 &   & 1998 Jan 3\tablenotemark{a} & 1.00 & 0.52 & $-$15 & 3746 & 0.27 & 1.40 & 228 & 0.24 & 2.00  &$40$ & 4.4798   \\  
 &   & 1999 May 16\tablenotemark{a} & 0.88 & 0.57 & $-$9 & 2670 & 0.41 & 2.20 & 138 & 0.45 & 1.41  &$21$ & 4.4799   \\  
 &   & 1999 Jul 24\tablenotemark{a} & 1.10 & 0.58 & $-$17 & 3385 & 0.34 & 1.10 & 87 & 0.36 & 1.14  &$39$ & 4.4800   \\  
 &   & 1999 Sep 12\tablenotemark{a} & 0.83 & 0.57 & $-$17 & 3029 & 0.32 & 1.70 & 76 & 0.39 & 1.02  &$47$ & 4.4801   \\  
 &   & 1999 Oct 16\tablenotemark{a} & 0.93 & 0.53 & $-$17 & 3200 & 0.34 & 2.10 & 103 & 0.37 & 1.16  &$40$ & 4.4802   \\  
 &   & 1999 Dec 23\tablenotemark{a} & 0.87 & 0.55 & $-$10 & 4498 & 0.30 & 3.90 & 77 & 0.38 & 4.00  &$56$ & 4.4803   \\  
 &   & 2000 Jan 5\tablenotemark{a} & 0.84 & 0.61 & $-$16 & 4543 & 0.27 & 0.90 & 95 & 0.32 & 1.44  &$52$ & 4.4804   \\  
 &   & 2000 Apr 22\tablenotemark{a} & 0.81 & 0.60 & $-$6 & 4566 & 0.34 & 2.00 & 170 & 0.39 & 2.20  &$165$ & 4.4805   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 1.01 & 0.51 & $-$9 & 3402 & 0.40 & 1.20 & 73 & 0.43 & 1.22  &$24$ & 4.4806   \\  
 &   & 2000 Jun 29\tablenotemark{a} & 0.97 & 0.58 & 15 & 3194 & 0.45 & 1.30 & 108 & 0.47 & 1.43  &$29$ & 4.4807   \\  
 &   & 2001 Mar 23\tablenotemark{a} & 1.15 & 0.65 & 25 & 1888 & 0.44 & 1.40 & 73 & 0.46 & 1.44  &$31$ & 4.4808   \\  
 &   & 2001 Jun 30\tablenotemark{a} & 1.03 & 0.53 & $-$7 & 2299 & 0.29 & 1.40 & 104 & 0.33 & 0.95  &$32$ & 4.4809   \\  
 &   & 2001 Aug 6\tablenotemark{a} & 0.92 & 0.54 & $-$13 & 2489 & 0.60 & 3.00 & 38 & 0.61 & 1.34  &$14$ & 4.4810   \\  
 &   & 2001 Nov 2\tablenotemark{a} & 0.98 & 0.52 & $-$7 & 3022 & 0.31 & 2.00 & 141 & 0.34 & 1.02  &$28$ & 4.4811   \\  
 &   & 2002 Jan 7\tablenotemark{a} & 1.11 & 0.56 & $-$7 & 2710 & 0.30 & 1.30 & 164 & 0.33 & 1.03  &$27$ & 4.4812   \\  
 &   & 2002 Jun 15 & 0.85 & 0.54 & $-$14 & 2165 & 0.25 & 0.90 & 184 & 0.28 & 0.93  &$28$ & 4.4813   \\  
 &   & 2002 Dec 13\tablenotemark{a} & 1.05 & 0.54 & $-$27 & 2600 & 0.43 & 1.30 & 133 & 0.48 & 0.95  &$22$ & 4.4814   \\  
 &   & 2003 Feb 5 & 0.85 & 0.56 & $-$1 & 1796 & 0.26 & 0.60 & 113 & 0.28 & 0.74  &$33$ & 4.4815   \\  
 &   & 2003 Aug 23\tablenotemark{a} & 0.89 & 0.50 & $-$27 & 3156 & 0.43 & 1.30 & 102 & 0.51 & 1.00  &$70$ & 4.4816   \\  
 &   & 2003 Aug 28 & 0.94 & 0.52 & 4 & 3132 & 0.26 & 1.10 & 84 & 0.29 & 1.03  &$60$ & 4.4817   \\  
 &   & 2003 Oct 27\tablenotemark{a} & 0.89 & 0.57 & $-$9 & 2496 & 0.46 & 1.20 & 38 & 0.55 & 1.17  &$38$ & 4.4818   \\  
 &   & 2004 May 29\tablenotemark{a} & 0.99 & 0.53 & $-$27 & 2828 & 0.38 & 1.20 & 13 & 0.49 & 1.00  &$57$ & 4.4819   \\  
 &   & 2004 Jun 11 & 0.80 & 0.55 & $-$8 & 2736 & 0.26 & 1.40 & 52 & 0.36 & 0.91  &$44$ & 4.4820   \\  
 &   & 2004 Sep 10\tablenotemark{a} & 0.89 & 0.60 & $-$3 & 2747 & 0.49 & 1.50 & 27 & 0.55 & 1.27  &$41$ & 4.4821   \\  
 &   & 2004 Oct 18 & 0.75 & 0.69 & $-$35 & 3040 & 0.29 & 0.90 & 54 & 0.32 & 1.05  &$34$ & 4.4822   \\  
 &   & 2005 Sep 16 & 0.83 & 0.60 & $-$11 & 4926 & 0.24 & 1.10 & 443 & 0.27 & 1.08  &$171$ & 4.4823   \\  
 &   & 2005 Sep 23 & 0.74 & 0.64 & 10 & 5060 & 0.25 & 1.50 & 432 & 0.30 & 1.10  &$174$ & 4.4824   \\  
 &   & 2006 Apr 5 & 0.79 & 0.58 & $-$9 & 3993 & 0.43 & 1.27 & 262 & 0.50 & 1.64  &$3$ & 4.4825   \\  
 &   & 2006 Nov 10 & 0.83 & 0.58 & $-$10 & 2110 & 0.41 & 1.00 & 76 & 0.44 & 1.34  &$30$ & 4.4826   \\  
 &   & 2007 Feb 5 & 0.97 & 0.61 & $-$22 & 2941 & 0.31 & 1.30 & 218 & 0.34 & 1.14  &$17$ & 4.4827   \\  
 &   & 2007 Mar 28 & 0.82 & 0.60 & $-$9 & 3586 & 0.32 & 1.20 & 174 & 0.36 & 1.13  &$16$ & 4.4828   \\  
 &   & 2007 Jun 10 & 0.84 & 0.57 & $-$22 & 3486 & 0.31 & 2.00 & 247 & 0.34 & 1.06  &$11$ & 4.4829   \\  
 &   & 2007 Sep 6 & 0.85 & 0.57 & $-$6 & 3759 & 0.24 & 1.70 & 375 & 0.28 & 1.04  &$11$ & 4.4830   \\  
 &   & 2008 Jan 12\tablenotemark{a} & 1.04 & 0.45 & $-$26 & 3268 & 0.40 & 1.00 & 298 & 0.49 & 1.41  &$12$ & 4.4831   \\  
 &   & 2008 May 1 & 0.82 & 0.56 & $-$6 & 2358 & 0.23 & 0.70 & 108 & 0.25 & 0.78  &$30$ & 4.4832   \\  
 &   & 2008 Jun 25 & 0.83 & 0.55 & $-$13 & 2636 & 0.23 & 0.80 & 179 & 0.25 & 0.83  &$16$ & 4.4833   \\  
 &   & 2008 Jul 5\tablenotemark{a} & 0.96 & 0.44 & $-$22 & 2459 & 0.46 & 1.20 & 139 & 0.54 & 1.50  &$10$ & 4.4834   \\  
 &   & 2008 Jul 17 & 0.82 & 0.55 & $-$11 & 2516 & 0.23 & 0.80 & 157 & 0.30 & 0.96  &$16$ & 4.4835   \\  
 &   & 2008 Jul 30 & 0.84 & 0.56 & $-$10 & 2776 & 0.22 & 0.80 & 206 & 0.23 & 0.76  &$13$ & 4.4836   \\  
 &   & 2008 Aug 25 & 0.80 & 0.53 & $-$15 & 2686 & 0.24 & 0.90 & 204 & 0.26 & 0.82  &$14$ & 4.4837   \\  
 &   & 2008 Sep 2\tablenotemark{a} & 0.84 & 0.59 & 2 & 2696 & 0.28 & 0.70 & 196 & 0.30 & 0.95  &$16$ & 4.4838   \\  
 &   & 2008 Nov 19 & 0.82 & 0.59 & $-$14 & 2851 & 0.15 & 0.60 & 222 & 0.15 & 0.53  &$12$ & 4.4839   \\  
 &   & 2009 Jan 7 & 0.90 & 0.65 & $-$12 & 2856 & 0.15 & 0.70 & 229 & 0.19 & 0.63  &$15$ & 4.4840   \\  
 &   & 2009 Feb 25 & 0.84 & 0.58 & $-$13 & 2994 & 0.18 & 0.60 & 292 & 0.18 & 0.61  &$15$ & 4.4841   \\  
 &   & 2009 May 2 & 0.79 & 0.53 & $-$9 & 3896 & 0.20 & 0.90 & 328 & 0.20 & 0.71  &$16$ & 4.4842   \\  
 &   & 2009 Jun 15 & 0.82 & 0.57 & $-$14 & 4503 & 0.19 & 1.10 & 452 & 0.22 & 0.83  &$14$ & 4.4843   \\  
 &   & 2009 Jul 23 & 0.93 & 0.61 & 3 & 3985 & 0.21 & 0.70 & 453 & 0.27 & 0.82  &$15$ & 4.4844   \\  
 &   & 2009 Sep 22\tablenotemark{a} & 0.96 & 0.52 & $-$15 & 4404 & 0.32 & 1.80 & 519 & 0.36 & 1.40  &$13$ & 4.4845   \\  
 &   & 2009 Dec 3\tablenotemark{a} & 0.88 & 0.55 & $-$13 & 4097 & 0.30 & 0.90 & 514 & 0.29 & 0.98  &$13$ & 4.4846   \\  
 &   & 2009 Dec 17 & 0.85 & 0.53 & $-$22 & 3596 & 0.17 & 0.70 & 427 & 0.21 & 0.60  &$16$ & 4.4847   \\  
 &   & 2010 Jan 18\tablenotemark{a} & 0.97 & 0.55 & $-$10 & 4130 & 0.38 & 1.40 & 445 & 0.43 & 1.42  &$11$ & 4.4848   \\  
 &   & 2010 Feb 21\tablenotemark{a} & 0.78 & 0.48 & $-$16 & 5185 & 0.37 & 1.20 & 553 & 0.40 & 1.25  &$5$ & 4.4849   \\  
 &   & 2010 Jun 19 & 0.95 & 0.59 & $-$15 & 5299 & 0.19 & 0.90 & 507 & 0.19 & 0.78  &$12$ & 4.4850   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 1.00 & 0.49 & $-$7 & 5594 & 0.33 & 2.05 & 541 & 0.37 & 1.21  &$14$ & 4.4851   \\  
 &   & 2010 Aug 27 & 0.82 & 0.55 & $-$7 & 5732 & 0.18 & 1.00 & 752 & 0.19 & 0.83  &$5$ & 4.4852   \\  
 &   & 2010 Sep 29 & 0.81 & 0.54 & $-$6 & 4894 & 0.21 & 0.80 & 529 & 0.33 & 1.07  &$4$ & 4.4853   \\  
 &   & 2010 Nov 4 & 0.81 & 0.64 & $-$2 & 4946 & 0.19 & 0.80 & 585 & 0.42 & 1.29  &$5$ & 4.4854   \\  
 &   & 2010 Nov 29 & 0.84 & 0.56 & $-$11 & 5067 & 0.17 & 1.50 & 697 & 0.18 & 0.70  &$4$ & 4.4855   \\  
 &   & 2010 Dec 24 & 0.85 & 0.54 & $-$1 & 4397 & 0.20 & 0.80 & 610 & 0.23 & 0.69  &$5$ & 4.4856   \\  
 &   & 2011 Feb 20 & 0.79 & 0.52 & $-$1 & 4415 & 0.20 & 0.97 & 453 & 0.20 & 0.69  &$7$ & 4.4857   \\  
 &   & 2011 Feb 27 & 0.82 & 0.55 & 4 & 4169 & 0.24 & 0.70 & 440 & 0.28 & 1.40  &$5$ & 4.4858   \\  
 &   & 2011 Apr 11 & 0.79 & 0.52 & $-$6 & 4025 & 0.19 & 1.00 & 428 & 0.21 & 1.34  &$7$ & 4.4859   \\  
 &   & 2011 May 26 & 0.82 & 0.53 & $-$5 & 4514 & 0.18 & 1.80 & 466 & 0.22 & 0.75  &$2$ & 4.4860   \\  
 &   & 2011 Jun 24 & 0.86 & 0.62 & $-$14 & 3936 & 0.18 & 1.60 & 354 & 0.19 & 0.90  &$3$ & 4.4861   \\  
 &   & 2011 Aug 15 & 1.01 & 0.64 & $-$30 & 3995 & 1.07 & 1.10 & 324 & 0.33 & 1.06  &$10$ & 4.4862   \\  
 &   & 2011 Sep 12 & 0.82 & 0.51 & $-$8 & 4759 & 0.21 & 0.80 & 452 & 0.23 & 0.78  &$7$ & 4.4863   \\  
 &   & 2011 Dec 29 & 0.94 & 0.68 & 1 & 7111 & 0.30 & 2.90 & 715 & 0.24 & 1.52  &$8$ & 4.4864   \\  
 &   & 2012 Jan 2 & 0.90 & 0.65 & $-$1 & 7095 & 0.21 & 0.65 & 673 & 0.24 & 0.97  &$6$ & 4.4865   \\  
 &   & 2012 Jan 14 & 0.82 & 0.62 & 8 & 6757 & 0.21 & 0.60 & 660 & 0.23 & 1.04  &$6$ & 4.4866   \\  
 &   & 2012 Mar 4 & 0.94 & 0.61 & $-$1 & 6580 & 0.20 & 1.50 & 579 & 0.25 & 0.97  &$7$ & 4.4867   \\  
 &   & 2012 Mar 27 & 0.78 & 0.60 & $-$13 & 6683 & 0.22 & 0.90 & 643 & 0.33 & 1.34  &$4$ & 4.4868   \\  
 &   & 2012 Apr 29 & 0.99 & 0.62 & $-$14 & 5911 & 0.19 & 1.20 & 621 & 0.22 & 0.79  &$8$ & 4.4869   \\  
 &   & 2012 May 24 & 0.89 & 0.58 & $-$2 & 6398 & 0.23 & 2.25 & 676 & 0.22 & 0.93  &$9$ & 4.4870   \\  
 &   & 2012 Jun 25 & 0.90 & 0.50 & $-$15 & 6709 & 0.16 & 1.00 & 675 & 0.93 & 4.94  &$5$ & 4.4871   \\  
 &   & 2012 Jul 12 & 0.83 & 0.53 & $-$17 & 6227 & 0.24 & 0.80 & 729 & 0.31 & 1.53  &$5$ & 4.4872   \\  
 &   & 2012 Sep 2 & 0.76 & 0.56 & $-$3 & 7824 & 0.22 & 1.60 & 727 & 0.35 & 1.58  &$179$ & 4.4873   \\  
 &   & 2012 Nov 2 & 0.83 & 0.60 & $-$8 & 8054 & 0.19 & 1.80 & 604 & 0.17 & 1.31  &$1$ & 4.4874   \\  
 &   & 2012 Nov 21 & 0.85 & 0.59 & $-$8 & 12315 & 0.22 & 4.00 & 719 & 0.22 & 3.03  &$1$ & 4.4875   \\  
 &   & 2012 Nov 28 & 0.89 & 0.56 & $-$9 & 11251 & 0.22 & 3.00 & 948 & 0.28 & 3.02  &$2$ & 4.4876   \\  
 &   & 2012 Dec 10 & 0.92 & 0.72 & 1 & 9063 & 0.21 & 2.50 & 874 & 0.28 & 1.52  &$7$ & 4.4877   \\  
 &   & 2012 Dec 23 & 0.94 & 0.54 & $-$5 & 8198 & 0.27 & 1.50 & 764 & 0.27 & 1.92  &$0$ & 4.4878   \\  
 &   & 2013 Jan 21 & 1.05 & 0.58 & $-$27 & 9076 & 0.19 & 0.80 & 595 & 0.23 & 1.05  &$177$ & 4.4879   \\  
 &   & 2013 Feb 10 & 0.75 & 0.60 & $-$13 & 7196 & 0.22 & 1.20 & 664 & 0.22 & 1.03  &$178$ & 4.4880   \\  
 &   & 2013 Mar 31 & 1.02 & 0.66 & 0 & 9349 & 0.28 & 1.80 & 1079 & 0.22 & 2.00  &$178$ & 4.4881   \\  
 &   & 2013 May 5 & 0.83 & 0.63 & $-$15 & 8736 & 0.22 & 1.70 & 1157 & 0.36 & 1.50  &$179$ & 4.4882   \\  
 &   & 2013 Jun 2 & 0.83 & 0.57 & $-$6 & 7533 & 0.24 & 1.00 & 879 & 0.25 & 1.53  &$5$ & 4.4883   \\  
 &   & 2013 Jul 8 & 0.90 & 0.49 & $-$15 & 7042 & 0.36 & 1.20 & 848 & 0.27 & 1.92  &$3$ & 4.4884   \\  
 &   & 2013 Jul 22 & 0.97 & 0.67 & 41 & 6935 & 0.35 & 1.40 & 731 & 0.47 & 1.49  &$8$ & 4.4885   \\  
 &   & 2013 Jul 30 & 0.80 & 0.53 & $-$8 & 6535 & 0.23 & 2.00 & 688 & 0.25 & 0.92  &$0$ & 4.4886   \\  
 &   & 2013 Aug 12 & 0.81 & 0.53 & $-$12 & 6517 & 0.24 & 1.50 & 553 & 0.23 & 2.39  &$176$ & 4.4887   \\  
 &   & 2013 Aug 20 & 0.74 & 0.47 & 0 & 6444 & 0.41 & 1.50 & 540 & 0.34 & 1.58  &$6$ & 4.4888   \\  
 &   & 2013 Dec 15 & 0.94 & 0.70 & $-$12 & 6035 & 0.10 & 0.60 & 213 & 0.24 & 0.89  &$173$ & 4.4889   \\  
 &   & 2014 Jan 11 & 0.86 & 0.61 & 2 & 5922 & 0.10 & 0.50 & 100 & 0.23 & 0.95  &$173$ & 4.4890   \\  
 &   & 2014 Jan 25 & 0.94 & 0.61 & $-$8 & 4723 & 0.09 & 0.96 & 69 & 0.48 & 2.02  &$175$ & 4.4891   \\  
 &   & 2014 Feb 8\tablenotemark{a} & 0.93 & 0.72 & $-$70 & 3971 & 0.64 & 2.10 & 66 & 1.70 & 3.72  &$149$ & 4.4892   \\  
 &   & 2014 Feb 27 & 0.77 & 0.55 & $-$6 & 3894 & 0.09 & 0.50 & 71 & 0.21 & 1.17  &$175$ & 4.4893   \\  
 &   & 2014 Mar 30 & 1.02 & 0.78 & 26 & 3972 & 0.10 & 1.90 & 82 & 0.17 & 1.00  &$173$ & 4.4894   \\  
 &   & 2014 May 12 & 0.86 & 0.45 & $-$13 & 6641 & 0.12 & 3.00 & 151 & 0.42 & 2.67  &$12$ & 4.4895   \\  
 &   & 2014 Jun 30\tablenotemark{a} & 0.77 & 0.57 & $-$11 & 4170 & 0.63 & 5.00 & 123 & 0.91 & 3.00  &$4$ & 4.4896   \\  
 &   & 2014 Aug 28\tablenotemark{a} & 0.73 & 0.57 & $-$1 & 2669 & 0.70 & 2.00 & 86 & 0.53 & 1.50  &$2$ & 4.4897   \\  
 &   & 2014 Sep 1 & 0.89 & 0.53 & $-$9 & 3237 & 0.10 & 0.62 & 88 & 0.13 & 0.54  &$177$ & 4.4898   \\  
 &   & 2014 Nov 17 & 0.83 & 0.54 & $-$19 & 4902 & 0.12 & 2.50 & 215 & 0.19 & 2.15  &$176$ & 4.4899   \\  
 &   & 2014 Dec 12 & 0.78 & 0.58 & $-$1 & 4261 & 0.12 & 0.80 & 132 & 0.20 & 1.07  &$175$ & 4.4900   \\  
 &   & 2014 Dec 15\tablenotemark{a} & 0.84 & 0.57 & $-$4 & 4009 & 0.45 & 1.36 & 121 & 0.52 & 1.31  &$178$ & 4.4901   \\  
 &   & 2015 Feb 20\tablenotemark{a} & 0.86 & 0.68 & 23 & 2889 & 0.51 & 1.12 & 35 & 1.11 & 3.80  &$15$ & 4.4902   \\  
 &   & 2015 May 18 & 0.81 & 0.54 & $-$10 & 3684 & 0.09 & 0.30 & 112 & 0.38 & 1.60  &$1$ & 4.4903   \\  
 &   & 2015 Jun 18\tablenotemark{a} & 0.81 & 0.60 & $-$12 & 3482 & 0.41 & 1.50 & 67 & 1.40 & 3.50  &$176$ & 4.4904   \\  
 &   & 2015 Jul 20 & 0.94 & 0.54 & 12 & 3370 & 0.12 & 0.55 & 136 & 0.15 & 1.03  &$2$ & 4.4905   \\  
 &   & 2015 Sep 6 & 0.85 & 0.54 & $-$10 & 3484 & 0.10 & 0.40 & 138 & 0.11 & 0.53  &$177$ & 4.4906   \\  
 &   & 2015 Oct 2 & 0.85 & 0.53 & $-$14 & 3524 & 0.09 & 0.90 & 129 & 0.10 & 0.70  &$2$ & 4.4907   \\  
 &   & 2015 Dec 19 & 0.85 & 0.55 & $-$14 & 2734 & 0.08 & 0.28 & 44 & 0.20 & 0.66  &$8$ & 4.4908   \\  
 &   & 2016 Jan 16 & 0.96 & 0.54 & $-$9 & 2389 & 0.10 & 1.10 & 27 & 0.16 & 0.57  &$153$ & 4.4909   \\  
 &   & 2016 Jan 22 & 0.90 & 0.52 & $-$10 & 2448 & 0.08 & 0.25 & 28 & 0.09 & 0.35  &$150$ & 4.4910   \\  
 &   & 2016 May 23 & 0.82 & 0.56 & $-$8 & 2092 & 0.08 & 0.50 & 8.8 & 0.09 & 0.36  &$3$ & 4.4911   \\  
 &   & 2016 Jun 3 & 0.85 & 0.54 & $-$7 & 1989 & 0.08 & 0.30 & 23 & 0.09 & 0.42  &$170$ & 4.4912   \\  
 &   & 2016 Jun 16 & 0.93 & 0.59 & 2 & 1893 & 0.08 & 0.30 & 12 & 0.09 & 0.35  &$6$ & 4.4913   \\  
 &   & 2016 Jul 16 & 0.82 & 0.52 & $-$9 & 1977 & 0.08 & 0.52 & 40 & 0.09 & 0.42  &$140$ & 4.4914   \\  
 &   & 2016 Aug 9 & 0.80 & 0.56 & 2 & 1797 & 0.08 & 0.60 & 8.0 & 0.10 & 0.50  &$11$ & 4.4915   \\  
 &   & 2016 Sep 17 & 0.95 & 0.58 & $-$8 & 1972 & 0.09 & 0.26 & 13 & 0.10 & 0.35  &$90$ & 4.4916   \\  
 &   & 2016 Sep 26\tablenotemark{a} & 0.86 & 0.55 & $-$16 & 1960 & 0.09 & 0.45 & 19 & 0.11 & 0.38  &$25$ & 4.4917   \\  
 &   & 2016 Oct 29 & 0.83 & 0.54 & $-$6 & 2544 & 0.08 & 0.80 & 35 & 0.09 & 0.50  &$39$ & 4.4918   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 0.83 & 0.56 & $-$14 & 2570 & 0.09 & 0.50 & 49 & 0.11 & 0.45  &$25$ & 4.4919   \\  
 &   & 2016 Nov 12 & 0.93 & 0.60 & 6 & 2562 & 0.08 & 0.50 & 53 & 0.09 & 0.50  &$24$ & 4.4920   \\  
 &   & 2016 Nov 18 & 0.90 & 0.54 & $-$6 & 2539 & 0.08 & 0.50 & 49 & 0.11 & 0.50  &$28$ & 4.4921   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 0.98 & 0.73 & 16 & 2123 & 0.10 & 0.90 & 67 & 0.11 & 0.60  &$14$ & 4.4922   \\  
 &   & 2016 Dec 26 & 1.06 & 0.67 & 8 & 2692 & 0.11 & 1.20 & 38 & 0.13 & 0.95  &$9$ & 4.4923   \\  
2201+171 & PKS 2201+171  & 2003 Jun 15 & 1.08 & 0.56 & $-$7 & 1989 & 0.27 & 0.80 & 37 & 0.30 & 0.94  &$169$ & 4.4924   \\  
 &   & 2005 May 26 & 1.00 & 0.53 & $-$9 & 1225 & 0.26 & 0.90 & 8.6 & 0.33 & 1.04  &$17$ & 4.4925   \\  
 &   & 2005 Sep 19 & 1.11 & 0.58 & $-$8 & 1515 & 0.23 & 0.90 & 32 & 0.28 & 0.98  &$53$ & 4.4926   \\  
 &   & 2005 Dec 22 & 1.08 & 0.58 & $-$7 & 1786 & 0.24 & 0.90 & 125 & 0.27 & 0.99  &$64$ & 4.4927   \\  
 &   & 2006 May 24 & 1.07 & 0.54 & $-$5 & 1350 & 0.42 & 1.20 & 73 & 0.49 & 1.50  &$70$ & 4.4928   \\  
 &   & 2007 Mar 2 & 1.13 & 0.55 & $-$4 & 1217 & 0.30 & 0.90 & 32 & 0.36 & 1.08  &$46$ & 4.4929   \\  
 &   & 2007 Jul 3 & 1.15 & 0.57 & $-$9 & 1341 & 0.23 & 0.70 & 15 & 0.26 & 0.76  &$15$ & 4.4930   \\  
 &   & 2009 Jan 7 & 1.14 & 0.60 & $-$4 & 1146 & 0.15 & 0.50 & 29 & 0.17 & 0.58  &$38$ & 4.4931   \\  
 &   & 2009 Mar 25 & 1.05 & 0.63 & $-$6 & 1034 & 0.18 & 0.60 & 36 & 0.20 & 0.64  &$41$ & 4.4932   \\  
 &   & 2009 Jul 5 & 1.13 & 0.51 & $-$8 & 1160 & 0.17 & 0.50 & 11 & 0.22 & 0.86  &$121$ & 4.4933   \\  
 &   & 2009 Dec 17 & 1.16 & 0.53 & $-$12 & 1031 & 0.17 & 0.60 & 36 & 0.18 & 0.61  &$3$ & 4.4934   \\  
 &   & 2010 Aug 27 & 1.08 & 0.51 & $-$6 & 1078 & 0.16 & 0.50 & 22 & 0.19 & 0.59  &$3$ & 4.4935   \\  
 &   & 2011 Jul 24 & 1.22 & 0.66 & 3 & 1477 & 0.19 & 0.60 & 12 & 0.23 & 0.92  &$21$ & 4.4936   \\  
 &   & 2012 Mar 27 & 1.08 & 0.55 & $-$5 & 1274 & 0.17 & 0.75 & 45 & 0.19 & 0.82  &$15$ & 4.4937   \\  
2201+315 & 4C +31.63  & 2002 Nov 23 & 1.08 & 0.55 & $-$14 & 3110 & 0.27 & 0.90 & 54 & 0.30 & 1.05  &$44$ & 4.4938   \\  
 &   & 2004 Apr 10 & 0.94 & 0.60 & $-$5 & 2490 & 0.26 & 0.80 & 75 & 0.32 & 1.02  &$104$ & 4.4939   \\  
 &   & 2005 Apr 21 & 1.47 & 0.56 & $-$22 & 2355 & 0.28 & 2.00 & 40 & 0.28 & 1.06  &$96$ & 4.4940   \\  
 &   & 2005 Sep 5 & 0.92 & 0.59 & $-$16 & 2567 & 0.26 & 1.05 & 28 & 0.29 & 1.26  &$78$ & 4.4941   \\  
 &   & 2005 Nov 7 & 0.96 & 0.57 & $-$15 & 2442 & 0.24 & 0.80 & 25 & 0.26 & 0.93  &$63$ & 4.4942   \\  
 &   & 2006 Oct 6 & 0.89 & 0.56 & $-$14 & 2334 & 0.43 & 1.40 & 33 & 0.44 & 1.36  &$92$ & 4.4943   \\  
 &   & 2008 Aug 6 & 0.95 & 0.57 & $-$9 & 2705 & 0.22 & 0.80 & 34 & 0.25 & 0.85  &$60$ & 4.4944   \\  
 &   & 2009 Feb 25 & 0.90 & 0.57 & $-$11 & 2605 & 0.17 & 0.50 & 32 & 0.18 & 0.65  &$105$ & 4.4945   \\  
 &   & 2009 Aug 19 & 0.94 & 0.58 & $-$10 & 2762 & 0.17 & 0.50 & 11 & 0.19 & 0.70  &$144$ & 4.4946   \\  
 &   & 2010 Jun 19 & 1.06 & 0.56 & $-$17 & 3179 & 0.18 & 0.50 & 38 & 0.19 & 0.73  &$111$ & 4.4947   \\  
 &   & 2010 Jun 27\tablenotemark{a} & 1.08 & 0.48 & $-$7 & 3145 & 0.32 & 0.95 & 33 & 0.36 & 1.06  &$111$ & 4.4948   \\  
 &   & 2010 Dec 24 & 0.95 & 0.54 & $-$2 & 2891 & 0.16 & 0.70 & 49 & 0.20 & 0.69  &$138$ & 4.4949   \\  
 &   & 2011 Jul 15 & 0.96 & 0.55 & $-$10 & 3270 & 0.18 & 0.70 & 35 & 0.22 & 0.80  &$167$ & 4.4950   \\  
 &   & 2011 Dec 29 & 0.98 & 0.64 & 10 & 3445 & 0.21 & 1.50 & 6.9 & 0.23 & 0.92  &$119$ & 4.4951   \\  
 &   & 2012 May 24 & 0.96 & 0.55 & $-$3 & 3344 & 0.20 & 2.05 & 28 & 0.22 & 0.91  &$140$ & 4.4952   \\  
 &   & 2012 Nov 2 & 0.95 & 0.57 & $-$10 & 3119 & 0.17 & 0.65 & 95 & 0.17 & 0.65  &$127$ & 4.4953   \\  
 &   & 2013 Mar 31 & 1.03 & 0.59 & 0 & 2867 & 0.17 & 1.00 & 66 & 0.17 & 1.20  &$135$ & 4.4954   \\  
 &   & 2013 Jul 30 & 0.86 & 0.51 & $-$6 & 2447 & 0.20 & 0.65 & 54 & 0.23 & 0.81  &$127$ & 4.4955   \\  
 &   & 2014 Feb 27 & 0.88 & 0.52 & $-$9 & 2703 & 0.09 & 0.50 & 45 & 0.16 & 0.65  &$113$ & 4.4956   \\  
 &   & 2014 Nov 17 & 0.96 & 0.51 & $-$14 & 2585 & 0.10 & 0.55 & 53 & 0.12 & 0.54  &$151$ & 4.4957   \\  
 &   & 2015 Jul 20 & 0.98 & 0.51 & 4 & 2642 & 0.12 & 1.00 & 86 & 0.14 & 0.88  &$0$ & 4.4958   \\  
 &   & 2016 Jan 16 & 1.13 & 0.51 & $-$7 & 3033 & 0.12 & 2.75 & 47 & 0.22 & 0.92  &$172$ & 4.4959   \\  
 &   & 2016 Jun 9 & 1.00 & 0.55 & $-$11 & 2936 & 0.09 & 1.85 & 13 & 0.14 & 0.87  &$141$ & 4.4960   \\  
 &   & 2016 Oct 29 & 0.90 & 0.55 & $-$3 & 2620 & 0.08 & 0.50 & 67 & 0.10 & 0.65  &$136$ & 4.4961   \\  
2209+236 & PKS 2209+236  & 2003 Mar 1 & 0.87 & 0.46 & $-$5 & 858 & 0.26 & 0.78 & 81 & 0.32 & 1.20  &$34$ & 4.4962   \\  
 &   & 2004 Sep 11 & 1.02 & 0.57 & $-$3 & 828 & 0.21 & 0.60 & 17 & 0.26 & 0.84  &$128$ & 4.4963   \\  
 &   & 2005 May 13 & 1.12 & 0.56 & $-$14 & 1548 & 0.26 & 0.80 & 83 & 0.28 & 0.91  &$94$ & 4.4964   \\  
 &   & 2005 Jun 15 & 1.01 & 0.58 & $-$7 & 1845 & 0.23 & 0.85 & 76 & 0.26 & 0.93  &$65$ & 4.4965   \\  
 &   & 2005 Oct 29 & 1.04 & 0.58 & $-$12 & 1900 & 0.23 & 0.85 & 53 & 0.26 & 0.94  &$51$ & 4.4966   \\  
 &   & 2006 Dec 1 & 1.01 & 0.55 & $-$4 & 1129 & 0.44 & 1.05 & 52 & 0.51 & 1.63  &$47$ & 4.4967   \\  
 &   & 2007 Aug 9 & 0.97 & 0.54 & $-$4 & 994 & 0.23 & 0.55 & 31 & 0.27 & 0.85  &$39$ & 4.4968   \\  
 &   & 2009 May 28 & 1.01 & 0.55 & $-$7 & 1021 & 0.17 & 0.45 & 24 & 0.19 & 0.60  &$38$ & 4.4969   \\  
 &   & 2009 Oct 27 & 1.23 & 0.59 & $-$21 & 959 & 0.17 & 0.50 & 51 & 0.19 & 0.62  &$21$ & 4.4970   \\  
 &   & 2012 Nov 21 & 1.10 & 0.57 & $-$8 & 925 & 0.16 & 0.45 & 18 & 0.18 & 0.62  &$128$ & 4.4971   \\  
 &   & 2012 Dec 23 & 1.09 & 0.50 & $-$7 & 946 & 0.16 & 0.50 & 27 & 0.19 & 0.60  &$16$ & 4.4972   \\  
2216+178 & MG1 J221916+1806  & 2013 Dec 15 & 1.12 & 0.60 & 3 & 161 & 0.08 & 0.25 & 1.8 & 0.09 & 0.26  &$151$ & 4.4973   \\  
 &   & 2014 Feb 14 & 1.07 & 0.56 & $-$7 & 225 & 0.08 & 0.20 & 9.5 & 0.08 & 0.24  &$18$ & 4.4974   \\  
 &   & 2014 Mar 30 & 1.35 & 0.73 & 24 & 188 & 0.09 & 0.35 & 2.1 & 0.10 & 0.30  &$12$ & 4.4975   \\  
 &   & 2014 Nov 17 & 1.07 & 0.49 & $-$9 & 226 & 0.10 & 0.25 & 5.2 & 0.11 & 0.28  &$148$ & 4.4976   \\  
 &   & 2015 Jun 16 & 1.08 & 0.51 & $-$3 & 345 & 0.09 & 0.28 & 2.2 & 0.10 & 0.30  &$118$ & 4.4977   \\  
 &   & 2015 Sep 6 & 1.07 & 0.52 & $-$7 & 520 & 0.10 & 0.29 & 8.4 & 0.11 & 0.35  &$82$ & 4.4978   \\  
 &   & 2016 Jul 16 & 1.04 & 0.50 & $-$7 & 319 & 0.09 & 0.26 & 4.7 & 0.09 & 0.28  &$66$ & 4.4979   \\  
2216$-$038 & PKS 2216$-$03  & 2002 May 31 & 1.42 & 0.54 & $-$9 & 2537 & 0.23 & 1.75 & 43 & 0.28 & 1.00  &$111$ & 4.4980   \\  
 &   & 2003 Jun 15 & 1.31 & 0.52 & $-$6 & 2390 & 0.28 & 1.75 & 50 & 0.30 & 0.97  &$138$ & 4.4981   \\  
 &   & 2005 Feb 5 & 1.50 & 0.66 & 12 & 3314 & 0.28 & 2.40 & 98 & 0.33 & 1.88  &$178$ & 4.4982   \\  
 &   & 2005 Sep 5 & 1.34 & 0.55 & $-$9 & 2637 & 0.25 & 1.30 & 42 & 0.29 & 1.06  &$9$ & 4.4983   \\  
 &   & 2005 Sep 19 & 1.40 & 0.54 & $-$9 & 2588 & 0.23 & 0.80 & 40 & 0.29 & 1.07  &$12$ & 4.4984   \\  
 &   & 2005 Nov 17\tablenotemark{a} & 1.38 & 0.48 & $-$7 & 2368 & 0.36 & 1.10 & 55 & 0.41 & 1.33  &$16$ & 4.4985   \\  
 &   & 2006 Aug 9 & 1.28 & 0.50 & $-$8 & 1716 & 0.52 & 1.60 & 27 & 0.59 & 1.78  &$19$ & 4.4986   \\  
 &   & 2009 Mar 25 & 1.36 & 0.61 & 0 & 1506 & 0.17 & 0.90 & 3.5 & 0.21 & 0.67  &$150$ & 4.4987   \\  
 &   & 2011 Jun 6 & 1.43 & 0.53 & $-$7 & 1601 & 0.20 & 1.60 & 8.0 & 0.23 & 0.72  &$7$ & 4.4988   \\  
 &   & 2012 Aug 3 & 1.42 & 0.53 & $-$8 & 1482 & 0.10 & 0.75 & 36 & 0.13 & 0.63  &$10$ & 4.4989   \\  
 &   & 2012 Nov 28 & 1.41 & 0.52 & $-$7 & 1303 & 0.16 & 0.50 & 20 & 0.17 & 0.97  &$8$ & 4.4990   \\  
 &   & 2013 Jun 2 & 1.34 & 0.56 & $-$3 & 1258 & 0.19 & 0.80 & 2.7 & 0.22 & 0.75  &$6$ & 4.4991   \\  
2223+210 & DA 580  & 2010 Oct 15 & 1.09 & 0.51 & $-$8 & 1595 & 0.18 & 0.60 & 17 & 0.19 & 0.70  &$5$ & 4.4992   \\  
 &   & 2011 Mar 5 & 1.33 & 0.83 & 25 & 1481 & 0.17 & 0.90 & 19 & 0.24 & 0.70  &$176$ & 4.4993   \\  
 &   & 2012 Jan 14 & 1.08 & 0.59 & 2 & 1110 & 0.18 & 0.55 & 41 & 0.20 & 0.59  &$160$ & 4.4994   \\  
 &   & 2012 Nov 21 & 1.14 & 0.58 & $-$6 & 854 & 0.16 & 0.50 & 30 & 0.18 & 0.57  &$145$ & 4.4995   \\  
 &   & 2013 Feb 10 & 0.97 & 0.61 & $-$3 & 791 & 0.18 & 0.70 & 31 & 0.20 & 0.58  &$152$ & 4.4996   \\  
2223$-$052 & 3C 446  & 1999 Jul 24\tablenotemark{a} & 1.81 & 0.54 & $-$15 & 7217 & 0.35 & 2.65 & 139 & 0.38 & 2.00  &$14$ & 4.4997   \\  
 &   & 1999 Oct 16\tablenotemark{a} & 1.35 & 0.45 & $-$8 & 7138 & 0.31 & 2.40 & 199 & 0.38 & 2.00  &$8$ & 4.4998   \\  
 &   & 1999 Dec 23\tablenotemark{a} & 1.26 & 0.48 & $-$5 & 6672 & 0.36 & 3.00 & 147 & 0.36 & 4.00  &$43$ & 4.4999   \\  
 &   & 1999 Dec 27\tablenotemark{a} & 1.42 & 0.55 & $-$8 & 6372 & 0.50 & 4.00 & 152 & 0.54 & 1.91  &$48$ & 4.5000   \\  
 &   & 2001 Jun 30\tablenotemark{a} & 1.40 & 0.49 & $-$11 & 6849 & 0.38 & 3.70 & 236 & 0.36 & 2.58  &$159$ & 4.5001   \\  
 &   & 2001 Nov 2\tablenotemark{a} & 1.24 & 0.47 & $-$7 & 7394 & 0.37 & 3.00 & 291 & 0.42 & 2.27  &$160$ & 4.5002   \\  
 &   & 2002 Jan 7\tablenotemark{a} & 1.40 & 0.56 & $-$7 & 6621 & 0.47 & 8.70 & 263 & 0.42 & 2.05  &$152$ & 4.5003   \\  
 &   & 2002 Oct 9 & 1.56 & 0.57 & $-$10 & 5169 & 0.25 & 2.80 & 159 & 0.29 & 1.81  &$150$ & 4.5004   \\  
 &   & 2003 Aug 28 & 1.28 & 0.48 & $-$8 & 4070 & 0.28 & 1.20 & 65 & 0.34 & 1.19  &$165$ & 4.5005   \\  
 &   & 2004 Aug 9 & 1.33 & 0.52 & $-$6 & 4219 & 0.28 & 1.00 & 67 & 0.30 & 3.30  &$161$ & 4.5006   \\  
 &   & 2004 Dec 2 & 1.31 & 0.50 & $-$7 & 4899 & 0.22 & 1.70 & 115 & 0.26 & 1.04  &$178$ & 4.5007   \\  
 &   & 2006 Oct 6 & 1.32 & 0.51 & $-$8 & 5278 & 0.47 & 1.80 & 157 & 0.50 & 1.63  &$14$ & 4.5008   \\  
 &   & 2007 Sep 6 & 1.27 & 0.52 & $-$4 & 6058 & 0.36 & 2.20 & 150 & 0.34 & 1.75  &$11$ & 4.5009   \\  
 &   & 2008 Aug 6 & 1.38 & 0.52 & $-$9 & 7596 & 0.26 & 2.10 & 225 & 0.29 & 1.72  &$25$ & 4.5010   \\  
 &   & 2009 May 2 & 1.19 & 0.47 & $-$7 & 7505 & 0.29 & 2.20 & 169 & 0.29 & 1.53  &$32$ & 4.5011   \\  
 &   & 2010 Feb 11 & 1.26 & 0.53 & $-$2 & 7277 & 0.30 & 2.90 & 141 & 0.29 & 1.96  &$84$ & 4.5012   \\  
 &   & 2010 Sep 27 & 1.48 & 0.53 & $-$10 & 5407 & 0.20 & 2.00 & 93 & 0.21 & 1.45  &$89$ & 4.5013   \\  
 &   & 2011 Jun 6 & 1.50 & 0.52 & $-$9 & 4146 & 0.29 & 4.00 & 63 & 0.24 & 1.29  &$114$ & 4.5014   \\  
 &   & 2011 Dec 12 & 1.22 & 0.50 & $-$1 & 3446 & 0.29 & 2.00 & 101 & 0.31 & 1.59  &$116$ & 4.5015   \\  
 &   & 2012 Aug 3 & 1.47 & 0.52 & $-$9 & 2850 & 0.12 & 2.00 & 74 & 0.17 & 0.90  &$128$ & 4.5016   \\  
 &   & 2012 Nov 28 & 1.40 & 0.51 & $-$7 & 2615 & 0.20 & 0.60 & 86 & 0.19 & 3.03  &$124$ & 4.5017   \\  
 &   & 2013 Jun 2 & 1.30 & 0.51 & $-$4 & 2487 & 0.22 & 1.00 & 73 & 0.22 & 0.95  &$107$ & 4.5018   \\  
2227$-$088 & PHL 5225  & 2003 Mar 29 & 1.29 & 0.51 & $-$3 & 1999 & 0.25 & 1.15 & 11 & 0.28 & 1.15  &$39$ & 4.5019   \\  
 &   & 2005 Jan 6 & 1.39 & 0.52 & $-$4 & 1242 & 0.35 & 1.40 & 28 & 0.37 & 1.13  &$2$ & 4.5020   \\  
 &   & 2005 Jun 3 & 1.43 & 0.54 & $-$7 & 1039 & 0.23 & 0.90 & 19 & 0.27 & 0.87  &$2$ & 4.5021   \\  
 &   & 2005 Nov 7 & 1.48 & 0.53 & $-$10 & 1736 & 0.25 & 0.80 & 6.4 & 0.28 & 1.01  &$10$ & 4.5022   \\  
 &   & 2006 Jul 7 & 1.33 & 0.49 & $-$8 & 1516 & 0.45 & 1.30 & 34 & 0.52 & 1.56  &$151$ & 4.5023   \\  
 &   & 2008 Sep 12 & 1.45 & 0.51 & $-$8 & 3224 & 0.24 & 1.40 & 49 & 0.27 & 1.84  &$156$ & 4.5024   \\  
 &   & 2009 Jan 30 & 1.41 & 0.55 & $-$7 & 2773 & 0.15 & 1.45 & 50 & 0.19 & 0.75  &$128$ & 4.5025   \\  
 &   & 2009 Jun 3 & 1.40 & 0.52 & $-$9 & 2747 & 0.17 & 1.20 & 24 & 0.20 & 0.92  &$171$ & 4.5026   \\  
 &   & 2009 Jul 23 & 1.33 & 0.56 & $-$5 & 2636 & 0.24 & 1.20 & 40 & 0.26 & 1.04  &$48$ & 4.5027   \\  
 &   & 2010 Feb 11 & 1.34 & 0.53 & $-$3 & 1983 & 0.24 & 1.30 & 20 & 0.27 & 0.93  &$121$ & 4.5028   \\  
 &   & 2011 May 21 & 1.26 & 0.48 & $-$6 & 3079 & 0.23 & 0.80 & 20 & 0.26 & 1.42  &$70$ & 4.5029   \\  
 &   & 2012 Jan 2 & 1.42 & 0.58 & $-$3 & 2551 & 0.19 & 0.60 & 34 & 0.21 & 0.72  &$94$ & 4.5030   \\  
 &   & 2012 Sep 27 & 1.35 & 0.53 & $-$6 & 1186 & 0.18 & 0.60 & 16 & 0.20 & 0.66  &$64$ & 4.5031   \\  
2230+114 & CTA 102  & 1998 Aug 3\tablenotemark{a} & 1.19 & 0.52 & $-$9 & 5337 & 0.38 & 2.00 & 153 & 0.41 & 1.49  &$80$ & 4.5032   \\  
 &   & 2002 Oct 9 & 1.31 & 0.60 & $-$13 & 3566 & 0.23 & 1.20 & 42 & 0.27 & 1.06  &$80$ & 4.5033   \\  
 &   & 2004 Apr 10 & 1.20 & 0.60 & $-$4 & 2340 & 0.28 & 0.80 & 53 & 0.30 & 0.93  &$58$ & 4.5034   \\  
 &   & 2004 Nov 1\tablenotemark{a} & 1.16 & 0.53 & $-$8 & 2656 & 0.49 & 1.60 & 88 & 0.52 & 1.34  &$62$ & 4.5035   \\  
 &   & 2005 Feb 5 & 1.27 & 0.70 & 16 & 3095 & 0.30 & 1.10 & 68 & 0.35 & 1.26  &$76$ & 4.5036   \\  
 &   & 2005 May 19\tablenotemark{a} & 1.34 & 0.55 & $-$9 & 3714 & 0.34 & 1.30 & 93 & 0.54 & 1.04  &$87$ & 4.5037   \\  
 &   & 2005 Jul 14\tablenotemark{a} & 1.27 & 0.54 & $-$8 & 3794 & 0.30 & 1.20 & 65 & 0.42 & 1.02  &$73$ & 4.5038   \\  
 &   & 2005 Sep 1\tablenotemark{a} & 1.21 & 0.52 & $-$6 & 3434 & 0.30 & 1.00 & 65 & 0.40 & 1.21  &$69$ & 4.5039   \\  
 &   & 2005 Sep 19 & 1.19 & 0.58 & $-$8 & 3605 & 0.24 & 1.00 & 107 & 0.29 & 1.60  &$79$ & 4.5040   \\  
 &   & 2005 Dec 4\tablenotemark{a} & 1.45 & 0.56 & $-$8 & 3853 & 0.31 & 1.90 & 24 & 0.38 & 1.39  &$72$ & 4.5041   \\  
 &   & 2005 Dec 22 & 1.12 & 0.60 & $-$7 & 5444 & 0.22 & 1.70 & 59 & 0.29 & 1.11  &$80$ & 4.5042   \\  
 &   & 2006 Feb 12 & 1.10 & 0.65 & 1 & 5851 & 0.49 & 1.50 & 60 & 0.52 & 1.81  &$160$ & 4.5043   \\  
 &   & 2007 Jan 6 & 1.15 & 0.56 & $-$7 & 1940 & 0.32 & 2.00 & 37 & 0.39 & 1.17  &$53$ & 4.5044   \\  
 &   & 2007 Aug 24 & 1.22 & 0.55 & $-$13 & 3708 & 0.26 & 0.85 & 94 & 0.29 & 1.02  &$62$ & 4.5045   \\  
 &   & 2008 Aug 25 & 1.14 & 0.50 & $-$12 & 4816 & 0.26 & 0.80 & 94 & 0.28 & 1.07  &$65$ & 4.5046   \\  
 &   & 2008 Dec 7\tablenotemark{a} & 1.15 & 0.56 & $-$6 & 3898 & 0.50 & 1.50 & 87 & 0.66 & 1.46  &$80$ & 4.5047   \\  
 &   & 2009 Mar 25 & 1.15 & 0.60 & $-$6 & 3853 & 0.17 & 0.50 & 104 & 0.19 & 0.76  &$70$ & 4.5048   \\  
 &   & 2010 Feb 11 & 1.15 & 0.57 & $-$1 & 4619 & 0.27 & 1.80 & 228 & 0.25 & 1.02  &$81$ & 4.5049   \\  
 &   & 2010 Oct 25 & 1.16 & 0.54 & $-$8 & 3630 & 0.24 & 0.80 & 135 & 0.21 & 0.80  &$70$ & 4.5050   \\  
 &   & 2011 May 26 & 1.19 & 0.52 & $-$6 & 2648 & 0.20 & 0.70 & 124 & 0.28 & 0.88  &$71$ & 4.5051   \\  
 &   & 2011 Jun 24 & 1.27 & 0.56 & $-$10 & 2478 & 0.18 & 0.50 & 133 & 0.20 & 0.70  &$66$ & 4.5052   \\  
 &   & 2011 Jul 9\tablenotemark{a} & 1.24 & 0.67 & 0 & 2478 & 0.18 & 0.55 & 128 & 0.20 & 0.78  &$71$ & 4.5053   \\  
 &   & 2012 Mar 4 & 1.17 & 0.55 & $-$4 & 2320 & 0.20 & 0.80 & 100 & 0.20 & 0.70  &$66$ & 4.5054   \\  
 &   & 2012 Dec 10 & 1.19 & 0.58 & $-$5 & 3370 & 0.17 & 0.80 & 120 & 0.19 & 0.71  &$56$ & 4.5055   \\  
 &   & 2013 Feb 10 & 1.07 & 0.53 & $-$8 & 3594 & 0.21 & 1.20 & 126 & 0.20 & 0.77  &$53$ & 4.5056   \\  
 &   & 2013 Jul 8 & 1.12 & 0.46 & $-$6 & 3192 & 0.23 & 1.00 & 111 & 0.23 & 1.00  &$75$ & 4.5057   \\  
 &   & 2014 May 3\tablenotemark{a} & 1.17 & 0.49 & $-$1 & 2915 & 0.19 & 2.80 & 93 & 0.21 & 0.74  &$72$ & 4.5058   \\  
 &   & 2014 May 10\tablenotemark{a} & 1.32 & 0.51 & $-$10 & 2771 & 0.22 & 2.70 & 81 & 0.20 & 0.81  &$77$ & 4.5059   \\  
2233$-$148 & OY $-$156  & 2009 Dec 26 & 1.35 & 0.51 & $-$5 & 523 & 0.17 & 0.60 & 34 & 0.19 & 0.53  &$92$ & 4.5060   \\  
 &   & 2010 Jun 19 & 2.09 & 0.55 & $-$14 & 716 & 0.20 & 0.60 & 56 & 0.22 & 0.70  &$103$ & 4.5061   \\  
 &   & 2010 Dec 24 & 1.44 & 0.50 & $-$3 & 432 & 0.20 & 0.70 & 14 & 0.23 & 0.66  &$101$ & 4.5062   \\  
 &   & 2011 Sep 12 & 1.27 & 0.46 & $-$5 & 844 & 0.20 & 0.60 & 23 & 0.23 & 0.67  &$105$ & 4.5063   \\  
 &   & 2012 May 24 & 1.33 & 0.51 & $-$2 & 1204 & 0.23 & 0.75 & 87 & 0.24 & 0.73  &$117$ & 4.5064   \\  
 &   & 2012 Jul 12 & 1.50 & 0.48 & $-$11 & 911 & 0.27 & 0.80 & 77 & 0.29 & 0.85  &$121$ & 4.5065   \\  
 &   & 2012 Dec 10 & 1.37 & 0.53 & $-$4 & 1018 & 0.17 & 0.55 & 29 & 0.19 & 0.72  &$156$ & 4.5066   \\  
 &   & 2016 Sep 17 & 1.40 & 0.53 & $-$6 & 666 & 0.09 & 0.42 & 28 & 0.13 & 0.45  &$108$ & 4.5067   \\  
2234+282 & CTD 135  & 2009 Dec 26 & 1.07 & 0.53 & $-$3 & 1214 & 0.14 & 0.50 & 47 & 0.16 & 0.53  &$38$ & 4.5068   \\  
 &   & 2010 Aug 6 & 0.90 & 0.61 & 4 & 1531 & 0.21 & 0.60 & 33 & 0.21 & 0.69  &$86$ & 4.5069   \\  
 &   & 2010 Nov 20 & 1.02 & 0.54 & $-$9 & 1092 & 0.17 & 0.60 & 20 & 0.18 & 0.56  &$76$ & 4.5070   \\  
 &   & 2011 May 26 & 0.94 & 0.52 & $-$5 & 978 & 0.19 & 0.60 & 7.5 & 0.21 & 0.66  &$34$ & 4.5071   \\  
 &   & 2012 Jan 2 & 1.02 & 0.61 & $-$1 & 1122 & 0.19 & 0.60 & 26 & 0.20 & 0.63  &$51$ & 4.5072   \\  
 &   & 2012 Aug 3 & 1.00 & 0.61 & $-$9 & 1455 & 0.10 & 0.30 & 21 & 0.13 & 0.54  &$89$ & 4.5073   \\  
 &   & 2013 Feb 28 & 0.96 & 0.61 & $-$1 & 1142 & 0.16 & 0.80 & 4.0 & 0.19 & 0.62  &$110$ & 4.5074   \\  
 &   & 2013 Jul 22 & 1.03 & 0.65 & 29 & 1416 & 0.32 & 0.80 & 34 & 0.38 & 1.14  &$122$ & 4.5075   \\  
 &   & 2014 Jan 11 & 0.96 & 0.59 & $-$1 & 1105 & 0.08 & 0.50 & 17 & 0.10 & 0.39  &$164$ & 4.5076   \\  
 &   & 2014 Sep 1 & 0.99 & 0.51 & $-$7 & 1187 & 0.09 & 0.33 & 26 & 0.11 & 0.43  &$73$ & 4.5077   \\  
 &   & 2014 Dec 12 & 0.94 & 0.57 & 0 & 1416 & 0.09 & 0.33 & 9.5 & 0.09 & 0.37  &$158$ & 4.5078   \\  
 &   & 2015 Jul 20 & 1.01 & 0.51 & 7 & 1488 & 0.11 & 0.50 & 32 & 0.12 & 0.95  &$175$ & 4.5079   \\  
 &   & 2015 Dec 19 & 1.00 & 0.52 & $-$9 & 1197 & 0.08 & 0.20 & 7.1 & 0.10 & 0.77  &$51$ & 4.5080   \\  
 &   & 2016 Jun 3 & 0.96 & 0.53 & $-$6 & 1614 & 0.08 & 0.40 & 35 & 0.09 & 0.41  &$80$ & 4.5081   \\  
 &   & 2016 Oct 29 & 0.95 & 0.52 & $-$4 & 1598 & 0.08 & 0.40 & 22 & 0.08 & 0.80  &$35$ & 4.5082   \\  
 &   & 2016 Dec 26 & 1.12 & 0.64 & 4 & 2020 & 0.11 & 0.70 & 54 & 0.15 & 0.70  &$170$ & 4.5083   \\  
2241+406 & TXS 2241+406  & 2011 Aug 26 & 0.91 & 0.84 & 11 & 247 & 0.20 & 0.60 & 4.9 & 0.22 & 0.64  &$60$ & 4.5084   \\  
 &   & 2011 Oct 3 & 0.83 & 0.52 & $-$10 & 253 & 0.17 & 0.55 & 1.1 & 0.18 & 0.52  &$43$ & 4.5085   \\  
 &   & 2012 Mar 27 & 0.80 & 0.58 & $-$13 & 384 & 0.16 & 0.50 & 3.1 & 0.19 & 0.56  &$6$ & 4.5086   \\  
 &   & 2012 Nov 2 & 0.85 & 0.58 & $-$3 & 340 & 0.15 & 0.50 & 4.6 & 0.17 & 0.47  &$102$ & 4.5087   \\  
 &   & 2013 Jan 21 & 1.07 & 0.56 & $-$24 & 251 & 0.15 & 0.40 & 3.6 & 0.17 & 0.49  &$2$ & 4.5088   \\  
 &   & 2013 Aug 12 & 0.81 & 0.53 & $-$4 & 433 & 0.18 & 0.50 & 13 & 0.21 & 0.66  &$31$ & 4.5089   \\  
2243$-$123 & PKS 2243$-$123  & 2002 Oct 9 & 1.60 & 0.56 & $-$10 & 1711 & 0.25 & 1.45 & 19 & 0.30 & 1.14  &$8$ & 4.5090   \\  
 &   & 2004 Feb 11 & 1.40 & 0.51 & $-$6 & 1576 & 0.32 & 1.10 & 21 & 0.51 & 1.21  &$25$ & 4.5091   \\  
 &   & 2004 Oct 18 & 2.75 & 0.53 & $-$17 & 1733 & 0.32 & 2.35 & 27 & 0.35 & 1.18  &$27$ & 4.5092   \\  
 &   & 2005 Jan 6 & 1.42 & 0.49 & $-$4 & 2142 & 0.38 & 2.60 & 42 & 0.42 & 1.31  &$26$ & 4.5093   \\  
 &   & 2005 Sep 23 & 1.33 & 0.49 & $-$5 & 3507 & 0.28 & 1.10 & 73 & 0.31 & 1.08  &$19$ & 4.5094   \\  
 &   & 2006 Sep 6 & 1.44 & 0.56 & $-$5 & 3412 & 0.50 & 1.50 & 22 & 0.55 & 1.85  &$72$ & 4.5095   \\  
 &   & 2007 Aug 9 & 1.33 & 0.50 & $-$5 & 2778 & 0.26 & 1.00 & 21 & 0.28 & 0.96  &$97$ & 4.5096   \\  
 &   & 2009 Jun 15 & 1.51 & 0.52 & $-$10 & 2186 & 0.19 & 0.70 & 11 & 0.21 & 0.80  &$111$ & 4.5097   \\  
 &   & 2011 Oct 3 & 1.32 & 0.48 & $-$5 & 2341 & 0.18 & 1.00 & 41 & 0.23 & 0.97  &$73$ & 4.5098   \\  
2247$-$283 & PMN J2250$-$2806  & 2009 Jun 3 & 1.47 & 0.49 & $-$6 & 513 & 0.23 & 0.70 & 10.0 & 0.24 & 0.68  &$25$ & 4.5099   \\  
 &   & 2009 Aug 19 & 1.53 & 0.51 & $-$8 & 524 & 0.24 & 0.65 & 8.8 & 0.27 & 0.73  &$160$ & 4.5100   \\  
 &   & 2010 Jul 12 & 1.28 & 0.46 & $-$7 & 479 & 0.23 & 0.70 & 21 & 0.26 & 0.69  &$148$ & 4.5101   \\  
 &   & 2010 Nov 13 & 1.37 & 0.48 & $-$4 & 436 & 0.19 & 0.50 & 24 & 0.21 & 0.62  &$136$ & 4.5102   \\  
 &   & 2011 Feb 27 & 1.36 & 0.48 & $-$1 & 547 & 0.25 & 0.65 & 33 & 0.29 & 0.78  &$135$ & 4.5103   \\  
 &   & 2011 Aug 26 & 2.94 & 0.79 & $-$1 & 607 & 0.23 & 0.60 & 27 & 0.26 & 0.79  &$160$ & 4.5104   \\  
 &   & 2011 Oct 3 & 1.16 & 0.43 & $-$5 & 617 & 0.21 & 0.60 & 11 & 0.24 & 0.76  &$160$ & 4.5105   \\  
 &   & 2012 Mar 4 & 1.36 & 0.51 & $-$4 & 643 & 0.21 & 0.50 & 29 & 0.25 & 0.68  &$147$ & 4.5106   \\  
 &   & 2012 Aug 3 & 1.59 & 0.55 & $-$3 & 444 & 0.12 & 0.35 & 15 & 0.14 & 0.46  &$138$ & 4.5107   \\  
 &   & 2012 Nov 11 & 1.57 & 0.52 & $-$4 & 574 & 0.19 & 0.50 & 19 & 0.21 & 0.86  &$134$ & 4.5108   \\  
 &   & 2013 Mar 31 & 1.50 & 0.52 & $-$6 & 767 & 0.20 & 0.80 & 19 & 0.21 & 0.90  &$9$ & 4.5109   \\  
2251+158 & 3C 454.3  & 1998 Jan 3\tablenotemark{a} & 1.16 & 0.51 & $-$10 & 7797 & 0.23 & 1.85 & 108 & 0.26 & 2.15  &$16$ & 4.5110   \\  
 &   & 1998 Nov 23\tablenotemark{a} & 1.14 & 0.57 & $-$11 & 9012 & 0.23 & 2.90 & 77 & 0.37 & 1.50  &$60$ & 4.5111   \\  
 &   & 1999 May 16\tablenotemark{a} & 1.18 & 0.61 & $-$8 & 7704 & 0.28 & 3.80 & 69 & 0.28 & 3.50  &$138$ & 4.5112   \\  
 &   & 2000 Jun 27\tablenotemark{a} & 1.23 & 0.49 & $-$8 & 9097 & 0.39 & 3.30 & 42 & 0.43 & 2.80  &$162$ & 4.5113   \\  
 &   & 2000 Jun 29\tablenotemark{a} & 1.17 & 0.56 & 1 & 8260 & 0.57 & 10.00 & 37 & 0.58 & 2.40  &$163$ & 4.5114   \\  
 &   & 2001 Mar 23\tablenotemark{a} & 1.27 & 0.66 & 11 & 7369 & 0.73 & 9.00 & 157 & 0.63 & 2.40  &$6$ & 4.5115   \\  
 &   & 2001 Aug 9\tablenotemark{a} & 1.26 & 0.46 & $-$7 & 9190 & 0.72 & 6.60 & 58 & 0.57 & 1.82  &$12$ & 4.5116   \\  
 &   & 2003 Mar 29 & 1.11 & 0.58 & $-$5 & 9504 & 0.28 & 2.90 & 101 & 0.30 & 1.80  &$171$ & 4.5117   \\  
 &   & 2003 Aug 27\tablenotemark{a} & 1.10 & 0.50 & $-$3 & 7762 & 0.66 & 3.40 & 197 & 0.54 & 2.20  &$175$ & 4.5118   \\  
 &   & 2004 Apr 24\tablenotemark{a} & 1.13 & 0.51 & $-$6 & 6051 & 0.45 & 5.00 & 193 & 0.48 & 1.49  &$3$ & 4.5119   \\  
 &   & 2004 Jun 11 & 1.11 & 0.53 & $-$9 & 6144 & 0.30 & 2.00 & 252 & 0.36 & 1.19  &$2$ & 4.5120   \\  
 &   & 2004 Aug 12\tablenotemark{a} & 1.13 & 0.55 & $-$3 & 6806 & 0.68 & 4.50 & 227 & 0.53 & 1.90  &$178$ & 4.5121   \\  
 &   & 2005 Apr 21 & 2.16 & 0.56 & $-$21 & 7676 & 0.30 & 1.90 & 183 & 0.32 & 1.50  &$178$ & 4.5122   \\  
 &   & 2005 May 19\tablenotemark{a} & 1.33 & 0.64 & $-$22 & 6996 & 0.31 & 3.00 & 56 & 0.46 & 1.72  &$164$ & 4.5123   \\  
 &   & 2005 Jun 5\tablenotemark{a} & 1.27 & 0.60 & 5 & 6616 & 0.67 & 6.00 & 122 & 0.64 & 3.00  &$168$ & 4.5124   \\  
 &   & 2005 Jul 14\tablenotemark{a} & 1.25 & 0.59 & $-$19 & 7486 & 0.27 & 2.80 & 69 & 0.37 & 0.98  &$179$ & 4.5125   \\  
 &   & 2005 Sep 1\tablenotemark{a} & 1.16 & 0.59 & $-$15 & 7660 & 0.29 & 2.90 & 102 & 0.49 & 1.92  &$145$ & 4.5126   \\  
 &   & 2005 Sep 5 & 1.17 & 0.55 & $-$12 & 8353 & 0.25 & 1.80 & 176 & 0.28 & 1.31  &$165$ & 4.5127   \\  
 &   & 2005 Sep 16 & 1.12 & 0.55 & $-$7 & 8579 & 0.23 & 1.70 & 147 & 0.26 & 1.25  &$163$ & 4.5128   \\  
 &   & 2005 Dec 4\tablenotemark{a} & 1.35 & 0.58 & $-$18 & 8793 & 0.32 & 5.00 & 24 & 0.44 & 1.89  &$114$ & 4.5129   \\  
 &   & 2006 Mar 9 & 1.18 & 0.60 & 1 & 12521 & 0.50 & 2.60 & 361 & 0.51 & 2.07  &$165$ & 4.5130   \\  
 &   & 2006 Jun 15 & 1.12 & 0.54 & $-$10 & 8387 & 0.47 & 2.60 & 195 & 0.47 & 1.81  &$175$ & 4.5131   \\  
 &   & 2007 Apr 18 & 1.09 & 0.60 & $-$5 & 5494 & 0.33 & 1.00 & 134 & 0.41 & 1.30  &$179$ & 4.5132   \\  
 &   & 2007 Aug 9 & 1.06 & 0.52 & $-$5 & 6470 & 0.27 & 0.80 & 142 & 0.29 & 1.04  &$176$ & 4.5133   \\  
 &   & 2008 Jun 25 & 1.15 & 0.52 & $-$11 & 10863 & 0.26 & 1.80 & 44 & 0.28 & 1.28  &$5$ & 4.5134   \\  
 &   & 2008 Jul 17 & 1.12 & 0.52 & $-$9 & 12045 & 0.29 & 1.90 & 132 & 0.41 & 1.74  &$169$ & 4.5135   \\  
 &   & 2008 Jul 30 & 1.15 & 0.54 & $-$10 & 12657 & 0.28 & 1.90 & 156 & 0.28 & 1.37  &$173$ & 4.5136   \\  
 &   & 2008 Aug 6 & 1.16 & 0.53 & $-$8 & 12835 & 0.32 & 2.00 & 131 & 0.31 & 1.54  &$169$ & 4.5137   \\  
 &   & 2008 Oct 3 & 1.29 & 0.53 & $-$12 & 15692 & 0.26 & 1.80 & 172 & 0.25 & 1.56  &$19$ & 4.5138   \\  
 &   & 2008 Dec 7\tablenotemark{a} & 1.08 & 0.58 & $-$8 & 12396 & 0.65 & 3.00 & 197 & 0.91 & 3.06  &$33$ & 4.5139   \\  
 &   & 2009 Feb 25 & 1.07 & 0.50 & $-$8 & 9994 & 0.22 & 1.60 & 294 & 0.21 & 1.14  &$16$ & 4.5140   \\  
 &   & 2009 Jun 25 & 1.13 & 0.49 & $-$7 & 6769 & 0.23 & 1.70 & 203 & 0.23 & 0.93  &$0$ & 4.5141   \\  
 &   & 2009 Sep 22\tablenotemark{a} & 1.20 & 0.49 & $-$9 & 6356 & 0.21 & 1.60 & 195 & 0.26 & 1.76  &$0$ & 4.5142   \\  
 &   & 2009 Dec 3\tablenotemark{a} & 1.23 & 0.52 & $-$10 & 8995 & 0.21 & 1.60 & 284 & 0.21 & 1.00  &$8$ & 4.5143   \\  
 &   & 2010 Jan 18\tablenotemark{a} & 1.11 & 0.51 & $-$6 & 12330 & 0.31 & 2.00 & 442 & 0.37 & 3.41  &$8$ & 4.5144   \\  
 &   & 2010 Feb 21\tablenotemark{a} & 1.01 & 0.43 & $-$9 & 17173 & 0.35 & 1.50 & 356 & 0.30 & 2.82  &$7$ & 4.5145   \\  
 &   & 2010 Jun 19 & 1.45 & 0.54 & $-$16 & 24893 & 0.38 & 2.10 & 380 & 0.36 & 3.66  &$17$ & 4.5146   \\  
 &   & 2010 Aug 27 & 1.04 & 0.46 & $-$4 & 27546 & 0.34 & 4.00 & 265 & 0.29 & 2.15  &$177$ & 4.5147   \\  
 &   & 2010 Sep 27 & 1.28 & 0.52 & $-$16 & 24879 & 0.34 & 5.00 & 275 & 0.30 & 3.32  &$177$ & 4.5148   \\  
 &   & 2010 Nov 20 & 1.22 & 0.46 & $-$13 & 25432 & 0.40 & 4.20 & 434 & 0.39 & 2.39  &$5$ & 4.5149   \\  
 &   & 2011 Apr 11 & 1.00 & 0.43 & $-$6 & 22629 & 0.33 & 2.00 & 666 & 0.28 & 3.49  &$94$ & 4.5150   \\  
 &   & 2011 Jun 24 & 1.15 & 0.50 & $-$10 & 17662 & 0.27 & 4.80 & 847 & 0.29 & 2.12  &$92$ & 4.5151   \\  
 &   & 2011 Jul 9\tablenotemark{a} & 1.21 & 0.68 & 9 & 17496 & 0.25 & 0.90 & 894 & 0.27 & 2.55  &$94$ & 4.5152   \\  
 &   & 2011 Sep 12 & 1.12 & 0.47 & $-$8 & 14903 & 0.24 & 2.70 & 793 & 0.27 & 1.47  &$91$ & 4.5153   \\  
 &   & 2012 Jan 14 & 1.03 & 0.54 & 1 & 10087 & 0.26 & 1.80 & 428 & 0.24 & 0.99  &$95$ & 4.5154   \\  
 &   & 2012 Apr 29 & 1.24 & 0.58 & $-$7 & 8348 & 0.21 & 0.60 & 341 & 0.24 & 1.12  &$97$ & 4.5155   \\  
 &   & 2012 Sep 27 & 1.06 & 0.53 & $-$7 & 6356 & 0.21 & 0.90 & 221 & 0.19 & 1.00  &$95$ & 4.5156   \\  
 &   & 2012 Nov 28 & 1.16 & 0.52 & $-$5 & 5473 & 0.17 & 1.00 & 204 & 0.20 & 1.35  &$102$ & 4.5157   \\  
 &   & 2013 Feb 28 & 1.15 & 0.59 & $-$3 & 4526 & 0.19 & 1.00 & 105 & 0.27 & 0.88  &$102$ & 4.5158   \\  
 &   & 2013 Jul 8 & 1.06 & 0.47 & $-$4 & 4241 & 0.22 & 0.90 & 26 & 0.23 & 1.12  &$160$ & 4.5159   \\  
 &   & 2013 Jul 22 & 1.20 & 0.67 & 22 & 4026 & 0.43 & 3.50 & 56 & 0.42 & 1.51  &$134$ & 4.5160   \\  
 &   & 2014 Jan 25 & 1.15 & 0.56 & $-$5 & 6676 & 0.11 & 1.55 & 48 & 0.14 & 0.97  &$170$ & 4.5161   \\  
 &   & 2014 Feb 27 & 1.01 & 0.47 & $-$6 & 8090 & 0.11 & 1.00 & 14 & 0.42 & 1.90  &$170$ & 4.5162   \\  
 &   & 2014 May 10\tablenotemark{a} & 1.20 & 0.55 & $-$6 & 10097 & 0.97 & 11.00 & 72 & 0.31 & 3.18  &$122$ & 4.5163   \\  
 &   & 2014 Jun 5 & 1.22 & 0.54 & $-$14 & 12461 & 0.16 & 1.59 & 22 & 0.41 & 1.60  &$167$ & 4.5164   \\  
 &   & 2014 Jul 31 & 1.02 & 0.50 & $-$5 & 13126 & 0.13 & 0.90 & 195 & 0.26 & 2.31  &$145$ & 4.5165   \\  
 &   & 2015 Jan 18 & 1.25 & 0.50 & 7 & 19984 & 0.32 & 11.00 & 308 & 0.32 & 4.00  &$148$ & 4.5166   \\  
 &   & 2015 Aug 11 & 1.03 & 0.44 & $-$9 & 23030 & 0.24 & 4.00 & 330 & 1.79 & 4.60  &$94$ & 4.5167   \\  
 &   & 2016 Jan 16 & 1.06 & 0.44 & $-$1 & 21032 & 0.29 & 6.00 & 280 & 0.70 & 4.68  &$109$ & 4.5168   \\  
 &   & 2016 Jun 9 & 1.02 & 0.44 & $-$8 & 22769 & 0.31 & 5.00 & 206 & 0.84 & 4.59  &$92$ & 4.5169   \\  
 &   & 2016 Aug 9 & 1.01 & 0.48 & $-$3 & 22163 & 0.67 & 6.00 & 263 & 0.93 & 4.45  &$96$ & 4.5170   \\  
 &   & 2016 Nov 18 & 1.00 & 0.44 & $-$4 & 20912 & 0.18 & 3.10 & 391 & 0.63 & 3.00  &$88$ & 4.5171   \\  
2254+074 & PKS 2254+074  & 1997 Feb 9\tablenotemark{a} & 1.08 & 0.52 & $-$2 & 485 & 0.40 & 1.00 & 31 & 0.44 & 1.20  &$55$ & 4.5172   \\  
 &   & 2006 Apr 28 & 1.16 & 0.50 & $-$5 & 408 & 0.45 & 1.30 & 28 & 0.56 & 1.59  &$38$ & 4.5173   \\  
 &   & 2007 Jan 6 & 1.13 & 0.53 & $-$3 & 363 & 0.36 & 1.10 & 17 & 0.45 & 1.26  &$43$ & 4.5174   \\  
 &   & 2007 Apr 18 & 1.20 & 0.56 & $-$6 & 435 & 0.30 & 0.90 & 28 & 0.33 & 0.94  &$41$ & 4.5175   \\  
 &   & 2007 Aug 24 & 1.25 & 0.53 & $-$12 & 622 & 0.27 & 0.80 & 30 & 0.30 & 0.88  &$37$ & 4.5176   \\  
 &   & 2008 Nov 19 & 1.23 & 0.53 & $-$9 & 344 & 0.14 & 0.50 & 22 & 0.15 & 0.46  &$44$ & 4.5177   \\  
 &   & 2009 Jun 15 & 1.27 & 0.53 & $-$11 & 344 & 0.17 & 0.45 & 19 & 0.18 & 0.56  &$44$ & 4.5178   \\  
 &   & 2010 Feb 11 & 1.19 & 0.54 & $-$2 & 570 & 0.23 & 0.70 & 25 & 0.24 & 0.71  &$45$ & 4.5179   \\  
 &   & 2013 Feb 28 & 1.16 & 0.57 & $-$1 & 831 & 0.18 & 0.50 & 25 & 0.19 & 0.71  &$43$ & 4.5180   \\  
2255$-$282 & PKS 2255$-$282  & 2009 Dec 26 & 1.55 & 0.52 & $-$4 & 2755 & 0.20 & 2.60 & 35 & 0.22 & 1.33  &$153$ & 4.5181   \\  
 &   & 2010 Sep 29 & 1.28 & 0.48 & $-$4 & 2974 & 0.24 & 6.70 & 89 & 0.25 & 1.88  &$148$ & 4.5182   \\  
 &   & 2011 Feb 27 & 1.38 & 0.48 & $-$2 & 3695 & 0.28 & 1.90 & 65 & 0.30 & 1.16  &$152$ & 4.5183   \\  
 &   & 2011 Jul 15 & 1.42 & 0.51 & $-$3 & 3381 & 0.27 & 3.70 & 122 & 0.28 & 0.90  &$147$ & 4.5184   \\  
 &   & 2012 Feb 6 & 1.40 & 0.51 & $-$3 & 4718 & 0.20 & 1.50 & 142 & 0.22 & 2.50  &$130$ & 4.5185   \\  
 &   & 2012 Sep 2 & 1.40 & 0.48 & $-$5 & 5513 & 0.27 & 1.80 & 107 & 0.33 & 1.23  &$127$ & 4.5186   \\  
 &   & 2013 Jul 30 & 1.17 & 0.41 & $-$4 & 3075 & 0.33 & 1.10 & 174 & 0.38 & 1.69  &$143$ & 4.5187   \\  
2258$-$022 & PKS B2258$-$022  & 2016 Sep 26\tablenotemark{a} & 1.25 & 0.51 & $-$7 & 1151 & 0.10 & 0.29 & 45 & 0.15 & 0.38  &$63$ & 4.5188   \\  
 &   & 2016 Nov 6\tablenotemark{a} & 1.22 & 0.50 & $-$5 & 1348 & 0.09 & 0.38 & 39 & 0.11 & 0.33  &$58$ & 4.5189   \\  
 &   & 2016 Dec 10\tablenotemark{a} & 1.56 & 0.67 & 10 & 1278 & 0.10 & 1.06 & 24 & 0.11 & 0.80  &$45$ & 4.5190   \\  
2308+341 & B2 2308+34  & 2009 Aug 19 & 0.93 & 0.58 & $-$9 & 653 & 0.17 & 0.45 & 16 & 0.19 & 0.55  &$109$ & 4.5191   \\  
 &   & 2010 Mar 10 & 0.90 & 0.54 & $-$10 & 1047 & 0.17 & 0.40 & 3.8 & 0.19 & 0.53  &$33$ & 4.5192   \\  
 &   & 2010 Sep 17 & 0.92 & 0.53 & $-$9 & 847 & 0.17 & 0.45 & 15 & 0.18 & 0.53  &$140$ & 4.5193   \\  
 &   & 2010 Nov 13 & 0.96 & 0.54 & $-$5 & 912 & 0.15 & 0.35 & 20 & 0.17 & 0.50  &$131$ & 4.5194   \\  
 &   & 2011 Feb 20 & 0.86 & 0.52 & $-$2 & 1159 & 0.17 & 0.50 & 19 & 0.19 & 0.56  &$142$ & 4.5195   \\  
 &   & 2011 Aug 15 & 1.00 & 0.56 & $-$9 & 888 & 0.34 & 0.55 & 20 & 0.27 & 0.76  &$115$ & 4.5196   \\  
 &   & 2013 Jul 30 & 0.89 & 0.51 & $-$8 & 628 & 0.21 & 0.55 & 6.0 & 0.22 & 0.66  &$131$ & 4.5197   \\  
2319+317 & B2 2319+31  & 2010 Nov 20 & 1.05 & 0.55 & $-$9 & 440 & 0.14 & 0.75 & 14 & 0.17 & 0.47  &$5$ & 4.5198   \\  
 &   & 2011 Mar 5 & 1.18 & 0.85 & 26 & 419 & 0.17 & 0.70 & 18 & 0.21 & 0.60  &$1$ & 4.5199   \\  
 &   & 2011 Aug 15 & 1.00 & 0.55 & $-$6 & 376 & 0.28 & 0.60 & 17 & 0.28 & 0.74  &$161$ & 4.5200   \\  
 &   & 2012 Jan 2 & 1.12 & 0.62 & 6 & 376 & 0.18 & 0.50 & 14 & 0.20 & 0.58  &$152$ & 4.5201   \\  
 &   & 2012 Mar 27 & 0.91 & 0.55 & $-$9 & 356 & 0.17 & 0.50 & 4.5 & 0.18 & 0.54  &$125$ & 4.5202   \\  
 &   & 2012 Aug 3 & 1.08 & 0.57 & $-$3 & 325 & 0.10 & 0.40 & 12 & 0.11 & 0.33  &$156$ & 4.5203   \\  
 &   & 2012 Nov 11 & 0.97 & 0.57 & $-$10 & 282 & 0.15 & 0.55 & 5.9 & 0.17 & 0.51  &$152$ & 4.5204   \\  
 &   & 2012 Dec 10 & 0.94 & 0.64 & $-$3 & 315 & 0.17 & 0.45 & 4.1 & 0.19 & 0.57  &$7$ & 4.5205   \\  
 &   & 2013 Jan 21 & 1.21 & 0.56 & $-$17 & 310 & 0.17 & 0.50 & 2.8 & 0.18 & 0.53  &$167$ & 4.5206   \\  
 &   & 2013 Feb 10 & 0.89 & 0.53 & $-$10 & 411 & 0.17 & 0.50 & 2.6 & 0.20 & 0.56  &$121$ & 4.5207   \\  
2320$-$035 & PKS 2320$-$035  & 2006 Apr 5 & 1.27 & 0.50 & $-$7 & 1023 & 0.42 & 1.30 & 22 & 0.48 & 1.54  &$167$ & 4.5208   \\  
 &   & 2007 Jan 6 & 1.25 & 0.53 & $-$6 & 915 & 0.34 & 1.30 & 24 & 0.42 & 1.45  &$85$ & 4.5209   \\  
 &   & 2007 Apr 18 & 1.31 & 0.55 & $-$7 & 1117 & 0.29 & 0.85 & 30 & 0.33 & 1.02  &$98$ & 4.5210   \\  
 &   & 2007 Aug 9 & 1.31 & 0.51 & $-$8 & 1379 & 0.23 & 0.70 & 36 & 0.26 & 0.89  &$96$ & 4.5211   \\  
 &   & 2008 Oct 3 & 1.52 & 0.52 & $-$10 & 1161 & 0.16 & 0.60 & 14 & 0.18 & 0.63  &$15$ & 4.5212   \\  
 &   & 2010 Oct 25 & 1.35 & 0.55 & $-$7 & 995 & 0.20 & 0.60 & 30 & 0.24 & 0.72  &$163$ & 4.5213   \\  
 &   & 2011 May 21 & 1.20 & 0.48 & $-$5 & 858 & 0.20 & 0.65 & 11 & 0.25 & 0.76  &$70$ & 4.5214   \\  
 &   & 2011 Oct 3 & 1.26 & 0.48 & $-$6 & 1171 & 0.17 & 0.50 & 19 & 0.20 & 0.67  &$43$ & 4.5215   \\  
 &   & 2011 Dec 29 & 1.36 & 0.61 & 5 & 1321 & 0.21 & 1.10 & 40 & 0.24 & 0.94  &$8$ & 4.5216   \\  
 &   & 2012 Sep 2 & 1.25 & 0.50 & $-$7 & 1398 & 0.20 & 0.60 & 24 & 0.22 & 0.68  &$106$ & 4.5217   \\  
 &   & 2012 Dec 23 & 1.49 & 0.50 & $-$7 & 1399 & 0.21 & 0.80 & 39 & 0.30 & 0.94  &$123$ & 4.5218   \\  
2325+093 & OZ 042  & 2009 Jan 30 & 1.19 & 0.57 & $-$6 & 2553 & 0.15 & 0.45 & 6.2 & 0.16 & 0.55  &$154$ & 4.5219   \\  
 &   & 2009 Jun 15 & 1.26 & 0.53 & $-$11 & 2015 & 0.17 & 0.50 & 30 & 0.19 & 0.59  &$91$ & 4.5220   \\  
 &   & 2009 Dec 17 & 1.28 & 0.49 & $-$11 & 1747 & 0.17 & 0.60 & 3.4 & 0.21 & 0.62  &$108$ & 4.5221   \\  
 &   & 2010 Sep 27 & 1.31 & 0.58 & $-$11 & 1509 & 0.17 & 0.60 & 8.1 & 0.20 & 0.60  &$119$ & 4.5222   \\  
 &   & 2011 May 21 & 1.10 & 0.49 & $-$6 & 864 & 0.19 & 0.65 & 4.8 & 0.23 & 0.77  &$113$ & 4.5223   \\  
 &   & 2013 Jul 30 & 1.06 & 0.47 & $-$5 & 509 & 0.23 & 0.70 & 3.2 & 0.24 & 0.74  &$100$ & 4.5224   \\  
2328$-$220 & PMN J2331$-$2148  & 2010 Nov 29 & 1.49 & 0.50 & $-$6 & 180 & 0.15 & 0.35 & 1.6 & 0.21 & 0.46  &$109$ & 4.5225   \\  
2331+073 & TXS 2331+073  & 2002 Jun 15 & 1.20 & 0.50 & $-$8 & 1211 & 0.26 & 0.85 & 47 & 0.30 & 0.99  &$144$ & 4.5226   \\  
 &   & 2003 Jun 15 & 1.22 & 0.54 & $-$8 & 1032 & 0.26 & 0.80 & 28 & 0.28 & 0.83  &$135$ & 4.5227   \\  
 &   & 2005 Mar 23 & 1.15 & 0.52 & $-$7 & 1289 & 0.25 & 0.80 & 49 & 0.28 & 0.94  &$122$ & 4.5228   \\  
 &   & 2005 Dec 22 & 1.18 & 0.57 & $-$7 & 1065 & 0.23 & 0.80 & 18 & 0.26 & 1.22  &$124$ & 4.5229   \\  
 &   & 2006 Jun 15 & 1.23 & 0.56 & $-$8 & 897 & 0.42 & 1.20 & 13 & 0.45 & 1.35  &$107$ & 4.5230   \\  
 &   & 2007 Jun 3 & 1.26 & 0.57 & $-$7 & 737 & 0.35 & 1.10 & 25 & 0.43 & 1.26  &$150$ & 4.5231   \\  
 &   & 2008 Jul 30 & 1.22 & 0.53 & $-$9 & 1529 & 0.23 & 0.80 & 14 & 0.25 & 0.76  &$165$ & 4.5232   \\  
 &   & 2009 May 28 & 1.20 & 0.54 & $-$6 & 1103 & 0.16 & 0.50 & 26 & 0.20 & 0.58  &$132$ & 4.5233   \\  
 &   & 2010 Aug 6 & 1.13 & 0.61 & 3 & 951 & 0.20 & 0.60 & 27 & 0.22 & 0.71  &$132$ & 4.5234   \\  
 &   & 2011 Jul 24 & 1.27 & 0.60 & 0 & 1110 & 0.19 & 0.60 & 49 & 0.23 & 0.92  &$129$ & 4.5235   \\  
 &   & 2012 Mar 4 & 1.23 & 0.55 & $-$1 & 1092 & 0.17 & 0.50 & 45 & 0.21 & 0.66  &$139$ & 4.5236   \\  
 &   & 2012 Sep 27 & 1.13 & 0.54 & $-$5 & 847 & 0.17 & 0.50 & 28 & 0.21 & 0.59  &$123$ & 4.5237   \\  
 &   & 2012 Nov 21 & 1.29 & 0.57 & $-$6 & 738 & 0.17 & 0.50 & 31 & 0.19 & 0.61  &$131$ & 4.5238   \\  
 &   & 2013 Feb 28 & 1.19 & 0.57 & $-$2 & 696 & 0.17 & 0.50 & 15 & 0.19 & 0.60  &$140$ & 4.5239   \\  
2342$-$161 & PMN J2345$-$1555  & 2009 Jul 23 & 1.34 & 0.56 & $-$3 & 451 & 0.21 & 0.60 & 17 & 0.25 & 0.69  &$19$ & 4.5240   \\  
 &   & 2010 Jan 16 & 1.45 & 0.54 & $-$8 & 605 & 0.17 & 0.50 & 22 & 0.20 & 0.62  &$173$ & 4.5241   \\  
 &   & 2010 Sep 27 & 1.48 & 0.53 & $-$7 & 603 & 0.18 & 0.50 & 6.9 & 0.21 & 0.67  &$110$ & 4.5242   \\  
 &   & 2010 Nov 4 & 1.46 & 0.56 & $-$3 & 543 & 0.18 & 0.50 & 15 & 0.23 & 0.70  &$46$ & 4.5243   \\  
 &   & 2011 Feb 20 & 1.31 & 0.46 & $-$6 & 996 & 0.20 & 0.60 & 19 & 0.22 & 0.64  &$134$ & 4.5244   \\  
 &   & 2011 May 26 & 1.36 & 0.47 & $-$5 & 972 & 0.21 & 0.60 & 27 & 0.23 & 0.64  &$161$ & 4.5245   \\  
 &   & 2011 Aug 15 & 1.42 & 0.51 & $-$2 & 1179 & 0.38 & 0.70 & 66 & 0.28 & 0.89  &$163$ & 4.5246   \\  
 &   & 2011 Dec 12 & 1.37 & 0.58 & $-$2 & 974 & 0.25 & 0.70 & 78 & 0.32 & 0.91  &$155$ & 4.5247   \\  
 &   & 2012 Jan 14 & 1.37 & 0.53 & $-$2 & 920 & 0.19 & 0.60 & 43 & 0.24 & 0.63  &$154$ & 4.5248   \\  
 &   & 2012 Jul 12 & 1.46 & 0.49 & $-$8 & 756 & 0.26 & 1.00 & 13 & 0.29 & 0.78  &$32$ & 4.5249   \\  
 &   & 2012 Nov 28 & 1.45 & 0.50 & $-$7 & 898 & 0.17 & 0.50 & 13 & 0.19 & 0.82  &$15$ & 4.5250   \\  
 &   & 2012 Dec 23 & 1.39 & 0.48 & $-$6 & 931 & 0.19 & 0.60 & 5.4 & 0.28 & 0.82  &$166$ & 4.5251   \\  
2344+514 & 1ES 2344+514  & 2008 May 30 & 0.92 & 0.58 & $-$15 & 126 & 0.61 & 1.60 & $<$ 2.9 & 0.97 & 2.39  &\n & 4.5252   \\  
 &   & 2008 Oct 3 & 1.22 & 0.64 & $-$16 & 116 & 0.34 & 1.00 & 3.8 & 0.41 & 1.22  &$93$ & 4.5253   \\  
 &   & 2009 Feb 25 & 1.04 & 0.58 & $-$24 & 98 & 0.21 & 0.60 & 2.4 & 0.23 & 0.71  &$115$ & 4.5254   \\  
 &   & 2009 Jun 3 & 0.92 & 0.56 & $-$15 & 108 & 0.21 & 0.50 & 1.7 & 0.22 & 0.65  &$105$ & 4.5255   \\  
 &   & 2009 Jul 5 & 0.99 & 0.62 & $-$10 & 114 & 0.43 & 1.10 & 3.7 & 0.48 & 1.40  &$127$ & 4.5256   \\  
 &   & 2009 Aug 19 & 1.21 & 0.61 & $-$19 & 103 & 0.31 & 0.90 & 2.3 & 0.37 & 1.15  &$135$ & 4.5257   \\  
 &   & 2009 Dec 10 & 0.91 & 0.54 & $-$17 & 117 & 0.19 & 0.60 & 3.1 & 0.21 & 0.61  &$119$ & 4.5258   \\  
 &   & 2010 Sep 17 & 0.87 & 0.54 & $-$3 & 128 & 0.28 & 1.00 & 5.8 & 0.36 & 1.01  &$113$ & 4.5259   \\  
 &   & 2010 Nov 4 & 0.92 & 0.69 & $-$14 & 146 & 0.23 & 0.70 & 3.4 & 0.30 & 0.85  &$119$ & 4.5260   \\  
 &   & 2013 Jul 22 & 0.97 & 0.86 & 36 & 116 & 0.43 & 0.95 & $<$ 1.6 & 0.55 & 1.35  &\n & 4.5261   \\  
2345$-$167 & PKS 2345$-$16  & 2002 Oct 9 & 1.74 & 0.57 & $-$10 & 1916 & 0.25 & 1.00 & 9.8 & 0.31 & 1.08  &$58$ & 4.5262   \\  
 &   & 2004 Feb 11 & 1.45 & 0.50 & $-$6 & 1513 & 0.32 & 1.00 & 37 & 0.40 & 1.11  &$48$ & 4.5263   \\  
 &   & 2005 Mar 5 & 1.28 & 0.48 & $-$6 & 1628 & 0.28 & 1.25 & 28 & 0.32 & 1.10  &$24$ & 4.5264   \\  
 &   & 2005 Jul 24 & 1.32 & 0.48 & $-$7 & 1543 & 0.23 & 0.90 & 46 & 0.30 & 0.90  &$35$ & 4.5265   \\  
 &   & 2006 Nov 10 & 1.44 & 0.52 & $-$6 & 2278 & 0.41 & 1.60 & 52 & 0.46 & 1.43  &$34$ & 4.5266   \\  
 &   & 2007 Mar 28 & 1.55 & 0.53 & $-$8 & 2048 & 0.37 & 1.10 & 95 & 0.41 & 1.27  &$36$ & 4.5267   \\  
 &   & 2007 Jul 3 & 1.45 & 0.51 & $-$10 & 1898 & 0.24 & 0.80 & 82 & 0.25 & 0.82  &$23$ & 4.5268   \\  
 &   & 2008 May 1 & 1.40 & 0.50 & $-$8 & 1279 & 0.25 & 0.70 & 46 & 0.30 & 0.86  &$33$ & 4.5269   \\  
 &   & 2008 Aug 6 & 1.37 & 0.49 & $-$7 & 1634 & 0.25 & 1.00 & 40 & 0.28 & 0.89  &$35$ & 4.5270   \\  
 &   & 2008 Nov 26 & 1.44 & 0.51 & $-$8 & 2031 & 0.15 & 0.70 & 14 & 0.18 & 0.66  &$59$ & 4.5271   \\  
 &   & 2009 May 2 & 1.31 & 0.50 & $-$5 & 2225 & 0.23 & 0.90 & 55 & 0.25 & 0.92  &$47$ & 4.5272   \\  
 &   & 2009 Aug 19 & 1.50 & 0.52 & $-$7 & 2428 & 0.20 & 1.10 & 65 & 0.23 & 0.86  &$42$ & 4.5273   \\  
 &   & 2010 Jan 16 & 1.45 & 0.54 & $-$9 & 1931 & 0.18 & 0.80 & 33 & 0.23 & 0.88  &$30$ & 4.5274   \\  
 &   & 2010 Aug 27 & 1.30 & 0.47 & $-$7 & 1941 & 0.19 & 0.55 & 34 & 0.21 & 0.81  &$39$ & 4.5275   \\  
 &   & 2010 Oct 15 & 1.38 & 0.49 & $-$8 & 2092 & 0.19 & 0.70 & 56 & 0.22 & 1.31  &$24$ & 4.5276   \\  
 &   & 2010 Dec 24 & 1.56 & 0.53 & $-$6 & 1691 & 0.22 & 2.10 & 56 & 0.21 & 3.45  &$25$ & 4.5277   \\  
 &   & 2011 Apr 11 & 1.23 & 0.45 & $-$5 & 2109 & 0.21 & 0.80 & 95 & 0.23 & 0.98  &$45$ & 4.5278   \\  
 &   & 2011 Jun 6 & 1.33 & 0.47 & $-$3 & 1981 & 0.22 & 0.70 & 89 & 0.24 & 0.92  &$29$ & 4.5279   \\  
 &   & 2011 Oct 3 & 1.32 & 0.47 & $-$5 & 1649 & 0.20 & 0.70 & 75 & 0.23 & 0.84  &$32$ & 4.5280   \\  
 &   & 2011 Dec 12 & 1.36 & 0.58 & $-$3 & 1740 & 0.28 & 0.80 & 67 & 0.34 & 1.12  &$50$ & 4.5281   \\  
 &   & 2012 Mar 27 & 1.34 & 0.48 & $-$5 & 1848 & 0.19 & 0.60 & 69 & 0.21 & 0.80  &$61$ & 4.5282   \\  
 &   & 2012 Nov 2 & 1.37 & 0.49 & $-$7 & 1960 & 0.18 & 0.55 & 45 & 0.20 & 0.65  &$45$ & 4.5283   \\  
 &   & 2013 Jan 21 & 1.45 & 0.51 & $-$7 & 1975 & 0.18 & 0.65 & 60 & 0.20 & 0.67  &$48$ & 4.5284   \\  
 &   & 2013 May 5 & 1.53 & 0.55 & $-$6 & 1531 & 0.21 & 0.70 & 42 & 0.24 & 1.23  &$43$ & 4.5285   \\  
 &   & 2013 Aug 20 & 1.23 & 0.40 & $-$6 & 1378 & 0.31 & 3.20 & 37 & 0.40 & 0.97  &$36$ & 4.5286   \\  
2351+456 & 4C +45.51  & 2002 May 31 & 0.88 & 0.58 & $-$16 & 1804 & 0.24 & 1.10 & 39 & 0.26 & 0.89  &$28$ & 4.5287   \\  
 &   & 2003 May 9 & 0.80 & 0.59 & $-$6 & 1624 & 0.24 & 0.85 & 32 & 0.27 & 0.82  &$53$ & 4.5288   \\  
 &   & 2004 Sep 11 & 0.81 & 0.63 & 8 & 1509 & 0.23 & 0.80 & 42 & 0.26 & 0.88  &$47$ & 4.5289   \\  
 &   & 2005 Jun 3 & 0.79 & 0.62 & $-$14 & 1635 & 0.23 & 0.80 & 27 & 0.26 & 0.86  &$66$ & 4.5290   \\  
 &   & 2006 May 24 & 0.80 & 0.59 & 1 & 1216 & 0.45 & 1.00 & 32 & 0.48 & 1.41  &$57$ & 4.5291   \\  
 &   & 2007 Feb 5 & 0.92 & 0.66 & $-$20 & 1125 & 0.34 & 0.80 & 13 & 0.36 & 1.04  &$118$ & 4.5292   \\  
 &   & 2007 Aug 24 & 0.79 & 0.64 & $-$33 & 1039 & 0.24 & 0.55 & 27 & 0.27 & 0.77  &$85$ & 4.5293   \\  
 &   & 2007 Sep 6 & 0.88 & 0.65 & 4 & 932 & 0.25 & 0.75 & 24 & 0.26 & 0.84  &$90$ & 4.5294   \\  
 &   & 2008 Jun 25 & 0.79 & 0.60 & $-$10 & 902 & 0.22 & 0.60 & 22 & 0.23 & 0.68  &$104$ & 4.5295   \\  
 &   & 2009 Jan 7 & 0.86 & 0.66 & $-$7 & 883 & 0.16 & 0.50 & 4.9 & 0.17 & 0.53  &$51$ & 4.5296   \\  
 &   & 2009 Jul 5 & 0.81 & 0.56 & $-$3 & 805 & 0.17 & 0.45 & 5.2 & 0.18 & 0.63  &$55$ & 4.5297   \\  
 &   & 2010 Mar 10 & 0.79 & 0.58 & $-$8 & 726 & 0.17 & 0.45 & 8.1 & 0.19 & 0.54  &$71$ & 4.5298   \\  
 &   & 2010 Nov 13 & 0.84 & 0.56 & $-$5 & 663 & 0.17 & 0.50 & 24 & 0.17 & 0.50  &$67$ & 4.5299   \\  
 &   & 2011 Aug 26 & 0.93 & 0.84 & 14 & 752 & 0.21 & 0.55 & 17 & 0.22 & 0.67  &$77$ & 4.5300   \\  
 &   & 2012 May 24 & 0.88 & 0.57 & 5 & 833 & 0.20 & 0.75 & 18 & 0.21 & 0.65  &$103$ & 4.5301   \\  
 &   & 2012 Nov 11 & 0.80 & 0.60 & $-$11 & 785 & 0.16 & 0.45 & 13 & 0.23 & 0.57  &$96$ & 4.5302   \\  
 &   & 2013 Mar 31 & 0.95 & 0.59 & 11 & 780 & 0.16 & 0.50 & 7.1 & 0.17 & 0.54  &$107$ & 4.5303   \\  
2353+816 & S5 2353+81  & 2011 Dec 29 & 0.72 & 0.65 & $-$81 & 598 & 0.19 & 0.60 & 9.1 & 0.22 & 0.65  &$134$ & 4.5304   \\  
 &   & 2012 Jun 25 & 0.60 & 0.59 & 14 & 547 & 0.12 & 0.35 & 19 & 0.14 & 0.40  &$48$ & 4.5305   \\  
 &   & 2012 Nov 11 & 0.68 & 0.60 & 69 & 475 & 0.16 & 0.50 & 8.5 & 0.18 & 0.50  &$152$ & 4.5306   \\  
 &   & 2013 Jan 21 & 0.74 & 0.61 & $-$27 & 456 & 0.16 & 0.40 & 11 & 0.17 & 0.47  &$141$ & 4.5307   \\  
 &   & 2013 May 5 & 0.70 & 0.69 & 47 & 520 & 0.17 & 0.50 & 13 & 0.19 & 0.55  &$122$ & 4.5308   \\  
 &   & 2015 Nov 25 & 0.63 & 0.61 & 19 & 613 & 0.08 & 0.24 & 12 & 0.09 & 0.26  &$118$ & 4.5309   \\  
 &   & 2016 Jan 22 & 0.70 & 0.59 & $-$8 & 584 & 0.08 & 0.30 & 17 & 0.09 & 0.33  &$115$ & 4.5310   \\  
2356+196 & PKS 2356+196  & 2003 Aug 27\tablenotemark{a} & 1.09 & 0.54 & $-$6 & 375 & 0.32 & 0.85 & 10 & 0.37 & 1.10  &$107$ & 4.5311   \\  
 &   & 2004 Aug 12\tablenotemark{a} & 1.11 & 0.55 & $-$7 & 347 & 0.33 & 0.80 & 5.2 & 0.38 & 1.05  &$92$ & 4.5312   \\  
 &   & 2005 Jun 5\tablenotemark{a} & 1.15 & 0.56 & $-$3 & 363 & 0.30 & 0.85 & 4.6 & 0.33 & 1.00  &$72$ & 4.5313   \\  
 &   & 2006 Apr 5 & 1.02 & 0.57 & $-$7 & 314 & 0.48 & 1.00 & 8.8 & 0.67 & 1.61  &$92$ & 4.5314   \\  
 &   & 2006 Oct 6 & 1.05 & 0.55 & $-$10 & 357 & 0.45 & 1.05 & 5.7 & 0.52 & 1.42  &$120$ & 4.5315   \\  
 &   & 2007 Jun 10 & 1.05 & 0.54 & $-$11 & 400 & 0.28 & 0.75 & 7.4 & 0.34 & 0.95  &$104$ & 4.5316   \\  
 &   & 2007 Aug 16 & 1.11 & 0.56 & $-$4 & 428 & 0.23 & 0.65 & 11 & 0.24 & 0.70  &$127$ & 4.5317   \\  
 &   & 2008 May 1 & 1.07 & 0.53 & $-$6 & 420 & 0.25 & 0.60 & 24 & 0.25 & 0.75  &$108$ & 4.5318   \\  
 &   & 2009 Jun 25 & 1.07 & 0.49 & $-$5 & 548 & 0.20 & 0.55 & 16 & 0.21 & 0.63  &$101$ & 4.5319   \\  
 &   & 2011 Sep 12 & 1.05 & 0.50 & $-$7 & 424 & 0.20 & 0.50 & 20 & 0.22 & 0.63  &$112$ & 4.5320   \\  
 &   & 2013 Aug 12 & 1.05 & 0.50 & $-$5 & 349 & 0.19 & 0.55 & 2.1 & 0.21 & 0.63  &$73$ & 4.5321   \\  
\enddata
\tablecomments{Columns are as follows: (1) B1950 name, (2) other name, (3) date of VLBA observation, (4) FWHM major axis of restoring beam (milliarcseconds), (5) FWHM minor axis of restoring beam (milliarcseconds), (6) position angle of major axis of restoring beam (degrees), (7) total cleaned I flux density (mJy),  (8) rms noise level of Stokes I image (mJy per beam), (9) lowest I contour level (mJy per beam), (10) total cleaned P flux density (mJy), or upper limit, based on 3 times the P rms noise level,  (11) average of blank sky rms noise level in Stokes Q and U images (mJy per beam), (12) lowest linear polarization contour level (mJy per beam), (13) integrated electric vector position angle (degrees), (14) figure number.}

\tablenotetext{a}{NRAO archive epoch}

\end{deluxetable} 
\end{landscape} 
\end{document} 

